Finite-color reconstruction of groups and coherent configurations

Every group has a canonical coloring of its unordered pairs by inverse pairs of differences. We prove that this coloring can be coarsened to four colors without changing its color-preserving permutation group, for groups of arbitrary cardinality. Four is the least uniform bound. A related construction applies to finite homogeneous coherent configurations: if every basic relation has valency at most $d$, where $d\geq 2$, a coarsening with at most $2d+1$ off-diagonal colors in the symmetric case, or $2d+3$ off-diagonal arc colors in general, has the original configuration as its coherent closure. Two-dimensional Weisfeiler-Leman refinement recovers that partition within $2\lceil\log_2 n\rceil$ rounds on $n$ points, with the specified atomic initialization. Affine-plane schemes show that linear dependence on valency is necessary. We apply the group realization to classify groups admitting naturalizing invariant metrics and show that, for a suitable such metric, naming the identity determines the compatible multiplication uniquely. Finally, using additional Cayley-realization and finite-classification inputs and explicit certificates, we determine the least number of metric values for every group. The direct universal construction and the finite coherent-reconstruction theorem do not depend on those computations.

==> anc/README.md <==
# Ancillary files: the exact five-value theorem

A. J. Sutherland, *Finite-valued invariant metrics and a classification of natural groups*.
Revision: October 3, 2026.

* **Theorem 1.1 uses the 24 verified finite certificates for its upper bounds on the exceptional set E.** Its hand lower bounds and the cited infinite- and finite-group theorems supply the rest of the exact table. The 143-group sweep independently confirms the finite exception list through order 32; it does not establish the classification beyond that range.
* **Theorem 1.2 (the constructive 32-value theorem) and the qualitative classification in Theorem 1.3 use no computation.** The strengthened five-value existence assertion in Theorem 1.3 uses Theorem 1.1; its sharpness is proved by hand in Section 8.5.
* **`verify_boolean_enumeration.py` corroborates the paragraph after Proposition 6.6.** None of the hand proofs depends on that enumeration. Its five-value C2^4 construction is not minimal: the separate three-colour certificate proves N(C2^4) <= 4, and the lower bound gives equality.

N(G) counts metric values including zero. k(G) counts occurring colours on G minus the identity. Thus N(G)=k(G)+1, with k({e})=0. The exceptional groups have k=3, except C2^3 and C3^2, which have k=4. The trivial group has N=1. C2 and C3 have N=2; every other group outside E has N=3.

## Current verification status

The verifier loads **`certificates.json` and `expected.json`**, using `certificate_io.py` to generate a small GAP input record. `expected.json` carries the 24-row expected table and SmallGroup identifiers. No executable script reads a prose proof or a Markdown certificate table.

**The full command `bash run_all.sh all` was run on 3 October 2026 and passed every stage.**

* **Where:** on the Oregon State University College of Engineering HPC cluster (Slurm job 21533007), in an Apptainer container with GAP 4.12.1, GRAPE 4.9.0, SmallGrp 1.5.3, nauty 2.8.8 and Python 3.12.3.
* **Coverage:** this run executed the migrated GAP entry point, including its transport to SmallGroup models. It produced the three-method certificate verification (24/24), the Q8 x C3 search, the lower-bound and two-colour enumerations, the 143-group sweep and every other stage.
* **Additional checks:** the standard-library Python certificate check (24/24) and the coverage audit of the run's 96 worker files were run in the same container and passed.
* **Agreement with earlier logs:** every result matches `five_values/RESULTS.md`, and the logs reproduce the earlier ones apart from timing fields and the environment record.
* **Provenance:** the container recipe, the Slurm scripts, job receipts, accounting and the comparison with the earlier logs are in `five_values/hpc/`; `five_values/METHOD.md` describes the execution.

Earlier provenance is kept as historical files: the logs of the earlier prose-input verifier (`logs/task1_certificates_updated_proof.log`, environment `logs/supplied_env.log`) and an earlier attempt that stopped at preflight on a machine without GAP (`logs/run_all_attempt.log`). `five_values/RESULTS.md` lists them.

## Contents

| Path | Content |
|---|---|
| `verify_boolean_enumeration.py` | Standard-library Python enumeration named after Proposition 6.6. |
| `verify_boolean_enumeration_results.tsv` | 721 data rows: 720 partition records plus the separate C2^4 construction. |
| `five_values/certificates.json` | Canonical 24 colourings, unchanged from the uploaded final JSON. |
| `five_values/expected.json` | Expected group order, identity stabilizer order, inverse-pair count, colours, and SmallGroup ID. |
| `five_values/certificate_io.py` | Validates both JSON files and serializes notation-preserving GAP records. |
| `five_values/task1_certificates.g` | Three-method full colour-preserving-group check using the JSON inputs. |
| `five_values/python_certificate_check.py` | Additional independent, standard-library full stabilizer check for all 24 certificates. |
| `five_values/audit_supplied_workers.py` | Coverage and consistency audit of retained worker records. |
| `five_values/RESULTS.md`, `METHOD.md` | Current results and reproducible method, with evidence locations. |
| `five_values/logs/` | Logs of the full run of 3 October 2026, the two additional checks, and the historical files listed in `RESULTS.md`. |
| `five_values/hpc/` | Provenance of that run: container recipe, package versions and image hash, Slurm scripts, receipts and accounting, pilot report, and the comparison with the earlier logs. |
| `five_values/input/certificates.json` | Historical 23-entry search input, used only to check provenance of the final two search updates. Not the canonical data. |
| `SHA256SUMS` | SHA-256 checksums of every other packaged file. |

## Theorem dependencies

| Computation or input | Establishes | Role in this paper | Evidence |
|---|---|---|---|
| 24 certificates (Task 1) | k <= 3 on 22 groups, k <= 4 on C2^3 and C3^2; full permutation group, not just group automorphisms | Upper-bound input to Theorem 1.1 and hence the quantitative assertion of Theorem 1.3 | `logs/task1_certificates_current.log`; supplementary `logs/python_certificate_check.json` |
| Published finite Cayley-index classification | Exactly which finite groups have Cayley index larger than [Xi:R], including all higher orders | Section 8.2 finite reduction in Theorem 1.1; external theorem, not a computation in this package | Morris–Tymburski, published Table 1; `task4_exceptional_set.py` records its transcription |
| Watkins, arXiv:2610.01049, Theorem C | Every infinite group has a Cayley graph with automorphism group Xi | Section 8.2 infinite reduction in Theorem 1.1; external theorem | Paper citation |
| Sweep of all 143 groups of orders 2–32 (S3) | 119 realizing graphs found; the other 24 are precisely E; direct [Xi:R] values agree with the classification | Independent check of the displayed exception list only. A failed search alone does not prove nonexistence; S1/S4 provide exhaustive checks on E | `logs/supp_sweep.log` and 32 `supp_sweep_worker_*` files |
| Exhaustive two-colour checks (S1, S4) | 99,756 partitions on 23 groups plus 512 on Dic(C10,5), none realizing Xi | Corroborates k >= 3 on E, which the paper derives from its definition and the published classification | `logs/supp_two_colour.log`, `logs/supp_dic20.log`, 32 two-colour worker files |
| Small lower-bound enumeration (Task 3) | 365 Boolean and 14 ternary-plane partitions fail with at most three colours | Corroboration only: Proposition 6.6 and Lemma 8.2 give hand proofs | `logs/task3_lower_bounds.log` |
| Q8 x C3 search (Task 2) | 18,000 of 86,526 three-class partitions realize Xi | Supplies one chosen certificate; exhaustive search is not needed once that certificate is verified | `logs/task2_q8xc3.log` and 32 task2 worker files |
| Boolean script | 365/0; 350/168; N(C2^2)=4; specified C2^4 construction has five values and stabilizer 1 | Corroboration only, not a proof input | `verify_boolean_enumeration_results.tsv`, `logs/verify_boolean_enumeration.log` |

Everything else in the exact-constant deduction is proved by hand: the colour–metric equivalence, trivial/C2/C3 cases, the two four-colour lower bounds, and assembly of the table. The qualitative naturality arguments and Sections 3–6 remain independent of all finite computations.

## Running the checks

The shipped logs were produced with GAP 4.12.1, GRAPE 4.9.0, SmallGrp 1.5.3, nauty 2.8.8 and Python 3.12.3, in the container defined by `five_values/hpc/gap_ubuntu2404.def`. These versions are recorded in `five_values/logs/env.log` and `five_values/hpc/package_versions.txt`. A compatible installation needs GAP with GRAPE and SmallGrp, nauty's `dreadnaut`, and Python 3. Building that container gives the same versions:

```bash
apptainer build gap.sif five_values/hpc/gap_ubuntu2404.def
```

From the ancillary root:

```bash
python3 verify_boolean_enumeration.py
(cd five_values && bash run_all.sh all)
```

The full command accepts `NWORKERS` (default 16). It checks prerequisites before touching the existing worker logs. On success it regenerates the worker files and merged computation logs; run it in a copy to preserve the shipped logs. Nonzero worker exit statuses are propagated.

Standard-library checks requiring neither GAP nor nauty:

```bash
(cd five_values && python3 certificate_io.py)
(cd five_values && python3 python_certificate_check.py)
(cd five_values && python3 independent_check.py)
(cd five_values && python3 audit_supplied_workers.py)
(cd five_values && python3 task4_exceptional_set.py)
```

The last two commands read existing logs. To verify package integrity without changing anything:

```bash
sha256sum -c SHA256SUMS
```

## Raw worker output and provenance

Task 2, S1 and S3 use the 96 files matching `five_values/logs/{task2,supp_two_colour,supp_sweep}_worker_*.{log,data}`. The merged logs are derived from these files. Each GAP merge step checks the deterministic assignment and its coverage totals. The new Python audit rechecks the residue-class counts and index sums, all accepted Task 2 indices, and the 143 distinct group IDs. It does not infer correctness of a group computation solely from its coverage record.

**The worker files are kept because they are the primary evidence for the coverage checks.** The 96 files in the package come from the run of 3 October 2026. Compared with the earlier worker files, 64 are byte-identical. The other 32 are logs that differ only in their elapsed-time field (`five_values/hpc/rerun_comparison.log:80`). Historical log names and references to old input paths are retained verbatim as provenance; they are not executable dependencies of the revised package. `certificates.json`, rather than an older input or prose appendix, is the authoritative colouring data.

## Stage E packaging note

The accompanying manuscript uses Proposition 6.5 for the Boolean construction and Proposition 6.6 for its sharpness. Historical script function names, terminal output and TSV family labels referring to the old Proposition 6.6 construction are retained verbatim as provenance; they refer to the present Proposition 6.5. No verification algorithm, canonical certificate, expected-table row, worker file or execution record was changed for Stage E.

Stage E reproduced the standard-library Python checks and audited the supplied full-run evidence. This local check is distinct from the successful GAP/GRAPE/SmallGrp/nauty run documented in `five_values/hpc/`. The earlier missing-GAP attempt remains a historical record, not the current status.

## Statement numbers in v6

Added by the factory (core/release.py) from v2/anc_map.yaml for v6. The text above, the scripts and the logs keep the statement numbers of the version they were written for; this table gives each file's statements by label with their numbers in this version.

| file | statements (this version) | status | what it does |
|---|---|---|---|
| `SHA256SUMS` | - | toolkit | SHA-256 checksums of every other packaged file (the README line recomputed for this version) |
| `verify_boolean_enumeration.py` | Proposition 6.3 (prop:sharp) | current | standard-library enumeration of Boolean colourings; corroboration only |
| `verify_boolean_enumeration_results.tsv` | Proposition 6.3 (prop:sharp) | current | its 721 data rows |
| `five_values/certificates.json` | Theorem 1.3 (thm:exact) | current | the 24 canonical colourings (upper-bound input) |
| `five_values/expected.json` | Theorem 1.3 (thm:exact) | current | the expected 24-row table and SmallGroup identifiers |
| `five_values/task1_certificates.g` | Theorem 1.3 (thm:exact) | current | three-method full colour-preserving-group check of the 24 certificates (GAP, GRAPE, nauty) |
| `five_values/python_certificate_check.py` | Theorem 1.3 (thm:exact) | current | standard-library full stabilizer check of the 24 certificates |
| `five_values/independent_check.py` | Theorem 1.3 (thm:exact) | current | standard-library re-check of the two new three-colour certificates |
| `five_values/task4_exceptional_set.py` | Theorem 1.3 (thm:exact) | current | records the transcription of the published Cayley-index classification |
| `five_values/task2_q8xc3.g` | Theorem 1.3 (thm:exact) | current | the Q8 x C3 three-colour search that supplies one certificate |
| `five_values/task2_merge.g` | - | toolkit | merges and checks the Task 2 worker files |
| `five_values/task3_lower_bounds.g` | Proposition 6.3 (prop:sharp); Lemma 6.9 (lem:ternary-plane) | current | exhausts at most three colours on C2^3 and C3^2; corroborates the hand lower bounds |
| `five_values/supp_sweep.g` | Theorem 1.3 (thm:exact) | current | sweep of the 143 groups of orders 2 to 32; independent check of the exception list |
| `five_values/supp_two_colour.g` | Theorem 1.3 (thm:exact) | current | exhaustive two-colour checks on the exceptional groups (S1) |
| `five_values/supp_dic20.g` | Theorem 1.3 (thm:exact) | current | exhaustive two-colour check on Dic(C10,5) (S4) |
| `five_values/supp_small.g` | Lemma 6.5 (lem:exact-reduction) | current | k(G) = 1 exactly for the groups of order at most 3 (S2) |
| `five_values/supp_boolean.g` | Proposition 6.3 (prop:sharp) | current | GAP/nauty recomputation of the Boolean enumeration counts (S5) |
| `five_values/lib.g` | - | toolkit | constructs each finite group and the three permutation-group methods |
| `five_values/certificate_io.py` | - | toolkit | validates the two JSON files and writes the GAP input record |
| `five_values/audit_supplied_workers.py` | - | toolkit | coverage and consistency audit of the 96 worker files |
| `five_values/run_all.sh` | - | toolkit | runs every stage (GAP, GRAPE, SmallGrp, nauty, Python 3) |
| `five_values/update_certificates.py` | - | provenance | wrote certificates.json from the historical input |
| `five_values/METHOD.md` | - | provenance | the reproducible method |
| `five_values/RESULTS.md` | - | provenance | the current results and evidence locations |

## Statement numbers in v9

Added by the factory (core/release.py) from v2/anc_map.yaml for v9. The text above, the scripts and the logs keep the statement numbers of the version they were written for; this table gives each file's statements by label with their numbers in this version.

| file | statements (this version) | status | what it does |
|---|---|---|---|
| `SHA256SUMS` | - | toolkit | SHA-256 checksums of every other packaged file (the README line recomputed for this version) |
| `verify_boolean_enumeration.py` | Proposition 6.2 (prop:sharp) | current | standard-library enumeration of Boolean colourings; corroboration only |
| `verify_boolean_enumeration_results.tsv` | Proposition 6.2 (prop:sharp) | current | its 721 data rows |
| `five_values/certificates.json` | Theorem 1.3 (thm:exact) | current | the 24 canonical colourings (upper-bound input) |
| `five_values/expected.json` | Theorem 1.3 (thm:exact) | current | the expected 24-row table and SmallGroup identifiers |
| `five_values/task1_certificates.g` | Theorem 1.3 (thm:exact) | current | three-method full colour-preserving-group check of the 24 certificates (GAP, GRAPE, nauty) |
| `five_values/python_certificate_check.py` | Theorem 1.3 (thm:exact) | current | standard-library full stabilizer check of the 24 certificates |
| `five_values/independent_check.py` | Theorem 1.3 (thm:exact) | current | standard-library re-check of the two new three-colour certificates |
| `five_values/task4_exceptional_set.py` | Theorem 1.3 (thm:exact) | current | records the transcription of the published Cayley-index classification |
| `five_values/task2_q8xc3.g` | Theorem 1.3 (thm:exact) | current | the Q8 x C3 three-colour search that supplies one certificate |
| `five_values/task2_merge.g` | - | toolkit | merges and checks the Task 2 worker files |
| `five_values/task3_lower_bounds.g` | Proposition 6.2 (prop:sharp); Lemma 6.9 (lem:ternary-plane) | current | exhausts at most three colours on C2^3 and C3^2; corroborates the hand lower bounds |
| `five_values/supp_sweep.g` | Theorem 1.3 (thm:exact) | current | sweep of the 143 groups of orders 2 to 32; independent check of the exception list |
| `five_values/supp_two_colour.g` | Theorem 1.3 (thm:exact) | current | exhaustive two-colour checks on the exceptional groups (S1) |
| `five_values/supp_dic20.g` | Theorem 1.3 (thm:exact) | current | exhaustive two-colour check on Dic(C10,5) (S4) |
| `five_values/supp_small.g` | Lemma 6.4 (lem:exact-reduction) | current | k(G) = 1 exactly for the groups of order at most 3 (S2) |
| `five_values/supp_boolean.g` | Proposition 6.2 (prop:sharp) | current | GAP/nauty recomputation of the Boolean enumeration counts (S5) |
| `five_values/lib.g` | - | toolkit | constructs each finite group and the three permutation-group methods |
| `five_values/certificate_io.py` | - | toolkit | validates the two JSON files and writes the GAP input record |
| `five_values/audit_supplied_workers.py` | - | toolkit | coverage and consistency audit of the 96 worker files |
| `five_values/run_all.sh` | - | toolkit | runs every stage (GAP, GRAPE, SmallGrp, nauty, Python 3) |
| `five_values/update_certificates.py` | - | provenance | wrote certificates.json from the historical input |
| `five_values/METHOD.md` | - | provenance | the reproducible method |
| `five_values/RESULTS.md` | - | provenance | the current results and evidence locations |
| `coherent/README.md` | - | toolkit | what the coherent checks cover and how to rerun them |
| `coherent/check_recovery.py` | Theorem 3.1 (thm:coherent) | current | 138 symmetric runs of the construction on 23 named schemes (supporting only) |
| `coherent/checks.json` | Theorem 3.1 (thm:coherent) | current | its results |
| `coherent/check_directed.py` | Theorem 3.1 (thm:coherent) | current | 96 directed runs on 16 named inputs (supporting only) |
| `coherent/directed_checks.json` | Theorem 3.1 (thm:coherent) | current | its results |
| `coherent/check_obstructions.py` | Proposition 3.5 (prop:affinelower); Example 3.7 (ex:shrikhande) | current | the 218 affine-plane direction partitions over F_3 and F_5 and the Shrikhande pair types (supporting only) |
| `coherent/lower_bound_checks.json` | Proposition 3.5 (prop:affinelower); Example 3.7 (ex:shrikhande) | current | its results |
| `coherent/requirements.txt` | - | toolkit | NumPy |
| `coherent/logs` | - | provenance | the 2026-10-21 rerun (stdout, start and end times) |


==> anc/SHA256SUMS <==
bcec00200ba1ccdd9a8ec7f03fd785edd5b43957cf03b10bf0a6d69a3d6016c5  README.md
7b6f20b4be6421158290ea5efb7ed3e9703143e9654583be82b4f765b14bca26  five_values/METHOD.md
2f6adbad5cc216ce639adf8d175980107c2eb325dd701345e7f0359c40f086a4  five_values/RESULTS.md
e4e44500f7a94b362937209f5e5c46434ffd1f9cbbcb30468f72d9d77caf20b0  five_values/audit_supplied_workers.py
9eb12d95932c01fc975e1354e46ee94a4cf8f7fcb6ad1bf5af0bfe1051aa2219  five_values/certificate_io.py
61bd68da3626314c70704c4bcad10b5e8a45a22a9a220b4b406565363268dc5b  five_values/certificates.json
9972bcf45d680521c96de30b5186a2d4593c3869530b5f5f3f3904b9518d43b9  five_values/expected.json
cbf10a1fa9803724921b388b71262fc8e139450fe823e415cf34bf69bf499021  five_values/hpc/PILOT_REPORT.txt
b52bd0343d72aee85535b97c3f6fce8f3d91bd99866006aa3dd2f43686f11e0d  five_values/hpc/SIF_SHA256
32552e9a5d282bd7cadf0183a42e30cedf6e6cb45ac70ca194ba2e7491836f01  five_values/hpc/build.sbatch
57d7c01001a19a772ca3e6958be8e1e165abfff8e725593d96186c239aadacfa  five_values/hpc/fv-build-21532976.err
d3eed23a8bdf213bbb94949374499c94bce6efef0c70acef18239f013847c831  five_values/hpc/fv-build-21532976.out
28c916f1b5a3e93903561992cb9dd9e1e45db839ed23aa8609b25c908eb4aa70  five_values/hpc/fv-pilot-21532977.out
24b57a2a9d582eb79f2da23ed1b67e6f23fdde45d26b295f3b5edaee881ac2d8  five_values/hpc/fv-prod-21533007.out
b9603553a1d7ce007d4cfbd06ae7e5e12817769acd5ae1f897f20e1781eec32a  five_values/hpc/gap_ubuntu2404.def
87458b3b1f1ca0e5c693ade771de7007c3783bdc692fa6b39eb6414bf2af2763  five_values/hpc/os_release.txt
e964e51de344765a3d0ae076e1d11a907ff007c0ba4ab795c4435b2f0a98ecb2  five_values/hpc/package_versions.txt
59f4b72875f6898d70e8e6304fdc05bc21c8f1fd9a8953d358e70a0cf4b22b35  five_values/hpc/pilot.sbatch
97c9e6a3f96d02fc164b2f1085dcfb2b84ca93ac4f83d4733ddb9770f0b6c05c  five_values/hpc/production.sbatch
535dfb598984b2942cd438fe5e43b7cb86d6690c7900c31c079ea409ec9e581d  five_values/hpc/receipt_build_pilot.txt
236db1497c778a51e78388affb8deeff15a06970b8ca65530d6880959f71e4cc  five_values/hpc/receipt_production.txt
728ce83718e06471b8c5c73ce5acba52e4c0803b7df29aa462d72de2f4f772aa  five_values/hpc/rerun_comparison.log
f649dd2ec5e9b8ababf6da9744c33354c33f23596c31dd7e50f5f044f8a56e97  five_values/hpc/run_all.stdout
0516702e908341f4e06d590b9b5325732689cb0ec352d31422a627c6ed6d5ff2  five_values/hpc/run_all.time
f487fc796224fc411b39a8a519ad0bba3d64845152b6b44162581294b44e7a0f  five_values/hpc/sacct.txt
198a86a3a948c03828e4c49fc51ab67f532bf391958e13f39ad5dcb3eb3cfbb0  five_values/hpc/smoke.txt
cf4f2070c3426331e3128b19c03f345b0c9914d7e8813ba2460f2b39d3acfd4d  five_values/independent_check.py
2554b8b1fc73500d9e4fdd80646134fd254ea011fdfb25575a6cac5546df38c1  five_values/input/certificates.json
d5c1a3e33974e0d71fd838180e5317592798ad6e15d7425f0db6d3c4b6e4a678  five_values/lib.g
6a176d25bddeab444b85c71b9433f5e611b0ad042b3eec4b5895acb819ade2e8  five_values/logs/boolean_current.log
3aa7d41e1d385c585e535f896815fc3cc1e90ce47717d862edc606a9f3dc4fc0  five_values/logs/certificate_input.g
7b92442a26aee10b26e3a2e9dd8e6b4c281b8774f0f96210749960b05243bfea  five_values/logs/certificate_inputs.log
a9ab38c9828889da9522eceb9b250ec008c9086ec9bd9cd62af3a01d5a106f3e  five_values/logs/env.log
10a61cc044499c4b8fad6816021951f06019a8ae59f0706c59e711df764fe98a  five_values/logs/independent_check.log
45d5f48f00f0eef3dc2013ce798fda507d8fcd3e4aa7388c84e9646aa59f2e0a  five_values/logs/independent_check_current.log
d1c2ea97be0dcdb719cf53a32bdcbc0436eeb04161a77613ef4aaf6bf859b730  five_values/logs/json_vs_appendix.log
99a77b233171480cc981a7985010041c810dc209f08a85466db1a852c8a8beff  five_values/logs/json_vs_appendix_updated.log
8180269ff2cc3b24fe37639519aa57650ff2dc74d408cfa7f4f19dc0ab9b8393  five_values/logs/python_certificate_check.json
4adac8c8fe7396b1ff7bc72d0700b6756948e41057a9a7a65e2818e6f8cd047b  five_values/logs/python_certificate_check.log
a78a82b643714bad3ce81e2d9e446f5b80cf728833e68d94367cd9631a286d6f  five_values/logs/run_all_attempt.log
bc89fabf54f6233c545b37a82a3b224cd497bdcd3b79b7e369415a28e8723875  five_values/logs/search_certificate_comparison.log
87b50b2094d32f954003306a3acc1638b7b043d8c23ae967b0978e133226bb01  five_values/logs/supp_boolean.log
3992e815c88ca4256c436cdce6bd1d7b5b8e95905acb4f44f47f0c6d0f9db7bd  five_values/logs/supp_dic20.log
51f26a3cb845b20808db55392974d890f4b6190d1f5ad2c45a0a41728d745c1d  five_values/logs/supp_small.log
721aaf74410a6c125ce67699b6b48104441cc45888a38fd30de7175ff6743839  five_values/logs/supp_sweep.log
3f0fd4bbd67a51ba391481855c239a1a15f6d1c9a7b95b8b394bfb85888b4907  five_values/logs/supp_sweep_worker_0.data
98aefcc50db741ee778520d357d566ec1aa8633bcf6cb58e02fd8894a6934edc  five_values/logs/supp_sweep_worker_0.log
18a1eb85831945063d7ba6c2e63b0594e4f6107bb898528af17a94dd558ffede  five_values/logs/supp_sweep_worker_1.data
f48d89cc66981d9a2b67d0f4df74c44787f127d00c129c4c257c461490ce4356  five_values/logs/supp_sweep_worker_1.log
93ad7e12f282a3ab3cb218cd94c2d2d8a56fd88943f3483cd85a48ffbb17b013  five_values/logs/supp_sweep_worker_10.data
36ab1f2ec473147b01ecf56da656907b29afcfa1c69c7b05b70b3a36f8d95e6d  five_values/logs/supp_sweep_worker_10.log
5301dbceeded1e764b1b16afe1c9946eb047dac55315d47152ff452cf8d07b12  five_values/logs/supp_sweep_worker_11.data
5f8c718c5949d10661364169d2801875aa5b4400ab7681079936fe8e2602a8ae  five_values/logs/supp_sweep_worker_11.log
c1f263c1afe37d12358941ea2f80df36eadea2833b1e499b4a6c2b54a4c2f59a  five_values/logs/supp_sweep_worker_12.data
7e48fe1d3480c3c288d9fa2c422f1c023cc49f6b05e402f34e83fb28b5b3e8df  five_values/logs/supp_sweep_worker_12.log
7c089ca61b3d04ce27d825af856bb9c5e1a09db5693ce9df21c21204dadf6463  five_values/logs/supp_sweep_worker_13.data
9dd3d4cafa75ee35413f678f8f76dff1a7d4f0ded0667fc9f5eac5141338f1b5  five_values/logs/supp_sweep_worker_13.log
31483f1f0dbe758edcc872dc051655780fbc48775241edbbf9a477b5be95a1fb  five_values/logs/supp_sweep_worker_14.data
a375857f8ac9ac117536f22a6e3c12f9464539ca0011815deea97ba8d3dadd6e  five_values/logs/supp_sweep_worker_14.log
401796abb844e0c08f8d0c0c238a6434b1605adef14f3a420d9c26f15417ab63  five_values/logs/supp_sweep_worker_15.data
593b312caad4b3c87ad74d4bbf866dfff0312e8437de8f8a9bc7f8c95100212c  five_values/logs/supp_sweep_worker_15.log
5e3a960810a1c32a7ce76d0610aa668d17acb554ad2b279e1735b29ebedbc581  five_values/logs/supp_sweep_worker_2.data
aff9bebbd2ac1b9a8d25027f65bf7dfab5d9f9b97c858d2980db6d9167a1565f  five_values/logs/supp_sweep_worker_2.log
970ee5d997dab040f5b0502a4ceabb4e14662b460cbfebd38b3f27a038ff4bec  five_values/logs/supp_sweep_worker_3.data
7c5c7244144ffef65dc0f4360aba579e81962d65d414da58f1de088bce2331a8  five_values/logs/supp_sweep_worker_3.log
d57f251c154fc4550ec7ca657e86b5bb880f364a36538a29e04bffc881b1ecac  five_values/logs/supp_sweep_worker_4.data
e541e1e799ad3f8d9b39cb24f06d700312ea7e59fa522cd9682cd71663d70a8d  five_values/logs/supp_sweep_worker_4.log
15f7a1977803f2df9400a92963952b2a84100c16e82106d2d8c64c1b0a6e8169  five_values/logs/supp_sweep_worker_5.data
eb82f8df1b3706c31ed1d1b17a2b78aca16f7cb043dff0cdc4d1fa987e4a9c53  five_values/logs/supp_sweep_worker_5.log
29b374d49b41535ee4a1e98d8b16d0cafd7dbee374a993e7f1a43e3d45519c39  five_values/logs/supp_sweep_worker_6.data
21e14514a1ac36d097c06d89136f6290670b4fd9ccc20564d5d4adc0f8d1fd7b  five_values/logs/supp_sweep_worker_6.log
176e459246a559546cd2da58141e87b1711e40f32711b70e5cf8fdfb46237338  five_values/logs/supp_sweep_worker_7.data
69bef99979aa23085432a231ae610da44e1407526160695153b6bb9bbccd5916  five_values/logs/supp_sweep_worker_7.log
536e1a6ee554ce8740027caef3e3412a3fae7650dad2c67bbf477d931c9638bc  five_values/logs/supp_sweep_worker_8.data
741505909ae3426e0b6de4bc55718630d2b3d648d7567e25443c6ee6d15d74ce  five_values/logs/supp_sweep_worker_8.log
e8d09a075dd1d6353a4fff6ba732a1cd32465adfd1b38c3e7486986bd174fdf9  five_values/logs/supp_sweep_worker_9.data
588d8f33dbd872618f037ffb380ceb7d6c98be65195b9c9abf696c21109e2eca  five_values/logs/supp_sweep_worker_9.log
38be011d7bad25e4dad97ec9c6ddf78c2dfd300873b52ad0413e998763d4860a  five_values/logs/supp_two_colour.log
7a4a028276aef660369f3c1192c1a79395748d049ec4417ece6d88b8a63d2ef3  five_values/logs/supp_two_colour_worker_0.data
cff882cf36ea58943e310068e654416f755920d3f27c9a4544686ba3cef8d9b9  five_values/logs/supp_two_colour_worker_0.log
8355fcabad8a7ba718f15e89514a5f5d558d8e765ecf68646cd992f3f585df9c  five_values/logs/supp_two_colour_worker_1.data
ee637f8b65cad459f06783c660f296598afe6aa3d547b8a6833559be5d217b4d  five_values/logs/supp_two_colour_worker_1.log
d77ab82a5414a42101466f05296fbc3fce6e41e8338bd8d156c05965681c50ef  five_values/logs/supp_two_colour_worker_10.data
536bad641d0a6405eb999705d8ee17c3481b3dcbae069b0d415fdfecc9d10a99  five_values/logs/supp_two_colour_worker_10.log
48aecd69da8d3d33e6d1e962cdba3a807c19a0dfef9ab6155bebbf87b45ae338  five_values/logs/supp_two_colour_worker_11.data
20c3ba6b52d5bb082252714ded31e17227952162d771a33090ff36242bfa836f  five_values/logs/supp_two_colour_worker_11.log
faac4680412841eccc22f3cbc69a2f9c641d4842dc5210b368bbc26e8ff80e18  five_values/logs/supp_two_colour_worker_12.data
6cb4778452ed044262e2c19b9a9c4ff8d0a38d6cccdd93794ccb30064a80dbaf  five_values/logs/supp_two_colour_worker_12.log
8424f3421012eb94c8ec87e4edac4450d1ab715f6a8a34408c4d579095cbf6cf  five_values/logs/supp_two_colour_worker_13.data
0e18689bba991435aeb5a9ca785021183c0f30611f2f5a3f41386e469d65584e  five_values/logs/supp_two_colour_worker_13.log
a9bb411eb468481b803ae66b21ee797edf6a73516e096149a477acd72180e856  five_values/logs/supp_two_colour_worker_14.data
3368584f66d3ebf1e18267482cdbd6ae5a8958686eaf2721fa925b07f4da4c5b  five_values/logs/supp_two_colour_worker_14.log
27d512a68e1536ab274ebe2c5d2148a2faf3958bbe5e453b530df77b7fa38d7d  five_values/logs/supp_two_colour_worker_15.data
8fe6f78e40a95e6de3f6a61a954c1e4c449a28a3744aae11b54fed214aa01a32  five_values/logs/supp_two_colour_worker_15.log
07037555b08a5c7e562277c852b2ae09222d72a914eb3a5ee29f4a06f9d5add1  five_values/logs/supp_two_colour_worker_2.data
a5641dffbaa4bee6f614d3035e83c5d02dbdd4fc15025246e0ce3edd202925a7  five_values/logs/supp_two_colour_worker_2.log
3cc4aa7083aa76eb520d6fe9922615823776bcdbebeb6eae70da9fc3419f0ff0  five_values/logs/supp_two_colour_worker_3.data
5356dfc18e7afd152b9d4c86b9af2a07ba300fb03963b3820ae4da49bd98d6ba  five_values/logs/supp_two_colour_worker_3.log
a5994d16c2af0a55d5d2fef7ab064366d530a1c1b20088418a8bcc2f2956329d  five_values/logs/supp_two_colour_worker_4.data
373fe5661e1ffd014d5cc0ec47d82493c882ca69a2d68e2acdf57060bbb5d31b  five_values/logs/supp_two_colour_worker_4.log
84b6de9798ec7d73b254a04a92b5ac22776c348774e3e678654f6c10e5ee6966  five_values/logs/supp_two_colour_worker_5.data
f1a225d8166d2deba2725164148a0977d620d6c87b7ff5e293089b33b93d4938  five_values/logs/supp_two_colour_worker_5.log
e0389adcf0b05ad1d3e3e19639dd20c9945b08d2dccdfccab8312bcc5bc08201  five_values/logs/supp_two_colour_worker_6.data
40ee877d805ada8ec6406e67968ca502879cfb457a79e799c280df0d7a4fb120  five_values/logs/supp_two_colour_worker_6.log
fbe5bad45d387b886110d01b2a51a85fd27b2b49fbdea83ca105b71f0b8fdf5c  five_values/logs/supp_two_colour_worker_7.data
c0c71a7fa84b41cb52d5469e13594ca4f0c1a3a39db6790e0ac3d3848f340f59  five_values/logs/supp_two_colour_worker_7.log
dfb7cda56d9f0984621c5ca47fec21e155d0893dcd1e5ffe57d39edbb58fd4c7  five_values/logs/supp_two_colour_worker_8.data
84e3c7711a1dd4cca0b9e6cda92bca8db0f5b9c62d2c381e82ecb2a78fc06bf7  five_values/logs/supp_two_colour_worker_8.log
2ab9d92d0df0d78ae331edaf14c208d8bc39e72c77dae7732830259daaa22f32  five_values/logs/supp_two_colour_worker_9.data
1176bed3f131b5478c2edf89bd681a8f93fff4b22cd48c071ff8dc2df098be9d  five_values/logs/supp_two_colour_worker_9.log
06edf966514d07768a882d782cd41f2c5697f5e8c9e554535a89304679052643  five_values/logs/supplied_env.log
dd213c545f4f9b6e3d837c7579fc208b8d111f79255a753dc69135e25b86ce41  five_values/logs/supplied_worker_audit.json
45e26f10c89cdbd2ea6ef467d065bf74ff90d0afe374bbdfcaa2daaa71b81609  five_values/logs/supplied_worker_audit.log
77a1271a77a3edbeb0c8dd50390fff5325d7d88aa33236698bf84f53d32f0ea3  five_values/logs/task1_certificates.log
08550585ac193daf84984a5f05ead7b552cea68d01f9996a7f629037d8ff6d50  five_values/logs/task1_certificates_current.log
79d9ad32abe90bac03f43427339a0bf9a3026f8aeb79b1a6d878459a9d2f5b3a  five_values/logs/task1_certificates_updated_proof.log
47e5d32468b27522c265f40291e4247f7601823378266911c0da0a52127c8fec  five_values/logs/task2_q8xc3.log
6cfd5e31015418da7cc92663f54b60b63981c247ab8b86fe012d8845887bf394  five_values/logs/task2_q8xc3_certificate.txt
6399dc82bc008874ba030e70936a234be1c2ab12da0cb813915db5ab89aab166  five_values/logs/task2_q8xc3_order24.txt
b83044dd82304716028d2d161b178c9b02906fbdef561f5d482043e1864fb94a  five_values/logs/task2_worker_0.data
18c7c788c446748e5e628648e8cbb8fa8cbea2dd303654fa3d51ed1772d4dc95  five_values/logs/task2_worker_0.log
568924889664aad9dd183c87fdb88db0d5b791cb10903a7989025550a06d1a00  five_values/logs/task2_worker_1.data
f9c26d7818b92f406d3349950dbf4dbfa7c4f881c09f8087e98295f1df6d81fb  five_values/logs/task2_worker_1.log
b254fce8acc634b2edabec50ac4747b36699cb17524465a557e526fe9f10f28a  five_values/logs/task2_worker_10.data
39bfd6f16bb532dc7fab6d0ec15fffd9bc7dba79452df3f32056a6f37deadfa6  five_values/logs/task2_worker_10.log
44f4ee862199be958f15ab4241d64a64dd6aa42f34635f4896473346da11e6fe  five_values/logs/task2_worker_11.data
05761915ee1a405b7d13bb9ab84b1ec3bca17518c89e3d5ee9b56906bc5d59aa  five_values/logs/task2_worker_11.log
54bd73a46d2f6bb5b8f05a5270fd190ab99791141c9ac179f3700cd4ef56d8de  five_values/logs/task2_worker_12.data
6df8f2b16ab43d0c762cd9e7312dcd96456e0936b8c324f6ea5ba6ccb4e4c639  five_values/logs/task2_worker_12.log
5e76b6ac55499806012d8c5c7534df9ae238469db734dd1ac2b7d47927550a21  five_values/logs/task2_worker_13.data
9ad625b155b8fc21611301b5f0c35b3891fdde2d543ea3d1afd24fa18f080384  five_values/logs/task2_worker_13.log
1eee9483483ba534428f4370608dd8e8d9d7e084b52c6c02a95de5e7a7558c21  five_values/logs/task2_worker_14.data
9d06cff293dcfaf85a98485af6bb332021af5f30ff06513fd45f722f57873a16  five_values/logs/task2_worker_14.log
bc3e2cfa52d43a30b577b468257a9d888f982282275a6cd6e232712f17f52799  five_values/logs/task2_worker_15.data
2af42a534d993d87fe02a83fb87bd2b1418e88529c43be090392c1d73f18d967  five_values/logs/task2_worker_15.log
f829ef26a66a170686d061e126acbeef4df290be532f6e4958d050edadcd6b18  five_values/logs/task2_worker_2.data
a32c5df2de4c9cdecec98f15797b901985812aa77d95d27cb0ce2ebfc349a0d7  five_values/logs/task2_worker_2.log
11cbc64c38542fe85290d91c765c65be7b156a7a67a5617bcd6d9e1df9f997b4  five_values/logs/task2_worker_3.data
354c6037a7294cc73c67c64dc1792c42546014c82659962e1886ae2e5f6579e4  five_values/logs/task2_worker_3.log
4d320d8cb7ec7f82959665e0299c41f5a8f3072fcfd9ea7ae138f697e706cd52  five_values/logs/task2_worker_4.data
ef47853a420af0222759626d99ca21a2451c76752dca913269ebf7637a87c492  five_values/logs/task2_worker_4.log
9a293f1e055705890c9ba1da94021a46c7f9009fefc1ee7cab9c2e4267cb0363  five_values/logs/task2_worker_5.data
e1076011fa112c7702aca6ed944bd817a641471b1fa3ec1cfbe7a196a11ffc05  five_values/logs/task2_worker_5.log
c8470dfa2678c088747253d5d4bd49b241421de96fc06db9ba740a3889f48e39  five_values/logs/task2_worker_6.data
2ecb4e1ec65d7d178070612c7e308f61d4e0cc129bb6e7e024b7088a06c782cc  five_values/logs/task2_worker_6.log
e587246e44c26251231f11f9cedac55f599b26e88107e80147d7b12eeba11f99  five_values/logs/task2_worker_7.data
3597658507cd2df326c6e07ba22f4c586b2cc33c5fbb58edd1350f349caf20eb  five_values/logs/task2_worker_7.log
cf03e4f04caa6c23b9a4ca92496f89a3ba96986e836ff707d3e1eb2c8ba829dc  five_values/logs/task2_worker_8.data
ec51d2a40f5131348aeb92175e9d2a21f4d834ae5a5b770ca0f8e68122f3247a  five_values/logs/task2_worker_8.log
fe40e02c8fbcbdea63cbe748f7b317a7200797bb19edc8a1fc86c130d9c9f564  five_values/logs/task2_worker_9.data
abfa7d982a46ddae404a378a522a37bcac1d442cae508a668a781340713bada8  five_values/logs/task2_worker_9.log
922b870f883ea27e358ef27b86138684ec10630fc86b5cbe9d8c7d5b6095cb05  five_values/logs/task3_lower_bounds.log
8f8c30f1a6260b9ef052a950dc9ba1dd7cae819a0fd3d0c5a7c330fbd4637a00  five_values/logs/task4_exceptional_set.log
2be14c5e00d9de631a2e8090a55f049382c36666240db17f8f2c646d7baa9b6f  five_values/logs/task4_exceptional_set_current.log
6db514ca24bf0849d8f0274ece7816c9b3dfc265c3054eaa655fb1f2047d701e  five_values/logs/update_certificates.log
6a176d25bddeab444b85c71b9433f5e611b0ad042b3eec4b5895acb819ade2e8  five_values/logs/verify_boolean_enumeration.log
0ed7e4af0276a54cac49b441d2e6ee0f9110466146fca471da6570f2a6781e74  five_values/python_certificate_check.py
6d330e5ad8235b0a651ccd8f16119306162e36f0e6a77fed25440d17b1ba1f61  five_values/run_all.sh
48c66ec63cdc276d7e765b744ed80bcbdef0ca761bc061d51331af95005c1422  five_values/supp_boolean.g
4e94fa948101e4b7dc8b249fdaec23c6ce7d9f60109a7c994aa54639ce11c1a8  five_values/supp_dic20.g
453bf25d10fd7c4f01bb5b8e3136968ca51ab84962a114050fe3e05110b86397  five_values/supp_small.g
5bbbf1b70401853a7afaa908e9f8d5cd1f3eda2d025c057a27487bb9d6b9d6c1  five_values/supp_sweep.g
6fad7de332af1afd02e03afd7f3ea899dfcfbe1c0004480db90dfdab69137c4e  five_values/supp_two_colour.g
1b1dde0d60e59f5ab0350287a3cf50682282d07add2674fc2531eb37bc773a1f  five_values/task1_certificates.g
b7c18f954704e0515a2fbddc03dc2c49d048d1d1cb1f5bbbead68c8ac6e073a5  five_values/task2_merge.g
10772c5d1f3a3f46b05a807dfd1af048e6404957a0340b6d5f363dbda147c311  five_values/task2_q8xc3.g
4cbfffd9b7537b497d57d23ee2a9f57e58bc585df5df0e4047e9fd69f72031c0  five_values/task3_lower_bounds.g
e8d279b44c8aa68b80b70283452bba20861428a31d992225d6de9041c4eeea36  five_values/task4_exceptional_set.py
3a93ce250b64dd26cea3b72a5dccb0e0f309d5fa5320da30be1b8f9d2cedea89  five_values/update_certificates.py
bfedee9d5bfb94cfb599ac4679488a78f12427171b3b9b41e9a35fab44ee7e6f  verify_boolean_enumeration.py
b4f3afd8f14ca9d8349d7654b2e2bb0fb027eec2ae9f53c1e3b58860a7b8832b  verify_boolean_enumeration_results.tsv
e01472651b8cedc8a25ea9aad9ad55a3042b7874a5cc48ed03084aca08b1a5bd  coherent/README.md
4dfe63b2b6be60e9d415aa1b4f89e284631dff87223cfa28fe28b2cfb2ff69cf  coherent/check_directed.py
92d203823122adb35cf4a80639842a7c43e390fe94dab9cc94b3ecf44a2519e6  coherent/check_obstructions.py
53d683525e4322d7142ac0768cd360ba8995fa2320a59be8d0ee62fc6c4737f3  coherent/check_recovery.py
3172d910f570d4cb19f1f373d805c27de3e39e4b8198877fc529ca4d1452eccd  coherent/checks.json
9bec29aedaede4cccc6b2097f92da98ef849e352b61daf8e2725d9bb0bcbead8  coherent/directed_checks.json
33405866725952c307245a7392787240bf801e406828d80847e3e6d06b1928dc  coherent/logs/check_directed.stdout
11697127b514ead97aa5bf2ffbf8bb8a50858064f7a949906c77a90c1bfab316  coherent/logs/check_obstructions.stdout
3f2b0ed0e8adafcf9c834932cf9cc5cd1405a7fe75681ec28487e4503696fa44  coherent/logs/check_recovery.stdout
47b0cf65e45e887f97f11d89e40dabceba067d31a83dd480650def8b336796b8  coherent/logs/run_ended.txt
6923b0dc55c25738a365a877b8360396bc3003c55dce7869dea19c360c452052  coherent/logs/run_started.txt
7af79b96766acb6a8e965c395a69a9c8b66576dc0d318f740f373f5d412edc4f  coherent/lower_bound_checks.json
a83a2a4ed7ab2e022b9b8a83cfa2b8cf52cc243006c597e8b96f90a8365590ac  coherent/requirements.txt


==> anc/coherent/README.md <==
# Finite checks of the coherent construction (Section 3)

Supporting evidence only: the proofs of Theorem `thm:coherent`, Proposition `prop:affinelower` and Example
`ex:shrikhande` are complete in the text and do not use these programs.

- `check_recovery.py` -> `checks.json`: 138 symmetric runs on 23 named scheme inputs.
- `check_directed.py` -> `directed_checks.json`: 96 directed runs on 16 named inputs.
- `check_obstructions.py` -> `lower_bound_checks.json`: all 218 direction partitions of the affine planes over F_3
  and F_5, and two explicit non-Schurian Shrikhande pair types.

Each construction run checks all intersection numbers, the selected witnesses, source recovery at every point,
equality of the 2-WL closure with the original partition, and the refinement-round bound. The named inputs are not
asserted to be pairwise non-isomorphic; the largest tested degree is 64.

Reproduce with Python 3.10 or later and NumPy (`requirements.txt`), from this folder:

    python check_recovery.py
    python check_directed.py
    python check_obstructions.py

The scripts overwrite only their own JSON result files. `logs/` holds the rerun of 2026-10-21 (Python 3.13.15, NumPy
2.5.4, Windows 11): each script exited 0 and wrote output byte-identical to the JSON files here.


==> anc/coherent/check_directed.py <==
"""Exact finite checks for the nonsymmetric homogeneous extension.
No external group/scheme library.  Tests are evidence, not the general proof.
"""
import collections,itertools,json,math,random
from pathlib import Path
import numpy as np
from check_recovery import connected_closure,cover_colour,independent_colour,tensor,shrikhande,inverse_pair_scheme,wl

def thin_cyclic(n):return np.array([[(j-i)%n for j in range(n)] for i in range(n)])

def cyclotomic(p,units):
    orbits=[];unseen=set(range(1,p));lookup={0:0}
    while unseen:
        x=min(unseen);orb={(x*u)%p for u in units};unseen-=orb;orbits.append(orb)
        for a in orb:lookup[a]=len(orbits)
    return np.array([[lookup[(y-x)%p] for y in range(p)] for x in range(p)])

def permutation_orbitals(n,generators):
    remaining={(x,y) for x in range(n) for y in range(n)};M=np.full((n,n),-1,dtype=int);color=0
    while remaining:
        seed=(0,0) if color==0 else min(remaining);orbit={seed};q=[seed];remaining.remove(seed)
        while q:
            x,y=q.pop()
            for g in generators:
                pair=(g[x],g[y])
                if pair not in orbit:orbit.add(pair);q.append(pair);remaining.remove(pair)
        for x,y in orbit:M[x,y]=color
        color+=1
    return M

def verify(M):
    n=len(M);r=int(M.max())+1;assert np.array_equal(M==0,np.eye(n,dtype=bool))
    A=[(M==i).astype(np.int64) for i in range(r)];val=np.array([int(a[0].sum()) for a in A]);star={}
    for i,a in enumerate(A):
        assert np.all(a.sum(axis=1)==val[i]) and np.all(a.sum(axis=0)==val[i])
        ids=set(M[a.T.astype(bool)]);assert len(ids)==1;star[i]=ids.pop()
    p=np.zeros((r,r,r),dtype=int)
    for i,j in itertools.product(range(r),repeat=2):
        prod=A[i]@A[j]
        for k in range(r):
            v=prod[M==k];assert np.all(v==v[0]);p[i,j,k]=v[0]
        assert np.count_nonzero(p[i,j])<=min(val[i],val[j])
    return A,val,p,star

def construct(M,A,val,p,transpose,seed):
    n=len(M);r=len(A);q=max(2,int(val.max()));rng=random.Random(seed)
    order=list(range(1,r));rng.shuffle(order);E=np.eye(n,dtype=bool);rank={};pairs=[];orient={}
    for a in order:
        if np.any((M==a)&~E):
            i=len(pairs);b=transpose[a];pair={a,b};pairs.append(pair);orient[a]=0
            if b!=a:orient[b]=1
            En=connected_closure(E|(M==a)|(M==b))
            for s in range(1,r):
                bits=En[M==s];assert np.all(bits==bits[0])
                if bits[0] and s not in rank:rank[s]=i
            E=En
    gens=set().union(*pairs);S=np.isin(M,list(gens));assert np.all(E)
    dist=np.full((n,n),n+1,dtype=int)
    for x in range(n):
        dist[x,x]=0;queue=collections.deque([x])
        while queue:
            u=queue.popleft()
            for v in np.flatnonzero(S[u]):
                if dist[x,v]>n:dist[x,v]=dist[x,u]+1;queue.append(v)
    lens={}
    for s in range(r):
        ds=dist[M==s];assert np.all(ds==ds[0]);lens[s]=int(ds[0])
    D=int(dist.max());C={0:0};stars=set()
    layer={i:[s for s in range(r) if lens[s]==i] for i in range(D+1)}
    for a in gens:C[a]=1+2*(rank[a]%2)+orient[a]
    for ell in range(2,D+1):
        m=ell//2;boxes=[]
        for a in layer[m]:
            for b in layer[ell-m]:
                box={s for s in layer[ell] if p[a,b,s]>0}
                if box:boxes.append(box)
        if ell==2:
            fine,stars,w=independent_colour(layer[ell],boxes,q,rng)
            for s in layer[ell]:C[s]=2*q+3 if s in stars else 4+(q-1)*(rank[s]%2)+fine[s]
        else:
            fine,w=cover_colour(layer[ell],boxes,q,rng)
            for s in layer[ell]:C[s]=4+fine[s]
        for s in layer[ell]:assert sum(C[v]==C[s] for v in w[s])==1
    Cmat=np.vectorize(C.__getitem__)(M)
    def decode(c):
        if 1<=c<=2 or 5<=c<=q+3:return 0
        if 3<=c<=4 or q+4<=c<=2*q+2:return 1
        return None
    for x in range(n):
        remaining=set(np.flatnonzero(S[x]))
        for i,pair in enumerate(pairs):
            src=[]
            for y in remaining:
                py=(Cmat[x,y]-1)//2
                incoming=any((Cmat[x,z]-1)//2!=py and decode(Cmat[z,y])==py for z in remaining if z!=y)
                if not incoming:src.append(y)
            assert set(src)==set(np.flatnonzero(np.isin(M[x],list(pair)))),(seed,x,i)
            remaining-=set(src)
    # Canonical transpose-aware initialization, available from the arc coloring itself.
    ids={};init=np.zeros_like(Cmat)
    for x,y in itertools.product(range(n),repeat=2):
        sig=(int(Cmat[x,y]),int(Cmat[y,x]),x==y)
        if sig not in ids:ids[sig]=len(ids)
        init[x,y]=ids[sig]
    rounds,counts=wl(M,init)
    L=math.ceil(math.log2(max(1,D)));assert rounds<=max(len(pairs),L)+L
    return dict(order=n,rank=r,max_valency=int(val.max()),used_arc_colors=len(set(C.values())-{0}),star_relations=len(stars),seed_blocks=len(pairs),diameter=D,rounds=rounds,wl_color_counts=counts)

def main():
    cases={f'ThinC{n}':thin_cyclic(n) for n in (3,4,5,6,7,8,9,12,16)}
    for p,U in [(7,[1,2,4]),(13,[1,3,9]),(19,[1,7,11]),(11,[1,3,4,5,9])]:cases[f'Cyclotomic_{p}_{len(U)}']=cyclotomic(p,U)
    cases['ThinC3_tensor_E4']=tensor(thin_cyclic(3),inverse_pair_scheme((2,2)))
    cases['Shrikhande_tensor_C3']=tensor(shrikhande(),thin_cyclic(3))
    # Regular S3: permutations represented explicitly and left multiplication generators.
    perms=list(itertools.permutations(range(3)));perms.remove((0,1,2));perms.insert(0,(0,1,2));lookup={p:i for i,p in enumerate(perms)}
    generators=[]
    for g in [(1,0,2),(1,2,0)]:generators.append([lookup[tuple(g[p[i]] for i in range(3))] for p in perms])
    cases['ThinS3']=permutation_orbitals(6,generators)
    rows=[]
    for name,M in cases.items():
        A,v,p,tr=verify(M)
        for seed in range(6):rows.append(dict(name=name,seed=seed,**construct(M,A,v,p,tr,seed)))
        print(name,len(M),len(A),int(v.max()),'OK',flush=True)
    Path(__file__).with_name('directed_checks.json').write_text(json.dumps(rows,indent=2))
    print('ALL',len(rows),'directed tests passed;',len(cases),'schemes.')
if __name__=='__main__':main()


==> anc/coherent/check_obstructions.py <==
"""Exact finite checks of the affine obstruction and Shrikhande pair types."""
import itertools,json
from pathlib import Path
import numpy as np
from check_recovery import affine_plane,shrikhande

def partitions(seq):
    if not seq:
        yield []
        return
    first,*tail=seq
    for blocks in partitions(tail):
        yield [(first,)]+blocks
        for i in range(len(blocks)):
            yield blocks[:i]+[tuple(sorted((first,)+blocks[i]))]+blocks[i+1:]

def main():
    counts={}
    for q in (3,5):
        M=affine_plane(q)
        matrices=[(M==i).astype(np.int64) for i in range(q+2)]
        eye=np.eye(q*q,dtype=np.int64);ones=np.ones_like(eye);count=0
        for blocks in partitions(list(range(1,q+2))):
            fused=[sum((matrices[i] for i in B),np.zeros_like(eye)) for B in blocks]
            for i,B in enumerate(fused):
                b=len(blocks[i])
                assert np.array_equal(B@B,b*(q-1)*eye+b*(b-1)*(ones-eye)+(q-2*b)*B)
                for j,C in enumerate(fused):
                    if i!=j:
                        c=len(blocks[j])
                        assert np.array_equal(B@C,b*c*(ones-eye)-c*B-b*C)
            count+=1
        counts[q]=count
    M=shrikhande();points=list(itertools.product(range(4),repeat=2));types={}
    for y,expected in [((0,2),2),((1,2),1)]:
        idx=points.index(y)
        assert M[0,idx]==2
        common=np.flatnonzero((M[0]==1)&(M[idx]==1))
        assert len(common)==2 and M[common[0],common[1]]==expected
        types[str(y)]={'common_neighbours':[points[i] for i in common], 'common_neighbour_relation':int(expected)}
    result={'affine_plane_fusion_partitions':counts,'shrikhande_nonedge_types':types}
    Path(__file__).with_name('lower_bound_checks.json').write_text(json.dumps(result,indent=2))
    print('All',sum(counts.values()),'affine direction partitions and both Shrikhande pair types passed.')
if __name__=='__main__':main()


==> anc/coherent/check_recovery.py <==
"""Finite exact tests of the bounded-valency coherent reconstruction construction.
Only standard Python and NumPy; tests are not a proof of the general theorem.
"""
from __future__ import annotations
import collections, itertools, json, math, random
from pathlib import Path
import numpy as np


def inverse_pair_scheme(moduli: tuple[int,...]) -> np.ndarray:
    pts=list(itertools.product(*(range(m) for m in moduli)))
    zero=tuple(0 for _ in moduli)
    keys={zero:0}
    def key(g):
        return min(g, tuple((-a)%m for a,m in zip(g,moduli)))
    for g in pts:
        k=key(g)
        if k not in keys: keys[k]=len(keys)
    return np.array([[keys[key(tuple((a-b)%m for a,b,m in zip(x,y,moduli))) ] for y in pts] for x in pts], dtype=int)


def tensor(M: np.ndarray, N: np.ndarray) -> np.ndarray:
    n,m=len(M),len(N); b=int(N.max())+1
    return (M[:,None,:,None]*b+N[None,:,None,:]).reshape(n*m,n*m)


def shrikhande() -> np.ndarray:
    pts=list(itertools.product(range(4),repeat=2))
    S={(1,0),(3,0),(0,1),(0,3),(1,1),(3,3)}
    return np.array([[0 if x==y else (1 if tuple((a-b)%4 for a,b in zip(x,y)) in S else 2) for y in pts] for x in pts])


def hamming(n:int,q:int)->np.ndarray:
    pts=list(itertools.product(range(q),repeat=n))
    return np.array([[sum(a!=b for a,b in zip(x,y)) for y in pts] for x in pts])


def affine_plane(q:int)->np.ndarray:
    # q is prime in these tests
    pts=list(itertools.product(range(q),repeat=2))
    def rel(x,y):
        a,b=((x[i]-y[i])%q for i in range(2))
        if a==b==0:return 0
        if a==0:return q+1
        return 1+(b*pow(a,-1,q))%q
    return np.array([[rel(x,y) for y in pts] for x in pts])


def verify_scheme(M: np.ndarray):
    n=len(M); r=int(M.max())+1
    assert np.array_equal(M,M.T)
    assert np.array_equal(M==0,np.eye(n,dtype=bool))
    A=[(M==i).astype(np.int64) for i in range(r)]
    val=[int(a[0].sum()) for a in A]
    assert all(np.all(a.sum(axis=1)==v) for a,v in zip(A,val))
    masks=[M==i for i in range(r)]
    p=np.zeros((r,r,r),dtype=int)
    for i,j in itertools.product(range(r),repeat=2):
        prod=A[i]@A[j]
        for k in range(r):
            v=prod[masks[k]]
            assert np.all(v==v[0]),(i,j,k)
            p[i,j,k]=v[0]
    return A,np.array(val),p


def connected_closure(adj: np.ndarray)->np.ndarray:
    n=len(adj); out=np.zeros_like(adj,dtype=bool)
    unseen=set(range(n))
    while unseen:
        a=min(unseen); comp={a}; stack=[a]; unseen.remove(a)
        while stack:
            x=stack.pop()
            ys=set(np.flatnonzero(adj[x])) & unseen
            unseen-=ys; comp|=ys; stack.extend(ys)
        ids=list(comp); out[np.ix_(ids,ids)]=True
    return out


def cover_colour(vertices, boxes, q, rng):
    boxes=list(dict.fromkeys(tuple(sorted(b)) for b in boxes if b)); rng.shuffle(boxes)
    color={}; witness={}
    for box in boxes:
        new=[v for v in box if v not in color]; rng.shuffle(new)
        free=[i for i in range(1,q+1) if i not in {color[v] for v in box if v in color}]
        rng.shuffle(free)
        assert len(free)>=len(new)
        for v,c in zip(new,free): color[v]=c; witness[v]=set(box)
    assert set(color)==set(vertices)
    assert all(sum(color[u]==color[v] for u in witness[v])==1 for v in vertices)
    return color,witness


def independent_colour(vertices, boxes, q, rng):
    boxes=[set(b) for b in {tuple(sorted(b)) for b in boxes if b}]
    hard=set(vertices)-set().union(*(b for b in boxes if len(b)<q))
    neigh={v:set() for v in vertices}
    for b in boxes:
        for v in b:neigh[v]|=b-{v}
    order=list(hard); rng.shuffle(order); star=set()
    for v in order:
        if not (neigh[v]&star):star.add(v)
    residual=[b for b in boxes if len(b)<q]+[b-star for b in boxes if b&star]
    colors,witness=cover_colour(set(vertices)-star,residual,q-1,rng)
    for v in star:colors[v]=0
    for v in star:witness[v]=next(b for b in boxes if v in b)
    # Recover original witnesses for ordinary vertices.
    for v in set(vertices)-star:
        rb=witness[v]
        witness[v]=next(b for b in boxes if rb==b or (b&star and rb==b-star))
    assert all(len(b&star)<=1 and (len(b)==q or not b&star) for b in boxes)
    assert all(sum(colors[u]==colors[v] for u in witness[v])==1 for v in vertices)
    return colors,star,witness


def construct(M, A,val,p,seed):
    rng=random.Random(seed); n=len(M); r=len(A); d=int(val.max()); q=max(2,d)
    order=list(range(1,r));rng.shuffle(order)
    E=np.eye(n,dtype=bool);rank={};gens=[];Esizes=[]
    for a in order:
        if np.any((M==a)&~E):
            i=len(gens);gens.append(a)
            En=connected_closure(E|(M==a))
            for s in range(1,r):
                inside=En[M==s]
                assert np.all(inside==inside[0])
                if inside[0] and s not in rank:rank[s]=i
            E=En;Esizes.append(int(E[0].sum()))
    assert np.all(E)
    assert len(gens)<=math.floor(math.log2(n))
    S=np.isin(M,gens)
    dist=np.full((n,n),n+1,dtype=int)
    for x in range(n):
        dist[x,x]=0;queue=collections.deque([x])
        while queue:
            u=queue.popleft()
            for v in np.flatnonzero(S[u]):
                if dist[x,v]>n:
                    dist[x,v]=dist[x,u]+1;queue.append(v)
    lengths={}
    for s in range(r):
        ds=dist[M==s];assert np.all(ds==ds[0]);lengths[s]=int(ds[0])
    D=int(dist.max()); layer={i:[s for s in range(r) if lengths[s]==i] for i in range(D+1)}
    C={0:0}; witness_all={};numstar=0
    for a in gens:C[a]=1+rank[a]%2
    for ell in range(2,D+1):
        m=ell//2
        boxes=[]
        for a in layer[m]:
            for b in layer[ell-m]:
                box={s for s in layer[ell] if p[a,b,s]>0}
                if box:
                    assert len(box)<=min(val[a],val[b])<=d
                    boxes.append(box)
        if ell==2:
            fine,stars,w=independent_colour(layer[ell],boxes,q,rng);numstar=len(stars)
            for s in layer[ell]:
                C[s]=2*q+1 if s in stars else 2+(q-1)*(rank[s]%2)+fine[s]
        else:
            fine,w=cover_colour(layer[ell],boxes,q,rng)
            for s in layer[ell]:C[s]=2+fine[s]
        for s in layer[ell]:
            assert sum(C[u]==C[s] for u in w[s])==1
        witness_all.update(w)
    Cmat=np.vectorize(C.__getitem__)(M)
    # Directly verify source deletion at every root.
    def decode(c):
        if c==1:return 0
        if c==2:return 1
        if 3<=c<=q+1:return 0
        if q+2<=c<=2*q:return 1
        return None
    for x in range(n):
        remaining=set(np.flatnonzero(S[x]))
        for alpha,a in enumerate(gens):
            src=[]
            for y in remaining:
                py=Cmat[x,y]-1
                incoming=any((Cmat[x,z]-1)!=py and decode(Cmat[z,y])==py for z in remaining if z!=y)
                if not incoming:src.append(y)
            assert set(src)==set(np.flatnonzero(M[x]==a)),(seed,x,alpha,a,src)
            remaining-=set(src)
        assert not remaining
    return Cmat,dict(d=d,q=q,rank=r,order=n,seed_relations=len(gens),diameter=D,used_offdiagonal=len(set(C.values())-{0}),star_relations=numstar)


def wl(M,C,max_rounds=30):
    n=len(C); r=len(set(M.flat));counts=[len(set(C.flat))]
    for it in range(max_rounds+1):
        # Coherence of the original scheme ensures no original relation is split.
        for k in set(M.flat):assert len(set(C[M==k]))==1
        if len(set(C.flat))==r:
            return it,counts
        new=np.zeros_like(C); ids={}
        for x in range(n):
            for y in range(n):
                ctr=collections.Counter(zip(C[x,:].tolist(),C[:,y].tolist()))
                sig=(int(C[x,y]),tuple(sorted(ctr.items())))
                if sig not in ids:ids[sig]=len(ids)
                new[x,y]=ids[sig]
        assert len(ids)>counts[-1],('stalled',n,r,counts)
        C=new;counts.append(len(ids))
    raise AssertionError('round bound')


def main():
    cases={}
    for r in range(2,6):cases[f'Boolean_{r}']=inverse_pair_scheme((2,)*r)
    for n in (5,7,8,9,11,13,16):cases[f'Cycle_{n}']=inverse_pair_scheme((n,))
    for mods in ((3,3),(4,4),(3,3,3),(4,2,2),(5,5)):
        cases['Inv_'+''.join(map(str,mods))]=inverse_pair_scheme(mods)
    cases['C5_tensor_E8']=tensor(inverse_pair_scheme((5,)),inverse_pair_scheme((2,2,2)))
    cases['C5_tensor_C5']=tensor(inverse_pair_scheme((5,)),inverse_pair_scheme((5,)))
    cases['Shrikhande']=shrikhande()
    cases['Shrikhande_tensor_E4']=tensor(shrikhande(),inverse_pair_scheme((2,2)))
    cases['Hamming_3_3']=hamming(3,3)
    cases['AffinePlane_3']=affine_plane(3)
    cases['AffinePlane_5']=affine_plane(5)
    rows=[]
    for name,M in cases.items():
        A,val,p=verify_scheme(M)
        for seed in range(6):
            C,meta=construct(M,A,val,p,seed)
            rounds,counts=wl(M,C)
            assert rounds<=max(meta['seed_relations'],math.ceil(math.log2(max(1,meta['diameter']))))+math.ceil(math.log2(max(1,meta['diameter'])))
            rows.append(dict(name=name,seed=seed,rounds=rounds,colour_counts=counts,**meta))
        print(name,len(M),len(A),int(val.max()),'OK',flush=True)
    out=Path(__file__).with_name('checks.json');out.write_text(json.dumps(rows,indent=2))
    print('ALL',len(rows),'tests passed;',len(cases),'schemes.')

if __name__=='__main__':main()


==> anc/coherent/checks.json <==
[
  {
    "name": "Boolean_2",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 1,
    "q": 2,
    "rank": 4,
    "order": 4,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Boolean_2",
    "seed": 1,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 1,
    "q": 2,
    "rank": 4,
    "order": 4,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Boolean_2",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 1,
    "q": 2,
    "rank": 4,
    "order": 4,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Boolean_2",
    "seed": 3,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 1,
    "q": 2,
    "rank": 4,
    "order": 4,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Boolean_2",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 1,
    "q": 2,
    "rank": 4,
    "order": 4,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Boolean_2",
    "seed": 5,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 1,
    "q": 2,
    "rank": 4,
    "order": 4,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Boolean_3",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      5,
      8
    ],
    "d": 1,
    "q": 2,
    "rank": 8,
    "order": 8,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_3",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      5,
      8
    ],
    "d": 1,
    "q": 2,
    "rank": 8,
    "order": 8,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_3",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      5,
      8
    ],
    "d": 1,
    "q": 2,
    "rank": 8,
    "order": 8,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_3",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      5,
      8
    ],
    "d": 1,
    "q": 2,
    "rank": 8,
    "order": 8,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_3",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      5,
      8
    ],
    "d": 1,
    "q": 2,
    "rank": 8,
    "order": 8,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_3",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      5,
      8
    ],
    "d": 1,
    "q": 2,
    "rank": 8,
    "order": 8,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_4",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      5,
      16
    ],
    "d": 1,
    "q": 2,
    "rank": 16,
    "order": 16,
    "seed_relations": 4,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_4",
    "seed": 1,
    "rounds": 2,
    "colour_counts": [
      5,
      13,
      16
    ],
    "d": 1,
    "q": 2,
    "rank": 16,
    "order": 16,
    "seed_relations": 4,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_4",
    "seed": 2,
    "rounds": 2,
    "colour_counts": [
      5,
      15,
      16
    ],
    "d": 1,
    "q": 2,
    "rank": 16,
    "order": 16,
    "seed_relations": 4,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_4",
    "seed": 3,
    "rounds": 2,
    "colour_counts": [
      5,
      15,
      16
    ],
    "d": 1,
    "q": 2,
    "rank": 16,
    "order": 16,
    "seed_relations": 4,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_4",
    "seed": 4,
    "rounds": 2,
    "colour_counts": [
      5,
      15,
      16
    ],
    "d": 1,
    "q": 2,
    "rank": 16,
    "order": 16,
    "seed_relations": 4,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_4",
    "seed": 5,
    "rounds": 2,
    "colour_counts": [
      5,
      15,
      16
    ],
    "d": 1,
    "q": 2,
    "rank": 16,
    "order": 16,
    "seed_relations": 4,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_5",
    "seed": 0,
    "rounds": 2,
    "colour_counts": [
      5,
      27,
      32
    ],
    "d": 1,
    "q": 2,
    "rank": 32,
    "order": 32,
    "seed_relations": 5,
    "diameter": 5,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_5",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      5,
      32
    ],
    "d": 1,
    "q": 2,
    "rank": 32,
    "order": 32,
    "seed_relations": 5,
    "diameter": 5,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_5",
    "seed": 2,
    "rounds": 2,
    "colour_counts": [
      5,
      22,
      32
    ],
    "d": 1,
    "q": 2,
    "rank": 32,
    "order": 32,
    "seed_relations": 5,
    "diameter": 5,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_5",
    "seed": 3,
    "rounds": 2,
    "colour_counts": [
      5,
      23,
      32
    ],
    "d": 1,
    "q": 2,
    "rank": 32,
    "order": 32,
    "seed_relations": 5,
    "diameter": 5,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_5",
    "seed": 4,
    "rounds": 2,
    "colour_counts": [
      5,
      27,
      32
    ],
    "d": 1,
    "q": 2,
    "rank": 32,
    "order": 32,
    "seed_relations": 5,
    "diameter": 5,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Boolean_5",
    "seed": 5,
    "rounds": 2,
    "colour_counts": [
      5,
      25,
      32
    ],
    "d": 1,
    "q": 2,
    "rank": 32,
    "order": 32,
    "seed_relations": 5,
    "diameter": 5,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Cycle_5",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 2,
    "q": 2,
    "rank": 3,
    "order": 5,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_5",
    "seed": 1,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 2,
    "q": 2,
    "rank": 3,
    "order": 5,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_5",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 2,
    "q": 2,
    "rank": 3,
    "order": 5,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_5",
    "seed": 3,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 2,
    "q": 2,
    "rank": 3,
    "order": 5,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_5",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 2,
    "q": 2,
    "rank": 3,
    "order": 5,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_5",
    "seed": 5,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 2,
    "q": 2,
    "rank": 3,
    "order": 5,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_7",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 2,
    "q": 2,
    "rank": 4,
    "order": 7,
    "seed_relations": 1,
    "diameter": 3,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_7",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      3,
      4
    ],
    "d": 2,
    "q": 2,
    "rank": 4,
    "order": 7,
    "seed_relations": 1,
    "diameter": 3,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_7",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 2,
    "q": 2,
    "rank": 4,
    "order": 7,
    "seed_relations": 1,
    "diameter": 3,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_7",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      3,
      4
    ],
    "d": 2,
    "q": 2,
    "rank": 4,
    "order": 7,
    "seed_relations": 1,
    "diameter": 3,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_7",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 2,
    "q": 2,
    "rank": 4,
    "order": 7,
    "seed_relations": 1,
    "diameter": 3,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_7",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      3,
      4
    ],
    "d": 2,
    "q": 2,
    "rank": 4,
    "order": 7,
    "seed_relations": 1,
    "diameter": 3,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_8",
    "seed": 0,
    "rounds": 2,
    "colour_counts": [
      3,
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 8,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_8",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 8,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_8",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 8,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Cycle_8",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 8,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_8",
    "seed": 4,
    "rounds": 2,
    "colour_counts": [
      3,
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 8,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_8",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 8,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_9",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "Cycle_9",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_9",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_9",
    "seed": 3,
    "rounds": 2,
    "colour_counts": [
      3,
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_9",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "Cycle_9",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      4,
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_11",
    "seed": 0,
    "rounds": 2,
    "colour_counts": [
      3,
      4,
      6
    ],
    "d": 2,
    "q": 2,
    "rank": 6,
    "order": 11,
    "seed_relations": 1,
    "diameter": 5,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_11",
    "seed": 1,
    "rounds": 2,
    "colour_counts": [
      3,
      4,
      6
    ],
    "d": 2,
    "q": 2,
    "rank": 6,
    "order": 11,
    "seed_relations": 1,
    "diameter": 5,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_11",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      4,
      6
    ],
    "d": 2,
    "q": 2,
    "rank": 6,
    "order": 11,
    "seed_relations": 1,
    "diameter": 5,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_11",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      4,
      6
    ],
    "d": 2,
    "q": 2,
    "rank": 6,
    "order": 11,
    "seed_relations": 1,
    "diameter": 5,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_11",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      4,
      6
    ],
    "d": 2,
    "q": 2,
    "rank": 6,
    "order": 11,
    "seed_relations": 1,
    "diameter": 5,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_11",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      4,
      6
    ],
    "d": 2,
    "q": 2,
    "rank": 6,
    "order": 11,
    "seed_relations": 1,
    "diameter": 5,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_13",
    "seed": 0,
    "rounds": 3,
    "colour_counts": [
      3,
      4,
      6,
      7
    ],
    "d": 2,
    "q": 2,
    "rank": 7,
    "order": 13,
    "seed_relations": 1,
    "diameter": 6,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_13",
    "seed": 1,
    "rounds": 3,
    "colour_counts": [
      3,
      4,
      6,
      7
    ],
    "d": 2,
    "q": 2,
    "rank": 7,
    "order": 13,
    "seed_relations": 1,
    "diameter": 6,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Cycle_13",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      4,
      7
    ],
    "d": 2,
    "q": 2,
    "rank": 7,
    "order": 13,
    "seed_relations": 1,
    "diameter": 6,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_13",
    "seed": 3,
    "rounds": 2,
    "colour_counts": [
      4,
      6,
      7
    ],
    "d": 2,
    "q": 2,
    "rank": 7,
    "order": 13,
    "seed_relations": 1,
    "diameter": 6,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_13",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      4,
      7
    ],
    "d": 2,
    "q": 2,
    "rank": 7,
    "order": 13,
    "seed_relations": 1,
    "diameter": 6,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_13",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      4,
      7
    ],
    "d": 2,
    "q": 2,
    "rank": 7,
    "order": 13,
    "seed_relations": 1,
    "diameter": 6,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_16",
    "seed": 0,
    "rounds": 2,
    "colour_counts": [
      4,
      7,
      9
    ],
    "d": 2,
    "q": 2,
    "rank": 9,
    "order": 16,
    "seed_relations": 1,
    "diameter": 8,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_16",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      6,
      9
    ],
    "d": 2,
    "q": 2,
    "rank": 9,
    "order": 16,
    "seed_relations": 2,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Cycle_16",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      5,
      9
    ],
    "d": 2,
    "q": 2,
    "rank": 9,
    "order": 16,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Cycle_16",
    "seed": 3,
    "rounds": 2,
    "colour_counts": [
      4,
      8,
      9
    ],
    "d": 2,
    "q": 2,
    "rank": 9,
    "order": 16,
    "seed_relations": 1,
    "diameter": 8,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Cycle_16",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      5,
      9
    ],
    "d": 2,
    "q": 2,
    "rank": 9,
    "order": 16,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Cycle_16",
    "seed": 5,
    "rounds": 2,
    "colour_counts": [
      4,
      8,
      9
    ],
    "d": 2,
    "q": 2,
    "rank": 9,
    "order": 16,
    "seed_relations": 1,
    "diameter": 8,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Inv_33",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "Inv_33",
    "seed": 1,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "Inv_33",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "Inv_33",
    "seed": 3,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "Inv_33",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "Inv_33",
    "seed": 5,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "Inv_44",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      6,
      10
    ],
    "d": 2,
    "q": 2,
    "rank": 10,
    "order": 16,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_44",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      6,
      10
    ],
    "d": 2,
    "q": 2,
    "rank": 10,
    "order": 16,
    "seed_relations": 3,
    "diameter": 2,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_44",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      6,
      10
    ],
    "d": 2,
    "q": 2,
    "rank": 10,
    "order": 16,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_44",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      6,
      10
    ],
    "d": 2,
    "q": 2,
    "rank": 10,
    "order": 16,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_44",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      6,
      10
    ],
    "d": 2,
    "q": 2,
    "rank": 10,
    "order": 16,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_44",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      6,
      10
    ],
    "d": 2,
    "q": 2,
    "rank": 10,
    "order": 16,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_333",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      6,
      14
    ],
    "d": 2,
    "q": 2,
    "rank": 14,
    "order": 27,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "Inv_333",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      6,
      14
    ],
    "d": 2,
    "q": 2,
    "rank": 14,
    "order": 27,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "Inv_333",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      6,
      14
    ],
    "d": 2,
    "q": 2,
    "rank": 14,
    "order": 27,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "Inv_333",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      6,
      14
    ],
    "d": 2,
    "q": 2,
    "rank": 14,
    "order": 27,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "Inv_333",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      6,
      14
    ],
    "d": 2,
    "q": 2,
    "rank": 14,
    "order": 27,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "Inv_333",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      6,
      14
    ],
    "d": 2,
    "q": 2,
    "rank": 14,
    "order": 27,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "Inv_422",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      5,
      12
    ],
    "d": 2,
    "q": 2,
    "rank": 12,
    "order": 16,
    "seed_relations": 4,
    "diameter": 3,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Inv_422",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      5,
      12
    ],
    "d": 2,
    "q": 2,
    "rank": 12,
    "order": 16,
    "seed_relations": 3,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Inv_422",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      6,
      12
    ],
    "d": 2,
    "q": 2,
    "rank": 12,
    "order": 16,
    "seed_relations": 4,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_422",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      6,
      12
    ],
    "d": 2,
    "q": 2,
    "rank": 12,
    "order": 16,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_422",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      5,
      12
    ],
    "d": 2,
    "q": 2,
    "rank": 12,
    "order": 16,
    "seed_relations": 3,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Inv_422",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      5,
      12
    ],
    "d": 2,
    "q": 2,
    "rank": 12,
    "order": 16,
    "seed_relations": 4,
    "diameter": 3,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Inv_55",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      6,
      13
    ],
    "d": 2,
    "q": 2,
    "rank": 13,
    "order": 25,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_55",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      6,
      13
    ],
    "d": 2,
    "q": 2,
    "rank": 13,
    "order": 25,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_55",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      6,
      13
    ],
    "d": 2,
    "q": 2,
    "rank": 13,
    "order": 25,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_55",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      6,
      13
    ],
    "d": 2,
    "q": 2,
    "rank": 13,
    "order": 25,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_55",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      6,
      13
    ],
    "d": 2,
    "q": 2,
    "rank": 13,
    "order": 25,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "Inv_55",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      6,
      13
    ],
    "d": 2,
    "q": 2,
    "rank": 13,
    "order": 25,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "C5_tensor_E8",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      6,
      24
    ],
    "d": 2,
    "q": 2,
    "rank": 24,
    "order": 40,
    "seed_relations": 3,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "C5_tensor_E8",
    "seed": 1,
    "rounds": 2,
    "colour_counts": [
      6,
      23,
      24
    ],
    "d": 2,
    "q": 2,
    "rank": 24,
    "order": 40,
    "seed_relations": 3,
    "diameter": 6,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "C5_tensor_E8",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      6,
      24
    ],
    "d": 2,
    "q": 2,
    "rank": 24,
    "order": 40,
    "seed_relations": 3,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "C5_tensor_E8",
    "seed": 3,
    "rounds": 2,
    "colour_counts": [
      6,
      23,
      24
    ],
    "d": 2,
    "q": 2,
    "rank": 24,
    "order": 40,
    "seed_relations": 3,
    "diameter": 6,
    "used_offdiagonal": 5,
    "star_relations": 1
  },
  {
    "name": "C5_tensor_E8",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      6,
      24
    ],
    "d": 2,
    "q": 2,
    "rank": 24,
    "order": 40,
    "seed_relations": 3,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "C5_tensor_E8",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      6,
      24
    ],
    "d": 2,
    "q": 2,
    "rank": 24,
    "order": 40,
    "seed_relations": 3,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 3
  },
  {
    "name": "C5_tensor_C5",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      6,
      9
    ],
    "d": 4,
    "q": 4,
    "rank": 9,
    "order": 25,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 5,
    "star_relations": 0
  },
  {
    "name": "C5_tensor_C5",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      5,
      9
    ],
    "d": 4,
    "q": 4,
    "rank": 9,
    "order": 25,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "C5_tensor_C5",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      7,
      9
    ],
    "d": 4,
    "q": 4,
    "rank": 9,
    "order": 25,
    "seed_relations": 2,
    "diameter": 3,
    "used_offdiagonal": 6,
    "star_relations": 0
  },
  {
    "name": "C5_tensor_C5",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      7,
      9
    ],
    "d": 4,
    "q": 4,
    "rank": 9,
    "order": 25,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 6,
    "star_relations": 0
  },
  {
    "name": "C5_tensor_C5",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      8,
      9
    ],
    "d": 4,
    "q": 4,
    "rank": 9,
    "order": 25,
    "seed_relations": 2,
    "diameter": 3,
    "used_offdiagonal": 7,
    "star_relations": 0
  },
  {
    "name": "C5_tensor_C5",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      5,
      9
    ],
    "d": 4,
    "q": 4,
    "rank": 9,
    "order": 25,
    "seed_relations": 1,
    "diameter": 4,
    "used_offdiagonal": 4,
    "star_relations": 0
  },
  {
    "name": "Shrikhande",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 9,
    "q": 9,
    "rank": 3,
    "order": 16,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Shrikhande",
    "seed": 1,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 9,
    "q": 9,
    "rank": 3,
    "order": 16,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Shrikhande",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 9,
    "q": 9,
    "rank": 3,
    "order": 16,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Shrikhande",
    "seed": 3,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 9,
    "q": 9,
    "rank": 3,
    "order": 16,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Shrikhande",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 9,
    "q": 9,
    "rank": 3,
    "order": 16,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Shrikhande",
    "seed": 5,
    "rounds": 0,
    "colour_counts": [
      3
    ],
    "d": 9,
    "q": 9,
    "rank": 3,
    "order": 16,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 2,
    "star_relations": 0
  },
  {
    "name": "Shrikhande_tensor_E4",
    "seed": 0,
    "rounds": 1,
    "colour_counts": [
      10,
      12
    ],
    "d": 9,
    "q": 9,
    "rank": 12,
    "order": 64,
    "seed_relations": 2,
    "diameter": 3,
    "used_offdiagonal": 9,
    "star_relations": 0
  },
  {
    "name": "Shrikhande_tensor_E4",
    "seed": 1,
    "rounds": 1,
    "colour_counts": [
      10,
      12
    ],
    "d": 9,
    "q": 9,
    "rank": 12,
    "order": 64,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 9,
    "star_relations": 0
  },
  {
    "name": "Shrikhande_tensor_E4",
    "seed": 2,
    "rounds": 1,
    "colour_counts": [
      9,
      12
    ],
    "d": 9,
    "q": 9,
    "rank": 12,
    "order": 64,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 8,
    "star_relations": 0
  },
  {
    "name": "Shrikhande_tensor_E4",
    "seed": 3,
    "rounds": 1,
    "colour_counts": [
      9,
      12
    ],
    "d": 9,
    "q": 9,
    "rank": 12,
    "order": 64,
    "seed_relations": 3,
    "diameter": 3,
    "used_offdiagonal": 8,
    "star_relations": 0
  },
  {
    "name": "Shrikhande_tensor_E4",
    "seed": 4,
    "rounds": 1,
    "colour_counts": [
      11,
      12
    ],
    "d": 9,
    "q": 9,
    "rank": 12,
    "order": 64,
    "seed_relations": 2,
    "diameter": 4,
    "used_offdiagonal": 10,
    "star_relations": 0
  },
  {
    "name": "Shrikhande_tensor_E4",
    "seed": 5,
    "rounds": 1,
    "colour_counts": [
      11,
      12
    ],
    "d": 9,
    "q": 9,
    "rank": 12,
    "order": 64,
    "seed_relations": 2,
    "diameter": 3,
    "used_offdiagonal": 10,
    "star_relations": 0
  },
  {
    "name": "Hamming_3_3",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 12,
    "q": 12,
    "rank": 4,
    "order": 27,
    "seed_relations": 1,
    "diameter": 3,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Hamming_3_3",
    "seed": 1,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 12,
    "q": 12,
    "rank": 4,
    "order": 27,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Hamming_3_3",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 12,
    "q": 12,
    "rank": 4,
    "order": 27,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Hamming_3_3",
    "seed": 3,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 12,
    "q": 12,
    "rank": 4,
    "order": 27,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Hamming_3_3",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 12,
    "q": 12,
    "rank": 4,
    "order": 27,
    "seed_relations": 1,
    "diameter": 2,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "Hamming_3_3",
    "seed": 5,
    "rounds": 0,
    "colour_counts": [
      4
    ],
    "d": 12,
    "q": 12,
    "rank": 4,
    "order": 27,
    "seed_relations": 1,
    "diameter": 3,
    "used_offdiagonal": 3,
    "star_relations": 0
  },
  {
    "name": "AffinePlane_3",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_3",
    "seed": 1,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_3",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_3",
    "seed": 3,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_3",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_3",
    "seed": 5,
    "rounds": 0,
    "colour_counts": [
      5
    ],
    "d": 2,
    "q": 2,
    "rank": 5,
    "order": 9,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 4,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_5",
    "seed": 0,
    "rounds": 0,
    "colour_counts": [
      7
    ],
    "d": 4,
    "q": 4,
    "rank": 7,
    "order": 25,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 6,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_5",
    "seed": 1,
    "rounds": 0,
    "colour_counts": [
      7
    ],
    "d": 4,
    "q": 4,
    "rank": 7,
    "order": 25,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 6,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_5",
    "seed": 2,
    "rounds": 0,
    "colour_counts": [
      7
    ],
    "d": 4,
    "q": 4,
    "rank": 7,
    "order": 25,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 6,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_5",
    "seed": 3,
    "rounds": 0,
    "colour_counts": [
      7
    ],
    "d": 4,
    "q": 4,
    "rank": 7,
    "order": 25,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 6,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_5",
    "seed": 4,
    "rounds": 0,
    "colour_counts": [
      7
    ],
    "d": 4,
    "q": 4,
    "rank": 7,
    "order": 25,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 6,
    "star_relations": 1
  },
  {
    "name": "AffinePlane_5",
    "seed": 5,
    "rounds": 0,
    "colour_counts": [
      7
    ],
    "d": 4,
    "q": 4,
    "rank": 7,
    "order": 25,
    "seed_relations": 2,
    "diameter": 2,
    "used_offdiagonal": 6,
    "star_relations": 1
  }
]

==> anc/coherent/directed_checks.json <==
[
  {
    "name": "ThinC3",
    "seed": 0,
    "order": 3,
    "rank": 3,
    "max_valency": 1,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "ThinC3",
    "seed": 1,
    "order": 3,
    "rank": 3,
    "max_valency": 1,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "ThinC3",
    "seed": 2,
    "order": 3,
    "rank": 3,
    "max_valency": 1,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "ThinC3",
    "seed": 3,
    "order": 3,
    "rank": 3,
    "max_valency": 1,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "ThinC3",
    "seed": 4,
    "order": 3,
    "rank": 3,
    "max_valency": 1,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "ThinC3",
    "seed": 5,
    "order": 3,
    "rank": 3,
    "max_valency": 1,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "ThinC4",
    "seed": 0,
    "order": 4,
    "rank": 4,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      4
    ]
  },
  {
    "name": "ThinC4",
    "seed": 1,
    "order": 4,
    "rank": 4,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      4
    ]
  },
  {
    "name": "ThinC4",
    "seed": 2,
    "order": 4,
    "rank": 4,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      4
    ]
  },
  {
    "name": "ThinC4",
    "seed": 3,
    "order": 4,
    "rank": 4,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      4
    ]
  },
  {
    "name": "ThinC4",
    "seed": 4,
    "order": 4,
    "rank": 4,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      4
    ]
  },
  {
    "name": "ThinC4",
    "seed": 5,
    "order": 4,
    "rank": 4,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      4
    ]
  },
  {
    "name": "ThinC5",
    "seed": 0,
    "order": 5,
    "rank": 5,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      4,
      5
    ]
  },
  {
    "name": "ThinC5",
    "seed": 1,
    "order": 5,
    "rank": 5,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      4,
      5
    ]
  },
  {
    "name": "ThinC5",
    "seed": 2,
    "order": 5,
    "rank": 5,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      4,
      5
    ]
  },
  {
    "name": "ThinC5",
    "seed": 3,
    "order": 5,
    "rank": 5,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      4,
      5
    ]
  },
  {
    "name": "ThinC5",
    "seed": 4,
    "order": 5,
    "rank": 5,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      4,
      5
    ]
  },
  {
    "name": "ThinC5",
    "seed": 5,
    "order": 5,
    "rank": 5,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      4,
      5
    ]
  },
  {
    "name": "ThinC6",
    "seed": 0,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinC6",
    "seed": 1,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinC6",
    "seed": 2,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinC6",
    "seed": 3,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinC6",
    "seed": 4,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 5,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      6
    ]
  },
  {
    "name": "ThinC6",
    "seed": 5,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      4,
      6
    ]
  },
  {
    "name": "ThinC7",
    "seed": 0,
    "order": 7,
    "rank": 7,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 3,
    "rounds": 2,
    "wl_color_counts": [
      4,
      6,
      7
    ]
  },
  {
    "name": "ThinC7",
    "seed": 1,
    "order": 7,
    "rank": 7,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 3,
    "rounds": 2,
    "wl_color_counts": [
      4,
      6,
      7
    ]
  },
  {
    "name": "ThinC7",
    "seed": 2,
    "order": 7,
    "rank": 7,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      5,
      7
    ]
  },
  {
    "name": "ThinC7",
    "seed": 3,
    "order": 7,
    "rank": 7,
    "max_valency": 1,
    "used_arc_colors": 3,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 3,
    "rounds": 2,
    "wl_color_counts": [
      4,
      6,
      7
    ]
  },
  {
    "name": "ThinC7",
    "seed": 4,
    "order": 7,
    "rank": 7,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      5,
      7
    ]
  },
  {
    "name": "ThinC7",
    "seed": 5,
    "order": 7,
    "rank": 7,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      5,
      7
    ]
  },
  {
    "name": "ThinC8",
    "seed": 0,
    "order": 8,
    "rank": 8,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      5,
      8
    ]
  },
  {
    "name": "ThinC8",
    "seed": 1,
    "order": 8,
    "rank": 8,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      8
    ]
  },
  {
    "name": "ThinC8",
    "seed": 2,
    "order": 8,
    "rank": 8,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      5,
      8
    ]
  },
  {
    "name": "ThinC8",
    "seed": 3,
    "order": 8,
    "rank": 8,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      5,
      8
    ]
  },
  {
    "name": "ThinC8",
    "seed": 4,
    "order": 8,
    "rank": 8,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      7,
      8
    ]
  },
  {
    "name": "ThinC8",
    "seed": 5,
    "order": 8,
    "rank": 8,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      6,
      8
    ]
  },
  {
    "name": "ThinC9",
    "seed": 0,
    "order": 9,
    "rank": 9,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      6,
      9
    ]
  },
  {
    "name": "ThinC9",
    "seed": 1,
    "order": 9,
    "rank": 9,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      7,
      9
    ]
  },
  {
    "name": "ThinC9",
    "seed": 2,
    "order": 9,
    "rank": 9,
    "max_valency": 1,
    "used_arc_colors": 5,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      6,
      9
    ]
  },
  {
    "name": "ThinC9",
    "seed": 3,
    "order": 9,
    "rank": 9,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      6,
      9
    ]
  },
  {
    "name": "ThinC9",
    "seed": 4,
    "order": 9,
    "rank": 9,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      6,
      9
    ]
  },
  {
    "name": "ThinC9",
    "seed": 5,
    "order": 9,
    "rank": 9,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      6,
      9
    ]
  },
  {
    "name": "ThinC12",
    "seed": 0,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "ThinC12",
    "seed": 1,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 6,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "ThinC12",
    "seed": 2,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "ThinC12",
    "seed": 3,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "ThinC12",
    "seed": 4,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      9,
      12
    ]
  },
  {
    "name": "ThinC12",
    "seed": 5,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 6,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "ThinC16",
    "seed": 0,
    "order": 16,
    "rank": 16,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      9,
      16
    ]
  },
  {
    "name": "ThinC16",
    "seed": 1,
    "order": 16,
    "rank": 16,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 8,
    "rounds": 1,
    "wl_color_counts": [
      7,
      16
    ]
  },
  {
    "name": "ThinC16",
    "seed": 2,
    "order": 16,
    "rank": 16,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      9,
      16
    ]
  },
  {
    "name": "ThinC16",
    "seed": 3,
    "order": 16,
    "rank": 16,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 8,
    "rounds": 1,
    "wl_color_counts": [
      7,
      16
    ]
  },
  {
    "name": "ThinC16",
    "seed": 4,
    "order": 16,
    "rank": 16,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 2,
    "wl_color_counts": [
      7,
      15,
      16
    ]
  },
  {
    "name": "ThinC16",
    "seed": 5,
    "order": 16,
    "rank": 16,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 8,
    "rounds": 2,
    "wl_color_counts": [
      7,
      13,
      16
    ]
  },
  {
    "name": "Cyclotomic_7_3",
    "seed": 0,
    "order": 7,
    "rank": 3,
    "max_valency": 3,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_7_3",
    "seed": 1,
    "order": 7,
    "rank": 3,
    "max_valency": 3,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_7_3",
    "seed": 2,
    "order": 7,
    "rank": 3,
    "max_valency": 3,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_7_3",
    "seed": 3,
    "order": 7,
    "rank": 3,
    "max_valency": 3,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_7_3",
    "seed": 4,
    "order": 7,
    "rank": 3,
    "max_valency": 3,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_7_3",
    "seed": 5,
    "order": 7,
    "rank": 3,
    "max_valency": 3,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_13_3",
    "seed": 0,
    "order": 13,
    "rank": 5,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      5
    ]
  },
  {
    "name": "Cyclotomic_13_3",
    "seed": 1,
    "order": 13,
    "rank": 5,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      5
    ]
  },
  {
    "name": "Cyclotomic_13_3",
    "seed": 2,
    "order": 13,
    "rank": 5,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      5
    ]
  },
  {
    "name": "Cyclotomic_13_3",
    "seed": 3,
    "order": 13,
    "rank": 5,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      5
    ]
  },
  {
    "name": "Cyclotomic_13_3",
    "seed": 4,
    "order": 13,
    "rank": 5,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      5
    ]
  },
  {
    "name": "Cyclotomic_13_3",
    "seed": 5,
    "order": 13,
    "rank": 5,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      5
    ]
  },
  {
    "name": "Cyclotomic_19_3",
    "seed": 0,
    "order": 19,
    "rank": 7,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      7
    ]
  },
  {
    "name": "Cyclotomic_19_3",
    "seed": 1,
    "order": 19,
    "rank": 7,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      6,
      7
    ]
  },
  {
    "name": "Cyclotomic_19_3",
    "seed": 2,
    "order": 19,
    "rank": 7,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      7
    ]
  },
  {
    "name": "Cyclotomic_19_3",
    "seed": 3,
    "order": 19,
    "rank": 7,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      7
    ]
  },
  {
    "name": "Cyclotomic_19_3",
    "seed": 4,
    "order": 19,
    "rank": 7,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      7
    ]
  },
  {
    "name": "Cyclotomic_19_3",
    "seed": 5,
    "order": 19,
    "rank": 7,
    "max_valency": 3,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      7
    ]
  },
  {
    "name": "Cyclotomic_11_5",
    "seed": 0,
    "order": 11,
    "rank": 3,
    "max_valency": 5,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_11_5",
    "seed": 1,
    "order": 11,
    "rank": 3,
    "max_valency": 5,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_11_5",
    "seed": 2,
    "order": 11,
    "rank": 3,
    "max_valency": 5,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_11_5",
    "seed": 3,
    "order": 11,
    "rank": 3,
    "max_valency": 5,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_11_5",
    "seed": 4,
    "order": 11,
    "rank": 3,
    "max_valency": 5,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "Cyclotomic_11_5",
    "seed": 5,
    "order": 11,
    "rank": 3,
    "max_valency": 5,
    "used_arc_colors": 2,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 1,
    "rounds": 0,
    "wl_color_counts": [
      3
    ]
  },
  {
    "name": "ThinC3_tensor_E4",
    "seed": 0,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "ThinC3_tensor_E4",
    "seed": 1,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "ThinC3_tensor_E4",
    "seed": 2,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 3,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "ThinC3_tensor_E4",
    "seed": 3,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 3,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      8,
      12
    ]
  },
  {
    "name": "ThinC3_tensor_E4",
    "seed": 4,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 5,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 4,
    "rounds": 1,
    "wl_color_counts": [
      8,
      12
    ]
  },
  {
    "name": "ThinC3_tensor_E4",
    "seed": 5,
    "order": 12,
    "rank": 12,
    "max_valency": 1,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      7,
      12
    ]
  },
  {
    "name": "Shrikhande_tensor_C3",
    "seed": 0,
    "order": 48,
    "rank": 9,
    "max_valency": 9,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      7,
      9
    ]
  },
  {
    "name": "Shrikhande_tensor_C3",
    "seed": 1,
    "order": 48,
    "rank": 9,
    "max_valency": 9,
    "used_arc_colors": 8,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      9
    ]
  },
  {
    "name": "Shrikhande_tensor_C3",
    "seed": 2,
    "order": 48,
    "rank": 9,
    "max_valency": 9,
    "used_arc_colors": 7,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 0,
    "wl_color_counts": [
      9
    ]
  },
  {
    "name": "Shrikhande_tensor_C3",
    "seed": 3,
    "order": 48,
    "rank": 9,
    "max_valency": 9,
    "used_arc_colors": 7,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      8,
      9
    ]
  },
  {
    "name": "Shrikhande_tensor_C3",
    "seed": 4,
    "order": 48,
    "rank": 9,
    "max_valency": 9,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      7,
      9
    ]
  },
  {
    "name": "Shrikhande_tensor_C3",
    "seed": 5,
    "order": 48,
    "rank": 9,
    "max_valency": 9,
    "used_arc_colors": 6,
    "star_relations": 0,
    "seed_blocks": 1,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      8,
      9
    ]
  },
  {
    "name": "ThinS3",
    "seed": 0,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinS3",
    "seed": 1,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinS3",
    "seed": 2,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinS3",
    "seed": 3,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinS3",
    "seed": 4,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 2,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  },
  {
    "name": "ThinS3",
    "seed": 5,
    "order": 6,
    "rank": 6,
    "max_valency": 1,
    "used_arc_colors": 4,
    "star_relations": 0,
    "seed_blocks": 2,
    "diameter": 3,
    "rounds": 1,
    "wl_color_counts": [
      5,
      6
    ]
  }
]

==> anc/coherent/logs/check_directed.stdout <==
ThinC3 3 3 1 OK
ThinC4 4 4 1 OK
ThinC5 5 5 1 OK
ThinC6 6 6 1 OK
ThinC7 7 7 1 OK
ThinC8 8 8 1 OK
ThinC9 9 9 1 OK
ThinC12 12 12 1 OK
ThinC16 16 16 1 OK
Cyclotomic_7_3 7 3 3 OK
Cyclotomic_13_3 13 5 3 OK
Cyclotomic_19_3 19 7 3 OK
Cyclotomic_11_5 11 3 5 OK
ThinC3_tensor_E4 12 12 1 OK
Shrikhande_tensor_C3 48 9 9 OK
ThinS3 6 6 1 OK
ALL 96 directed tests passed; 16 schemes.
exit=0 seconds=1


==> anc/coherent/logs/check_obstructions.stdout <==
All 218 affine direction partitions and both Shrikhande pair types passed.
exit=0 seconds=0


==> anc/coherent/logs/check_recovery.stdout <==
Boolean_2 4 4 1 OK
Boolean_3 8 8 1 OK
Boolean_4 16 16 1 OK
Boolean_5 32 32 1 OK
Cycle_5 5 3 2 OK
Cycle_7 7 4 2 OK
Cycle_8 8 5 2 OK
Cycle_9 9 5 2 OK
Cycle_11 11 6 2 OK
Cycle_13 13 7 2 OK
Cycle_16 16 9 2 OK
Inv_33 9 5 2 OK
Inv_44 16 10 2 OK
Inv_333 27 14 2 OK
Inv_422 16 12 2 OK
Inv_55 25 13 2 OK
C5_tensor_E8 40 24 2 OK
C5_tensor_C5 25 9 4 OK
Shrikhande 16 3 9 OK
Shrikhande_tensor_E4 64 12 9 OK
Hamming_3_3 27 4 12 OK
AffinePlane_3 9 5 2 OK
AffinePlane_5 25 7 4 OK
ALL 138 tests passed; 23 schemes.
exit=0 seconds=2


==> anc/coherent/logs/run_ended.txt <==
2026-10-21T16:52:27Z


==> anc/coherent/logs/run_started.txt <==
2026-10-21T16:52:22Z


==> anc/coherent/lower_bound_checks.json <==
{
  "affine_plane_fusion_partitions": {
    "3": 15,
    "5": 203
  },
  "shrikhande_nonedge_types": {
    "(0, 2)": {
      "common_neighbours": [
        [
          0,
          1
        ],
        [
          0,
          3
        ]
      ],
      "common_neighbour_relation": 2
    },
    "(1, 2)": {
      "common_neighbours": [
        [
          0,
          1
        ],
        [
          1,
          1
        ]
      ],
      "common_neighbour_relation": 1
    }
  }
}

==> anc/coherent/requirements.txt <==
numpy>=1.24


==> anc/five_values/METHOD.md <==
# Reproduction method

## Inputs and conventions

Run all commands from `five_values/` unless stated otherwise. `certificates.json` is the canonical 24-entry dictionary; `expected.json` is its separately checked expected table. Both use the same ordered group names. Each colour contains explicit lists of inverse pairs, including singleton involution pairs. The identity never occurs. Coordinates and multiplication conventions are those printed in the manuscript's Appendix A.

`certificate_io.py` validates the group lists, scalar metadata, consecutive colour indices, inverse-pair counts and SmallGroup order field. It translates the stored tuple strings into the notation accepted by `lib.g`, and writes `logs/certificate_input.g`. It does not interpret Markdown. Quaternion indices use `[1,i,-1,-i,j,k,-j,-k]`; cyclic products use coordinate order; dicyclic elements `((a,),t)` or `((a,b),t)` mean the base element times x^t. H1 matrices are row-major Gaussian-integer entries. A4 uses zero-based one-line permutations composed left-to-right as in GAP. The adapter uses `ast.literal_eval`, never evaluation of arbitrary code.

## Group construction and certificate verification

`lib.g` constructs each finite group independently from cyclic products, quaternion arithmetic, a specified semidirect/dicyclic law, matrices or a presentation. `task1_certificates.g` identifies the model with the SmallGroup specified in `expected.json`, transports its element parser to that group, and computes the complete colour matrix using right differences xy^(-1). Each claimed brace must be an actual inverse pair; all nonidentity elements must occur exactly once. The finest colouring is checked independently to obtain Xi.

Three full permutation-group methods are used:

1. **A:** GRAPE/nauty on a layered graph whose layers distinguish the colours. The recovered permutations are restricted to the original vertex set.
2. **B:** Intersection of the automorphism groups of the individual colour graphs. This is a different representation, although A and B share nauty as a backend.
3. **C:** Plain GAP backtracking over identity-fixing permutations subject to every pair-colour condition. Multiplication by the group order recovers the full order because translations act regularly.

The verifier checks generators against all colours, includes the prescribed right translations and Xi, compares A and B as groups, and compares all three orders. A left-difference computation is also made as a convention check. A wrong input row or failed check produces a nonzero exit. The JSON input path and the SmallGroup transport were executed in GAP in the full run of 3 October 2026 (24 of 24; see "Full command and execution" below).

The isomorphism returned by `IsomorphismGroups` is a valid isomorphism to the SmallGroup, but it is not always the same one. The per-brace lines of `logs/task1_certificates_current.log` print the transported elements, so those lines can differ between runs. In one comparison, 48 lines in six groups differed. No verdict depends on which isomorphism is chosen: every inverse-pair, coverage and group-order check is invariant under it, and the result lines are reproducible.

## Enumeration and coverage

Task 2 lists restricted-growth strings for the 12 inverse pairs of Q8 x C3 with exactly three nonempty colours: 86,526 partitions, without symmetry reduction. Sixteen workers use deterministic index residues. A gives every graph's order; nonrealizing partitions receive checked witnesses; candidate realizations are checked by B and C. The merge checks processed counts and index sums, then records the 18,000 realizing indices.

Task 3 exhausts at most three colours on C2^3 (365 partitions) and C3^2 (14). These confirm the hand obstructions rather than replace their proofs.

S1 exhausts two-colour partitions on the historical 23 groups. Global partition indices run across the ordered groups, not separately from one for each group. The 99,756 tests are split by these global residues. S4 checks the remaining Dic(C10,5): all 512 two-colour partitions and a three-colour search. The current canonical JSON contains the chosen three-colour certificate.

S3 constructs all 143 SmallGroup isomorphism types of orders 2–32, directly computes the finest inverse-pair stabilizer index and checks it against the classification. It searches for a realizing Cayley graph. The 24 failures to find one are matched to E; nonexistence for those groups is established by the separate exhaustive S1/S4 tests, not by failure of the search.

`task4_exceptional_set.py` transcribes published Morris–Tymburski Table 1 and the older arXiv table. It reads the direct Xi-index values computed in `logs/supp_sweep.log` and compares the resulting published set with `expected.json`. The difference between the two exception sets is Dic(C10,5). Higher-order exclusion remains the published theorem's input.

## Search provenance and supplementary checks

`update_certificates.py` reconstructs the Q8 x C3 and Dic(C10,5) certificates from the search logs (`logs/task2_q8xc3_certificate.txt`, `logs/supp_dic20.log`) and the historical 23-entry JSON. It verifies agreement with the canonical 24-entry JSON, rather than overwriting it. `independent_check.py` reads canonical JSON and rechecks those two groups using separate hand-written arithmetic.

`python_certificate_check.py` uses independently written group laws for all 24 groups. It checks closure, identity, inverse and associativity, reads each JSON inverse pair, verifies exact coverage, and backtracks over all identity-fixing permutations for the certificate and finest pair colouring. Agreement of the orders proves equality because every finest-colour automorphism preserves the coarser colours. It does not restrict candidates to linear or group automorphisms and does not call GAP or nauty. This additional check does not validate GAP syntax or SmallGroup isomorphism transport.

`audit_supplied_workers.py` parses the raw GAP literal records as data without evaluation. It rechecks residue-class counts and index sums, the accepted partition indices and their three orders, the 143 distinct group IDs, and the expected 24-element unresolved set. All 96 raw worker files of the run are retained as primary evidence. A coverage audit is distinct from recomputing automorphism groups.

## Full command and status

```bash
bash run_all.sh all
```

The ordered stages are environment, JSON/certificates, Q8 x C3 workers/merge, small lower bounds, small/two-colour/dicyclic checks, the 143-group sweep, finite-table comparison, search-certificate reconstruction/recheck, and Boolean checks. `NWORKERS` defaults to 16. Prerequisites are tested before logs are overwritten, and failures propagate nonzero status.

### Execution of the shipped logs

The logs in `logs/`, apart from those marked historical in `RESULTS.md`, come from one run of `bash run_all.sh all` on 3 October 2026. The run used the Slurm cluster of the Oregon State University College of Engineering (account `cce`, partition `share`). Every file used for it is in `hpc/`.

1. **Environment.** `hpc/gap_ubuntu2404.def` builds an Apptainer image from Ubuntu 24.04.
   * It pins the Ubuntu packages `gap-core`/`gap-libs` 4.12.1-2build2, `gap-grape` 4.9.0+ds-1, `gap-smallgrp` 1.5.3-1 and `nauty` 2.8.8+ds-5, the versions behind the earlier logs.
   * Every installed package version is in `hpc/package_versions.txt`, the image's SHA-256 in `hpc/SIF_SHA256`, and the smoke test in `hpc/smoke.txt`.
   * The image was built on a compute node (`hpc/build.sbatch`, job 21532976).
2. **Pilot.** `hpc/pilot.sbatch` (job 21532977) ran the `task1` and `task3` stages on a copy of the package and measured peak memory. It compared the outputs byte-for-byte with the existing logs and with an earlier Task 1 run (`hpc/PILOT_REPORT.txt`). Production was submitted only after this report had been inspected.
3. **Production.** `hpc/production.sbatch` (job 21533007, 17 CPUs) ran `bash run_all.sh all` with `NWORKERS=16` on a fresh copy of the package. It then ran `python_certificate_check.py` and `audit_supplied_workers.py`, which `run_all.sh` does not call, on a second copy, so that they could not alter the run's own logs.
   * The receipts (`hpc/receipt_*.txt`) record the job IDs, script hashes and image hash. The Slurm accounting is in `hpc/sacct.txt`, and the job's standard output, the run's output and its timing are in `hpc/fv-*.out`, `hpc/run_all.stdout` and `hpc/run_all.time`.
4. **Transfer and comparison.** The outputs were transferred with per-file SHA-256 checks.
   * `hpc/rerun_comparison.log` records the comparison of the run with this `RESULTS.md` and with the logs shipped before the run.
   * It covers every result claim, plus byte comparisons: the worker files differ only in their elapsed-time fields, and `logs/env.log` describes the container.

To repeat the run elsewhere, build the image from `hpc/gap_ubuntu2404.def` and run `bash run_all.sh all` inside it, from a copy of this directory. The Slurm scripts show the exact invocation. They refer to the layout of the original campaign directory, which kept the package snapshot under `src/anc`. The machine-specific campaign manifest is not included; its SHA-256 is in the receipts.

Earlier provenance is kept: `logs/run_all_attempt.log` is an attempt that stopped at preflight on a machine without GAP, and `logs/supplied_env.log` is the environment of the historical logs.


==> anc/five_values/RESULTS.md <==
# Results and evidence

This record concerns the revised manuscript's Theorem 1.1 and Appendix A. The data are the canonical 24 entries in `certificates.json`; the expected table is `expected.json`. The exact values combine these certificate upper bounds, the hand lower bounds, and the external realization theorems. No case in the listed exceptional set remains open.

Every claim below cites a line as `file:line`, relative to this directory. Unless marked *historical*, each cited log was produced by one full run of `bash run_all.sh all` on 3 October 2026. That run was on the Oregon State University College of Engineering HPC cluster, in a container with GAP 4.12.1, GRAPE 4.9.0, SmallGrp 1.5.3, nauty 2.8.8 and Python 3.12.3. Its provenance is in `hpc/`, and `METHOD.md` describes it.

## Full run

| Item | Result | Evidence |
|---|---|---|
| `bash run_all.sh all` | ALL STAGES PASSED | `hpc/run_all.stdout:1` |
| Slurm job 21533007 (account `cce`, partition `share`, 17 CPUs) | COMPLETED, exit 0, 4 min 37 s on node cn-e01 | `hpc/sacct.txt:9` |
| Resources used | 30.4 CPU-minutes; peak memory 2.46 GB | `hpc/sacct.txt:10` |
| Software in the container | GAP 4.12.1, GRAPE 4.9.0, SmallGrp 1.5.3, `dreadnaut`, Python 3.12.3 | `hpc/smoke.txt:2`–`:4`; `logs/env.log:4`–`:8` |
| Container image | SHA-256 recorded in the job receipt | `hpc/receipt_production.txt:5` |
| Pilot before production (job 21532977) | Task 1 24/24 and Task 3 confirmed; Task 3 and the JSON check byte-identical to the logs shipped before the run | `hpc/PILOT_REPORT.txt:3`, `:5`–`:7` |
| Comparison with `RESULTS.md` and with the logs shipped before the run | 40 of 40 checks passed | `hpc/rerun_comparison.log:79` |

## Three-method certificate run

Every row below is reported `verified=yes` in `logs/task1_certificates_current.log`; the last column gives the exact line.

* A and B give equal permutation groups. A, B and C give the expected order |G| times |Xi_e|.
* The final summary is 24 of 24 (`logs/task1_certificates_current.log:716`).
* The *historical* `logs/task1_certificates_updated_proof.log` contains identical result lines at the same line numbers (`hpc/rerun_comparison.log:3`–`:26`).

| Group | Order | Xi_e | Inverse pairs | Colours | N(G) | Log line |
|---|---:|---:|---:|---:|---:|---:|
| Z2^2 | 4 | 1 | 3 | 3 | 4 | 32 |
| Z2^3 | 8 | 1 | 7 | 4 | 5 | 60 |
| Z2^4 | 16 | 1 | 15 | 3 | 4 | 96 |
| Z4xZ2 | 8 | 2 | 5 | 3 | 4 | 122 |
| Z4xZ2^2 | 16 | 2 | 11 | 3 | 4 | 154 |
| Z4^2 | 16 | 2 | 9 | 3 | 4 | 184 |
| Z3^2 | 9 | 2 | 4 | 4 | 5 | 209 |
| Z3^3 | 27 | 2 | 13 | 3 | 4 | 243 |
| Q8 | 8 | 8 | 4 | 3 | 4 | 269 |
| Q8xZ2 | 16 | 8 | 9 | 3 | 4 | 300 |
| Dic(Z6,3) | 12 | 2 | 6 | 3 | 4 | 326 |
| Dic(Z8,4) | 16 | 2 | 8 | 3 | 4 | 354 |
| Dic(Z10,5) | 20 | 2 | 10 | 3 | 4 | 384 |
| Dic(Z4xZ2,(0,1)) | 16 | 2 | 9 | 3 | 4 | 413 |
| D6 | 6 | 1 | 4 | 3 | 4 | 436 |
| D8 | 8 | 1 | 6 | 3 | 4 | 461 |
| D10 | 10 | 1 | 7 | 3 | 4 | 487 |
| A4 | 12 | 1 | 7 | 3 | 4 | 513 |
| Q8xZ3 | 24 | 1 | 12 | 3 | 4 | 547 |
| Q8xZ4 | 32 | 1 | 17 | 3 | 4 | 586 |
| H1=Pauli | 16 | 1 | 11 | 3 | 4 | 618 |
| H2=Z8:Z2 | 16 | 1 | 9 | 3 | 4 | 646 |
| H3=Dih(Z3^2) | 18 | 1 | 13 | 3 | 4 | 678 |
| H4=Heis(3) | 27 | 1 | 13 | 3 | 4 | 714 |

The final N column uses the mathematical lower bounds as well as the certificates; certificate verification alone is an upper-bound result.

The lines that print which group element each certificate string maps to are not reproducible across runs: Task 1 transports each group to its SmallGroup with `IsomorphismGroups`, which may return a different, equally valid isomorphism. Compared with an earlier run of the same code, the pilot differed in 48 such lines in six groups; every other line, including all verdicts, was identical (`hpc/PILOT_REPORT.txt:4`; see `METHOD.md`).

## Exhaustive computations

| Check | Result | Evidence |
|---|---|---|
| Q8 x C3, three colours | 86,526 partitions, each tested once; 18,000 realize Xi, confirmed by A, B and C | `logs/task2_q8xc3.log:33`, `:81`–`:83`, `:85` |
| C2^3 lower bound | 365 partitions with at most 3 colours; none realizes Xi | `logs/task3_lower_bounds.log:370` |
| C3^2 lower bound | 14 partitions with at most 3 colours; none realizes Xi | `logs/task3_lower_bounds.log:388` |
| Historical 23 groups, at most 2 colours | 99,756 partitions; no realization | `logs/supp_two_colour.log:25` |
| Dic(C10,5), at most 2 colours | 512 partitions; no realization | `logs/supp_dic20.log:6` |
| Dic(C10,5), exactly 3 colours | 9,330 partitions; 4,320 realizations confirmed by A, B and C | `logs/supp_dic20.log:7` |
| Groups of orders 2–32 | 143 distinct groups. Realizing graphs were found for 119; the remaining 24 are exactly E. The Xi indices agree with the classification throughout. | `logs/supp_sweep.log:2`, `:146`–`:149` |

The sweep's negative search results are paired with the exhaustive two-colour checks. Failure of the search by itself is not a lower-bound proof.

## Further checks

| Check | Outcome | Evidence |
|---|---|---|
| Canonical JSON vs expected table | 24/24 agree | `logs/certificate_inputs.log:25` |
| Independent full-permutation Python check | All 24 pass; computed certificate and finest stabilizers match the expected Xi_e | `logs/python_certificate_check.log:25`, `logs/python_certificate_check.json` |
| Independent Q8 x C3 and Dic(C10,5) checks | Both pass | `logs/independent_check_current.log:2`–`:4` |
| Search-log reconstruction | The chosen certificates agree with the final JSON; the other 22 entries are unchanged | `logs/search_certificate_comparison.log:3`–`:4` |
| Worker coverage audit | All 96 worker files of this run; correct coverage totals; 143 distinct IDs; 24 exceptions | `logs/supplied_worker_audit.log:1`, `logs/supplied_worker_audit.json` |
| Published-table postprocessing | The published 24-group set matches the expected JSON; the older arXiv set lacks Dic(C10,5) | `logs/task4_exceptional_set_current.log:34`, `:66`, `:67` |
| Boolean enumeration | 365/0, 350/168; C2^2 needs four values; the specified C2^4 construction has five values and stabilizer 1 | `logs/verify_boolean_enumeration.log:1`–`:4`, `:6`; `../verify_boolean_enumeration_results.tsv` |

`run_all.sh` does not call the Python certificate check or the worker audit, so both were run after the full run, on a separate copy of its output, in the same container (`hpc/production.sbatch`). The worker audit is a coverage and consistency check, not an automorphism computation. `logs/boolean_current.log` (*historical*) is byte-identical to `logs/verify_boolean_enumeration.log`.

## Comparison with the logs shipped before this run

* **Unchanged logs:** 93 of the logs shipped before this run are byte-identical in the new run (`hpc/rerun_comparison.log:44`).
* **Logs that differ:** the other 33 are:
  * `logs/env.log`, which describes the new environment;
  * 32 worker logs. Of the 96 worker files, 64 are byte-identical; the 32 logs differ only in their elapsed-time field (`hpc/rerun_comparison.log:80`).
* **New log:** `logs/task1_certificates_current.log`.

## Historical files

`run_all.sh` does not write the following *historical* files. They are kept unchanged as provenance:

* `logs/task1_certificates.log` and `logs/task1_certificates_updated_proof.log`, from the earlier prose-input verifier;
* `logs/json_vs_appendix.log` and `logs/json_vs_appendix_updated.log`;
* `logs/independent_check.log`, `logs/update_certificates.log`, `logs/task4_exceptional_set.log` and `logs/boolean_current.log`;
* `logs/supplied_env.log`, the environment of the earlier logs;
* `logs/run_all_attempt.log`, an earlier attempt that stopped at preflight on a machine without GAP.


==> anc/five_values/audit_supplied_workers.py <==
#!/usr/bin/env python3
"""Recheck supplied worker coverage records, without rerunning GAP or nauty.

This parses GAP literals as data (never eval), checks residue-class counts and
index sums, validates every accepted Task 2 index, and reconciles the 143 IDs.
It does not regenerate any group automorphism computation.
"""
from pathlib import Path
import re,json,hashlib,collections,math
ROOT=Path(__file__).resolve().parent
TOKEN=re.compile(r'\s*(?:(?P<string>"(?:\\.|[^"\\])*")|(?P<num>-?\d+)|(?P<id>[A-Za-z_][A-Za-z_0-9]*)|(?P<sym>:=|[\[\](),;]))')
class Reader:
    def __init__(self,text):
        self.t=[]; pos=0
        while text[pos:].strip():
            m=TOKEN.match(text,pos)
            if not m: raise ValueError('Invalid literal near '+repr(text[pos:pos+60]))
            self.t.append((m.lastgroup,m.group(m.lastgroup)));pos=m.end()
        self.i=0
    def take(self,want=None):
        typ,val=self.t[self.i];self.i+=1
        if want is not None and val!=want:raise ValueError((want,val))
        return typ,val
    def val(self):
        typ,v=self.take()
        if typ=='string':return json.loads(v)
        if typ=='num':return int(v)
        if v in ['true','false','fail','infinity']:return {'true':True,'false':False,'fail':None,'infinity':float('inf')}[v]
        if v=='[':
            a=[]
            while self.t[self.i][1]!=']':
                a.append(self.val())
                if self.t[self.i][1]!=']':self.take(',')
            self.take(']');return a
        if v=='rec':
            self.take('(');d={}
            while self.t[self.i][1]!=')':
                _,key=self.take();self.take(':=');d[key]=self.val()
                if self.t[self.i][1]!=')':self.take(',')
            self.take(')');return d
        raise ValueError(v)
def read(path):return Reader(path.read_text().split(':=',1)[1]).val()
def expected_residue(total,w,nw=16):
    vals=range(w+1,total+1,nw)
    return len(vals),sum(vals)
def main():
    log=ROOT/'logs'; out={'kind':'postprocessing of supplied worker files, not a fresh GAP run'}
    workers=[p for p in log.iterdir() if re.fullmatch(r'(task2|supp_two_colour|supp_sweep)_worker_\d+\.(log|data)',p.name)]
    assert len(workers)==96
    out['worker_files']=[{'path':p.name,'sha256':hashlib.sha256(p.read_bytes()).hexdigest()} for p in sorted(workers)]
    accepted=[];processed=0;idxsum=0
    for w in range(16):
        d=read(log/f'task2_worker_{w}.data');n,sm=expected_residue(86526,w)
        assert d['worker']==w and d['processed']==n and d['idxsum']==sm
        assert sum(d['counts'])==n and not d['witnessBad']
        assert d['witnessOK']+len(d['realizing'])==n
        for r in d['realizing']:
            assert 1<=r[0]<=86526 and (r[0]-1)%16==w and r[1:]==[24,24,24]
            accepted.append(r[0])
        processed+=n;idxsum+=sm
    assert processed==86526 and len(accepted)==len(set(accepted))==18000
    out['task2']={'partitions':processed,'realizing':len(accepted),'index_sum':idxsum,'residue_counts_and_sums':'PASS'}
    exp=json.loads((ROOT/'expected.json').read_text());names=set(exp)-{'Dic(Z10,5)'}; total=0
    for w in range(16):
        ds=read(log/f'supp_two_colour_worker_{w}.data'); assert {d['name'] for d in ds}==names
        offset=0
        for d in ds:
            count=2**(exp[d['name']]['inverse_pairs']-1)
            values=[j for j in range(offset+1,offset+count+1) if (j-1)%16==w]
            n,sm=len(values),sum(values);offset+=count
            assert d['processed']==n and d['idxsum']==sm and d['realizing']==0 and d['witnessBad']==0 and d['witnessOK']==n
            total+=n
    assert total==99756
    out['two_color_workers']={'partitions':total,'groups':23,'realizing':0,'residue_counts_and_sums':'PASS'}
    allrows=[]
    for w in range(16):allrows+=read(log/f'supp_sweep_worker_{w}.data')
    ids=[tuple(d['id']) for d in allrows];assert len(ids)==len(set(ids))==143
    expected_ids=set()
    for line in (log/'supp_sweep.log').read_text().splitlines():
        m=re.match(r'S3 \[ (\d+), (\d+) \]',line)
        if m:expected_ids.add(tuple(map(int,m.groups())))
    assert set(ids)==expected_ids
    failures={tuple(d['id']) for d in allrows if not d['found']}
    assert failures=={tuple(d['small_group']) for d in exp.values()}
    assert all(d['xiIndex']==d['lds'] for d in allrows)
    assert all(not d['found'] or d['confirmedC'] is True for d in allrows)
    # A sweep failure alone is not a proof of nonexistence; the exhaustive
    # two-colour checks supply that for the 24 identified finite groups.
    out['sweep_workers']={'distinct_ids':143,'realizing_graph_found':119,'unresolved_by_search':24,'unresolved_ids_match_exceptional_set':True,'xi_classification_agreement':True}
    dic=(log/'supp_dic20.log').read_text()
    assert '512' in dic
    out['dic20']={'separate_two_color_partition_count':512,'record':'supplied supp_dic20.log; not regenerated'}
    (log/'supplied_worker_audit.json').write_text(json.dumps(out,indent=2)+'\n')
    print('SUPPLIED WORKER AUDIT PASS: 96 files retained; 86526 Task 2 partitions, 18000 accepted; 99756 two-color partitions; 143 distinct sweep IDs, 24 exceptions.')
    print('This is a consistency/coverage audit of supplied data, not a new automorphism-group computation.')
if __name__=='__main__':main()


==> anc/five_values/certificate_io.py <==
"""JSON input and group-notation adapter. No prose document is an input.

certificates.json is the canonical colouring data; expected.json is a separate
24-row table, including SmallGroup identifiers. Generated GAP records preserve
these element strings exactly after the documented notation conversion.
"""
import ast
import json
from pathlib import Path
Q8LIST = ["1", "i", "-1", "-i", "j", "k", "-j", "-k"]

def gauss(re_, im):
    if im == 0:
        return str(re_)
    return f"{re_}{'+' if im > 0 else '-'}{abs(im)}i"


def translate(name, s):
    v = ast.literal_eval(s)
    if name.startswith("Z"):
        return "(" + ",".join(map(str, v)) + ")"
    if name == "Q8":
        (a,), t = v
        return Q8LIST[a + 4 * t]
    if name.startswith("Q8xZ"):
        q, t = v
        return f"{Q8LIST[q]}·z^{t}"
    if name.startswith("Dic("):
        a, t = v
        core = str(a[0]) if len(a) == 1 else "(" + ", ".join(map(str, a)) + ")"
        return f"({core},x)" if t else f"({core})"
    if name in ("D6", "D8", "D10"):
        r, sfl = v
        return f"r^{r}s" if sfl else f"r^{r}"
    if name == "A4":
        return "perm(" + ", ".join(map(str, v)) + ")"
    if name == "H1=Pauli":
        return "[" + ",".join(gauss(a, b) for a, b in v) + "]"
    if name == "H2=Z8:Z2":
        r, sfl = v
        return f"a^{r}b" if sfl else f"a^{r}"
    if name == "H3=Dih(Z3^2)":
        u, sfl = v
        return f"({u[0]}, {u[1]})c" if sfl else f"({u[0]}, {u[1]})"
    if name == "H4=Heis(3)":
        return "(" + ",".join(map(str, v)) + ")"
    raise ValueError(name)



def load_certificates(path="certificates.json", expected_path="expected.json"):
    data = json.loads(Path(path).read_text(encoding="utf-8"))
    expected = json.loads(Path(expected_path).read_text(encoding="utf-8"))
    if set(data) != set(expected) or len(data) != 24:
        raise ValueError("Certificate and expected group lists must agree and have 24 entries")
    for name, c in data.items():
        e = expected[name]
        for key in ("order", "xi_e", "inverse_pairs", "classes"):
            if c[key] != e[key]:
                raise ValueError(f"{name}: mismatch in {key}")
        if e["small_group"][0] != c["order"]:
            raise ValueError(f"{name}: invalid SmallGroup order")
        if list(c["coloring"]) != [str(i) for i in range(1,c["classes"]+1)]:
            raise ValueError(f"{name}: colours are not consecutive")
        if sum(map(len,c["coloring"].values())) != c["inverse_pairs"]:
            raise ValueError(f"{name}: inverse-pair count mismatch")
    return data, expected


def gap_value(x):
    if isinstance(x,str):
        return json.dumps(x,ensure_ascii=False)
    if isinstance(x,int):
        return str(x)
    if isinstance(x,list):
        return "["+", ".join(map(gap_value,x))+"]"
    if isinstance(x,dict):
        return "rec("+", ".join(k+" := "+gap_value(v) for k,v in x.items())+")"
    raise TypeError(type(x))


def gap_records(data,expected):
    app=[]; table=[]
    for i,(name,c) in enumerate(data.items(),1):
        cols=[[[translate(name,s) for s in pair] for pair in pairs]
              for pairs in c["coloring"].values()]
        app.append(dict(name=name,order=c["order"],k=c["classes"],colours=cols,line=i))
        e=expected[name]
        table.append(dict(name=name,order=e["order"],xi_e=e["xi_e"],pairs=e["inverse_pairs"],
                          colours=e["classes"],small_group=e["small_group"],line=i))
    return ("# Generated solely from certificates.json and expected.json; do not edit.\n"
            +"FV_CERTIFICATES := "+gap_value(app)+";;\n"
            +"FV_EXPECTED := "+gap_value(table)+";;\n")


def main():
    import argparse
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument("--gap-out",default="logs/certificate_input.g")
    a=p.parse_args()
    d,e=load_certificates()
    out=Path(a.gap_out); out.parent.mkdir(parents=True,exist_ok=True)
    out.write_text(gap_records(d,e),encoding="utf-8")
    for n,c in d.items():
        print(f"JSONCHECK {n}: order={c['order']} xi_e={c['xi_e']} pairs={c['inverse_pairs']} colours={c['classes']} SmallGroup={e[n]['small_group']}")
    print("JSONSUMMARY: 24 of 24 certificate records agree with expected.json")
    print(f"GAP input written: {out}")

if __name__=="__main__":
    main()


==> anc/five_values/certificates.json <==
{
 "Z2^2": {
  "order": 4,
  "xi_e": 1,
  "inverse_pairs": 3,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)"
    ]
   ],
   "2": [
    [
     "(1, 0)"
    ]
   ],
   "3": [
    [
     "(1, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Z2^3": {
  "order": 8,
  "xi_e": 1,
  "inverse_pairs": 7,
  "classes": 4,
  "coloring": {
   "1": [
    [
     "(0, 0, 1)"
    ],
    [
     "(0, 1, 0)"
    ],
    [
     "(0, 1, 1)"
    ],
    [
     "(1, 0, 0)"
    ]
   ],
   "2": [
    [
     "(1, 0, 1)"
    ]
   ],
   "3": [
    [
     "(1, 1, 0)"
    ]
   ],
   "4": [
    [
     "(1, 1, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 4 classes"
 },
 "Z2^4": {
  "order": 16,
  "xi_e": 1,
  "inverse_pairs": 15,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 0, 0, 1)"
    ],
    [
     "(0, 0, 1, 0)"
    ],
    [
     "(0, 0, 1, 1)"
    ],
    [
     "(0, 1, 0, 0)"
    ],
    [
     "(0, 1, 0, 1)"
    ],
    [
     "(0, 1, 1, 0)"
    ],
    [
     "(1, 0, 0, 0)"
    ],
    [
     "(1, 0, 0, 1)"
    ]
   ],
   "2": [
    [
     "(0, 1, 1, 1)"
    ],
    [
     "(1, 0, 1, 0)"
    ],
    [
     "(1, 0, 1, 1)"
    ],
    [
     "(1, 1, 0, 0)"
    ],
    [
     "(1, 1, 1, 0)"
    ]
   ],
   "3": [
    [
     "(1, 1, 0, 1)"
    ],
    [
     "(1, 1, 1, 1)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 },
 "Z4xZ2": {
  "order": 8,
  "xi_e": 2,
  "inverse_pairs": 5,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(2, 0)"
    ]
   ],
   "2": [
    [
     "(1, 1)",
     "(3, 1)"
    ]
   ],
   "3": [
    [
     "(2, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Z4xZ2^2": {
  "order": 16,
  "xi_e": 2,
  "inverse_pairs": 11,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 0, 1)"
    ],
    [
     "(0, 1, 0)"
    ],
    [
     "(0, 1, 1)"
    ],
    [
     "(1, 0, 0)",
     "(3, 0, 0)"
    ],
    [
     "(1, 0, 1)",
     "(3, 0, 1)"
    ],
    [
     "(1, 1, 0)",
     "(3, 1, 0)"
    ],
    [
     "(2, 0, 1)"
    ]
   ],
   "2": [
    [
     "(1, 1, 1)",
     "(3, 1, 1)"
    ],
    [
     "(2, 1, 0)"
    ]
   ],
   "3": [
    [
     "(2, 0, 0)"
    ],
    [
     "(2, 1, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Z4^2": {
  "order": 16,
  "xi_e": 2,
  "inverse_pairs": 9,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)",
     "(0, 3)"
    ],
    [
     "(0, 2)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(1, 1)",
     "(3, 3)"
    ],
    [
     "(2, 0)"
    ]
   ],
   "2": [
    [
     "(1, 2)",
     "(3, 2)"
    ],
    [
     "(1, 3)",
     "(3, 1)"
    ],
    [
     "(2, 2)"
    ]
   ],
   "3": [
    [
     "(2, 1)",
     "(2, 3)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Z3^2": {
  "order": 9,
  "xi_e": 2,
  "inverse_pairs": 4,
  "classes": 4,
  "coloring": {
   "1": [
    [
     "(0, 1)",
     "(0, 2)"
    ]
   ],
   "2": [
    [
     "(1, 0)",
     "(2, 0)"
    ]
   ],
   "3": [
    [
     "(1, 1)",
     "(2, 2)"
    ]
   ],
   "4": [
    [
     "(1, 2)",
     "(2, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 4 classes"
 },
 "Z3^3": {
  "order": 27,
  "xi_e": 2,
  "inverse_pairs": 13,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 0, 1)",
     "(0, 0, 2)"
    ],
    [
     "(0, 1, 0)",
     "(0, 2, 0)"
    ],
    [
     "(0, 1, 1)",
     "(0, 2, 2)"
    ],
    [
     "(0, 1, 2)",
     "(0, 2, 1)"
    ],
    [
     "(1, 0, 0)",
     "(2, 0, 0)"
    ],
    [
     "(1, 0, 1)",
     "(2, 0, 2)"
    ],
    [
     "(1, 1, 0)",
     "(2, 2, 0)"
    ]
   ],
   "2": [
    [
     "(1, 0, 2)",
     "(2, 0, 1)"
    ],
    [
     "(1, 1, 1)",
     "(2, 2, 2)"
    ],
    [
     "(1, 1, 2)",
     "(2, 2, 1)"
    ],
    [
     "(1, 2, 0)",
     "(2, 1, 0)"
    ]
   ],
   "3": [
    [
     "(1, 2, 1)",
     "(2, 1, 2)"
    ],
    [
     "(1, 2, 2)",
     "(2, 1, 1)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 },
 "Q8": {
  "order": 8,
  "xi_e": 8,
  "inverse_pairs": 4,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((1,), 0)",
     "((3,), 0)"
    ],
    [
     "((2,), 0)"
    ]
   ],
   "2": [
    [
     "((0,), 1)",
     "((2,), 1)"
    ]
   ],
   "3": [
    [
     "((1,), 1)",
     "((3,), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Q8xZ2": {
  "order": 16,
  "xi_e": 8,
  "inverse_pairs": 9,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(1, 1)",
     "(3, 1)"
    ],
    [
     "(2, 0)"
    ],
    [
     "(4, 0)",
     "(6, 0)"
    ],
    [
     "(5, 0)",
     "(7, 0)"
    ]
   ],
   "2": [
    [
     "(2, 1)"
    ],
    [
     "(4, 1)",
     "(6, 1)"
    ]
   ],
   "3": [
    [
     "(5, 1)",
     "(7, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Dic(Z6,3)": {
  "order": 12,
  "xi_e": 2,
  "inverse_pairs": 6,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((1,), 0)",
     "((5,), 0)"
    ],
    [
     "((3,), 0)"
    ],
    [
     "((0,), 1)",
     "((3,), 1)"
    ]
   ],
   "2": [
    [
     "((2,), 0)",
     "((4,), 0)"
    ],
    [
     "((1,), 1)",
     "((4,), 1)"
    ]
   ],
   "3": [
    [
     "((2,), 1)",
     "((5,), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Dic(Z8,4)": {
  "order": 16,
  "xi_e": 2,
  "inverse_pairs": 8,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((1,), 0)",
     "((7,), 0)"
    ],
    [
     "((2,), 0)",
     "((6,), 0)"
    ],
    [
     "((4,), 0)"
    ],
    [
     "((0,), 1)",
     "((4,), 1)"
    ],
    [
     "((1,), 1)",
     "((5,), 1)"
    ]
   ],
   "2": [
    [
     "((3,), 0)",
     "((5,), 0)"
    ],
    [
     "((2,), 1)",
     "((6,), 1)"
    ]
   ],
   "3": [
    [
     "((3,), 1)",
     "((7,), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Dic(Z10,5)": {
  "order": 20,
  "xi_e": 2,
  "inverse_pairs": 10,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((1,), 0)",
     "((9,), 0)"
    ],
    [
     "((2,), 0)",
     "((8,), 0)"
    ],
    [
     "((4,), 0)",
     "((6,), 0)"
    ],
    [
     "((5,), 0)"
    ],
    [
     "((0,), 1)",
     "((5,), 1)"
    ],
    [
     "((1,), 1)",
     "((6,), 1)"
    ],
    [
     "((4,), 1)",
     "((9,), 1)"
    ]
   ],
   "2": [
    [
     "((3,), 0)",
     "((7,), 0)"
    ],
    [
     "((3,), 1)",
     "((8,), 1)"
    ]
   ],
   "3": [
    [
     "((2,), 1)",
     "((7,), 1)"
    ]
   ]
  },
  "note": "added 2 October 2026; Dic(Z10,5) is in E by Morris-Tymburski, Art Discrete Appl. Math. 1 (2018), Table 1; exhaustive search over all 9330 partitions into 3 classes (GAP 4.12.1, GRAPE 4.9.0, nauty 2.8.8); see anc/five_values/logs/supp_dic20.log"
 },
 "Dic(Z4xZ2,(0,1))": {
  "order": 16,
  "xi_e": 2,
  "inverse_pairs": 9,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((0, 1), 0)"
    ],
    [
     "((1, 0), 0)",
     "((3, 0), 0)"
    ],
    [
     "((2, 0), 0)"
    ],
    [
     "((2, 1), 0)"
    ],
    [
     "((0, 0), 1)",
     "((0, 1), 1)"
    ],
    [
     "((1, 0), 1)",
     "((1, 1), 1)"
    ]
   ],
   "2": [
    [
     "((1, 1), 0)",
     "((3, 1), 0)"
    ],
    [
     "((2, 0), 1)",
     "((2, 1), 1)"
    ]
   ],
   "3": [
    [
     "((3, 0), 1)",
     "((3, 1), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "D6": {
  "order": 6,
  "xi_e": 1,
  "inverse_pairs": 4,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 0)",
     "(2, 0)"
    ],
    [
     "(0, 1)"
    ]
   ],
   "2": [
    [
     "(1, 1)"
    ]
   ],
   "3": [
    [
     "(2, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "D8": {
  "order": 8,
  "xi_e": 1,
  "inverse_pairs": 6,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(2, 0)"
    ],
    [
     "(0, 1)"
    ],
    [
     "(1, 1)"
    ]
   ],
   "2": [
    [
     "(2, 1)"
    ]
   ],
   "3": [
    [
     "(3, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "D10": {
  "order": 10,
  "xi_e": 1,
  "inverse_pairs": 7,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 0)",
     "(4, 0)"
    ],
    [
     "(2, 0)",
     "(3, 0)"
    ],
    [
     "(0, 1)"
    ],
    [
     "(1, 1)"
    ],
    [
     "(2, 1)"
    ]
   ],
   "2": [
    [
     "(3, 1)"
    ]
   ],
   "3": [
    [
     "(4, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "A4": {
  "order": 12,
  "xi_e": 1,
  "inverse_pairs": 7,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 2, 3, 1)",
     "(0, 3, 1, 2)"
    ],
    [
     "(1, 0, 3, 2)"
    ],
    [
     "(1, 2, 0, 3)",
     "(2, 0, 1, 3)"
    ],
    [
     "(1, 3, 2, 0)",
     "(3, 0, 2, 1)"
    ]
   ],
   "2": [
    [
     "(2, 1, 3, 0)",
     "(3, 1, 0, 2)"
    ],
    [
     "(2, 3, 0, 1)"
    ]
   ],
   "3": [
    [
     "(3, 2, 1, 0)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Q8xZ3": {
  "order": 24,
  "xi_e": 1,
  "inverse_pairs": 12,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)",
     "(0, 2)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(2, 0)"
    ],
    [
     "(2, 1)",
     "(2, 2)"
    ],
    [
     "(4, 0)",
     "(6, 0)"
    ],
    [
     "(4, 1)",
     "(6, 2)"
    ],
    [
     "(5, 0)",
     "(7, 0)"
    ],
    [
     "(5, 1)",
     "(7, 2)"
    ]
   ],
   "2": [
    [
     "(1, 1)",
     "(3, 2)"
    ],
    [
     "(4, 2)",
     "(6, 1)"
    ]
   ],
   "3": [
    [
     "(1, 2)",
     "(3, 1)"
    ],
    [
     "(5, 2)",
     "(7, 1)"
    ]
   ]
  },
  "note": "exhaustive search over all 86526 partitions into 3 classes (GAP 4.12.1, GRAPE 4.9.0, nauty 2.8.8); see anc/five_values/logs/task2_q8xc3.log"
 },
 "Q8xZ4": {
  "order": 32,
  "xi_e": 1,
  "inverse_pairs": 17,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 2)",
     "(3, 2)"
    ],
    [
     "(1, 3)",
     "(3, 1)"
    ],
    [
     "(2, 2)"
    ],
    [
     "(4, 0)",
     "(6, 0)"
    ],
    [
     "(4, 1)",
     "(6, 3)"
    ]
   ],
   "2": [
    [
     "(0, 2)"
    ],
    [
     "(2, 0)"
    ],
    [
     "(2, 1)",
     "(2, 3)"
    ],
    [
     "(4, 3)",
     "(6, 1)"
    ],
    [
     "(5, 2)",
     "(7, 2)"
    ],
    [
     "(5, 3)",
     "(7, 1)"
    ]
   ],
   "3": [
    [
     "(0, 1)",
     "(0, 3)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(1, 1)",
     "(3, 3)"
    ],
    [
     "(4, 2)",
     "(6, 2)"
    ],
    [
     "(5, 0)",
     "(7, 0)"
    ],
    [
     "(5, 1)",
     "(7, 3)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 },
 "H1=Pauli": {
  "order": 16,
  "xi_e": 1,
  "inverse_pairs": 11,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((-1, 0), (0, 0), (0, 0), (-1, 0))"
    ],
    [
     "((-1, 0), (0, 0), (0, 0), (1, 0))"
    ],
    [
     "((0, -1), (0, 0), (0, 0), (0, -1))",
     "((0, 1), (0, 0), (0, 0), (0, 1))"
    ],
    [
     "((0, -1), (0, 0), (0, 0), (0, 1))",
     "((0, 1), (0, 0), (0, 0), (0, -1))"
    ],
    [
     "((0, 0), (-1, 0), (-1, 0), (0, 0))"
    ],
    [
     "((0, 0), (-1, 0), (1, 0), (0, 0))",
     "((0, 0), (1, 0), (-1, 0), (0, 0))"
    ],
    [
     "((0, 0), (0, -1), (0, -1), (0, 0))",
     "((0, 0), (0, 1), (0, 1), (0, 0))"
    ]
   ],
   "2": [
    [
     "((0, 0), (0, -1), (0, 1), (0, 0))"
    ],
    [
     "((0, 0), (1, 0), (1, 0), (0, 0))"
    ]
   ],
   "3": [
    [
     "((0, 0), (0, 1), (0, -1), (0, 0))"
    ],
    [
     "((1, 0), (0, 0), (0, 0), (-1, 0))"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "H2=Z8:Z2": {
  "order": 16,
  "xi_e": 1,
  "inverse_pairs": 9,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 0)",
     "(7, 0)"
    ],
    [
     "(2, 0)",
     "(6, 0)"
    ],
    [
     "(4, 0)"
    ],
    [
     "(0, 1)"
    ],
    [
     "(1, 1)",
     "(3, 1)"
    ],
    [
     "(2, 1)",
     "(6, 1)"
    ]
   ],
   "2": [
    [
     "(3, 0)",
     "(5, 0)"
    ],
    [
     "(4, 1)"
    ]
   ],
   "3": [
    [
     "(5, 1)",
     "(7, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "H3=Dih(Z3^2)": {
  "order": 18,
  "xi_e": 1,
  "inverse_pairs": 13,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((0, 1), 0)",
     "((0, 2), 0)"
    ],
    [
     "((1, 0), 0)",
     "((2, 0), 0)"
    ],
    [
     "((1, 1), 0)",
     "((2, 2), 0)"
    ],
    [
     "((1, 2), 0)",
     "((2, 1), 0)"
    ],
    [
     "((0, 0), 1)"
    ],
    [
     "((0, 1), 1)"
    ],
    [
     "((0, 2), 1)"
    ],
    [
     "((1, 0), 1)"
    ]
   ],
   "2": [
    [
     "((1, 1), 1)"
    ],
    [
     "((2, 0), 1)"
    ],
    [
     "((2, 1), 1)"
    ]
   ],
   "3": [
    [
     "((1, 2), 1)"
    ],
    [
     "((2, 2), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "H4=Heis(3)": {
  "order": 27,
  "xi_e": 1,
  "inverse_pairs": 13,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 0, 1)",
     "(0, 0, 2)"
    ],
    [
     "(0, 1, 0)",
     "(0, 2, 0)"
    ],
    [
     "(0, 1, 1)",
     "(0, 2, 2)"
    ],
    [
     "(0, 1, 2)",
     "(0, 2, 1)"
    ],
    [
     "(1, 0, 0)",
     "(2, 0, 0)"
    ],
    [
     "(1, 0, 1)",
     "(2, 0, 2)"
    ],
    [
     "(1, 1, 0)",
     "(2, 2, 1)"
    ],
    [
     "(1, 1, 1)",
     "(2, 2, 0)"
    ],
    [
     "(1, 2, 0)",
     "(2, 1, 2)"
    ]
   ],
   "2": [
    [
     "(1, 0, 2)",
     "(2, 0, 1)"
    ],
    [
     "(1, 2, 1)",
     "(2, 1, 1)"
    ],
    [
     "(1, 2, 2)",
     "(2, 1, 0)"
    ]
   ],
   "3": [
    [
     "(1, 1, 2)",
     "(2, 2, 2)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 }
}

==> anc/five_values/expected.json <==
{
  "Z2^2": {
    "order": 4,
    "xi_e": 1,
    "inverse_pairs": 3,
    "classes": 3,
    "small_group": [
      4,
      2
    ]
  },
  "Z2^3": {
    "order": 8,
    "xi_e": 1,
    "inverse_pairs": 7,
    "classes": 4,
    "small_group": [
      8,
      5
    ]
  },
  "Z2^4": {
    "order": 16,
    "xi_e": 1,
    "inverse_pairs": 15,
    "classes": 3,
    "small_group": [
      16,
      14
    ]
  },
  "Z4xZ2": {
    "order": 8,
    "xi_e": 2,
    "inverse_pairs": 5,
    "classes": 3,
    "small_group": [
      8,
      2
    ]
  },
  "Z4xZ2^2": {
    "order": 16,
    "xi_e": 2,
    "inverse_pairs": 11,
    "classes": 3,
    "small_group": [
      16,
      10
    ]
  },
  "Z4^2": {
    "order": 16,
    "xi_e": 2,
    "inverse_pairs": 9,
    "classes": 3,
    "small_group": [
      16,
      2
    ]
  },
  "Z3^2": {
    "order": 9,
    "xi_e": 2,
    "inverse_pairs": 4,
    "classes": 4,
    "small_group": [
      9,
      2
    ]
  },
  "Z3^3": {
    "order": 27,
    "xi_e": 2,
    "inverse_pairs": 13,
    "classes": 3,
    "small_group": [
      27,
      5
    ]
  },
  "Q8": {
    "order": 8,
    "xi_e": 8,
    "inverse_pairs": 4,
    "classes": 3,
    "small_group": [
      8,
      4
    ]
  },
  "Q8xZ2": {
    "order": 16,
    "xi_e": 8,
    "inverse_pairs": 9,
    "classes": 3,
    "small_group": [
      16,
      12
    ]
  },
  "Dic(Z6,3)": {
    "order": 12,
    "xi_e": 2,
    "inverse_pairs": 6,
    "classes": 3,
    "small_group": [
      12,
      1
    ]
  },
  "Dic(Z8,4)": {
    "order": 16,
    "xi_e": 2,
    "inverse_pairs": 8,
    "classes": 3,
    "small_group": [
      16,
      9
    ]
  },
  "Dic(Z10,5)": {
    "order": 20,
    "xi_e": 2,
    "inverse_pairs": 10,
    "classes": 3,
    "small_group": [
      20,
      1
    ]
  },
  "Dic(Z4xZ2,(0,1))": {
    "order": 16,
    "xi_e": 2,
    "inverse_pairs": 9,
    "classes": 3,
    "small_group": [
      16,
      4
    ]
  },
  "D6": {
    "order": 6,
    "xi_e": 1,
    "inverse_pairs": 4,
    "classes": 3,
    "small_group": [
      6,
      1
    ]
  },
  "D8": {
    "order": 8,
    "xi_e": 1,
    "inverse_pairs": 6,
    "classes": 3,
    "small_group": [
      8,
      3
    ]
  },
  "D10": {
    "order": 10,
    "xi_e": 1,
    "inverse_pairs": 7,
    "classes": 3,
    "small_group": [
      10,
      1
    ]
  },
  "A4": {
    "order": 12,
    "xi_e": 1,
    "inverse_pairs": 7,
    "classes": 3,
    "small_group": [
      12,
      3
    ]
  },
  "Q8xZ3": {
    "order": 24,
    "xi_e": 1,
    "inverse_pairs": 12,
    "classes": 3,
    "small_group": [
      24,
      11
    ]
  },
  "Q8xZ4": {
    "order": 32,
    "xi_e": 1,
    "inverse_pairs": 17,
    "classes": 3,
    "small_group": [
      32,
      26
    ]
  },
  "H1=Pauli": {
    "order": 16,
    "xi_e": 1,
    "inverse_pairs": 11,
    "classes": 3,
    "small_group": [
      16,
      13
    ]
  },
  "H2=Z8:Z2": {
    "order": 16,
    "xi_e": 1,
    "inverse_pairs": 9,
    "classes": 3,
    "small_group": [
      16,
      6
    ]
  },
  "H3=Dih(Z3^2)": {
    "order": 18,
    "xi_e": 1,
    "inverse_pairs": 13,
    "classes": 3,
    "small_group": [
      18,
      4
    ]
  },
  "H4=Heis(3)": {
    "order": 27,
    "xi_e": 1,
    "inverse_pairs": 13,
    "classes": 3,
    "small_group": [
      27,
      3
    ]
  }
}


==> anc/five_values/hpc/PILOT_REPORT.txt <==
peak RSS (kB): task1 144328, task3 144184
elapsed: task1 0:05.50, task3 0:03.66
PILOT_CHECK task3_lower_bounds.log identical to the package: PASS
PILOT_CHECK task1_certificates_current.log identical to the local WSL run: FAIL
PILOT_CHECK certificate_inputs.log identical to the package: PASS
SUMMARY: 24 of 24 certificates verified
TASK3_SUMMARY both lower bounds confirmed: true


==> anc/five_values/hpc/SIF_SHA256 <==
9c0eb57c5f0eb865cd0706b093e689ac79be65e2cff335823157d3a8b524e964  container/gap_ubuntu2404.sif


==> anc/five_values/hpc/build.sbatch <==
#!/usr/bin/env bash
#SBATCH --job-name=fv-build
#SBATCH --account=cce
#SBATCH --partition=share
#SBATCH --time=00:45:00
#SBATCH --nodes=1
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=4
#SBATCH --mem=8G
#SBATCH --output=logs/%x-%j.out
#SBATCH --error=logs/%x-%j.err
# Builds the pinned GAP container on a compute node and smoke-tests it.
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
SIF=container/gap_ubuntu2404.sif
[ -e "$SIF" ] && { echo "refusing to overwrite existing $SIF"; exit 3; }
echo "node=$(hostname) start=$(date -u +%FT%TZ)"
export APPTAINER_TMPDIR="$(mktemp -d /tmp/fv-build.XXXXXX)"
export APPTAINER_CACHEDIR="$PWD/container/apptainer_cache"
mkdir -p "$APPTAINER_CACHEDIR"
/usr/bin/time -v apptainer build --fakeroot "$SIF" container/gap_ubuntu2404.def
sha256sum "$SIF" > container/SIF_SHA256
apptainer exec "$SIF" cat /opt/package_versions.txt > container/package_versions.txt
apptainer exec "$SIF" cat /opt/os_release.txt > container/os_release.txt
{
  echo "gap smoke test:"
  echo 'Print(GAPInfo.Version, " grape=", LoadPackage("grape"), " ", InstalledPackageVersion("grape"), " smallgrp=", LoadPackage("smallgrp"), " ", InstalledPackageVersion("smallgrp"), "\n"); QUIT;' \
    | apptainer exec "$SIF" gap -q -b --quitonbreak
  echo "dreadnaut: $(apptainer exec "$SIF" sh -c 'command -v dreadnaut')"
  echo "python: $(apptainer exec "$SIF" python3 --version)"
} > container/smoke.txt 2>&1
cat container/smoke.txt
grep -q "4.12.1 grape=true 4.9.0 smallgrp=true 1.5.3" container/smoke.txt
echo "BUILD_OK end=$(date -u +%FT%TZ)"


==> anc/five_values/hpc/fv-build-21532976.err <==
INFO:    User not listed in /etc/subuid, trying root-mapped namespace
INFO:    The %post section will be run under the fakeroot command
INFO:    Starting build...
INFO:    Fetching OCI image...
INFO:    Extracting OCI image...
INFO:    Inserting Apptainer configuration...
INFO:    Running post scriptlet
+ set -eu
+ export DEBIAN_FRONTEND=noninteractive
+ echo APT::Sandbox::User "root";
+ apt-get update
+ apt-get install -y --no-install-recommends gap-core=4.12.1-2build2 gap-libs=4.12.1-2build2 gap-online-help=4.12.1-2build2 gap=4.12.1-2build2 gap-gapdoc=1.6.6-1 gap-primgrp=3.4.4-1 gap-smallgrp=1.5.3-1 gap-grape=4.9.0+ds-1 nauty=2.8.8+ds-5 libnauty-2.8.8=2.8.8+ds-5 libcliquer1=1.21-3build1 python3 time ca-certificates
debconf: delaying package configuration, since apt-utils is not installed
+ apt-get clean
+ rm -rf /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-backports_InRelease /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-backports_main_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-backports_multiverse_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-backports_universe_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-updates_InRelease /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-updates_main_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-updates_multiverse_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-updates_restricted_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble-updates_universe_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble_InRelease /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble_main_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble_multiverse_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble_restricted_binary-amd64_Packages.lz4 /var/lib/apt/lists/archive.ubuntu.com_ubuntu_dists_noble_universe_binary-amd64_Packages.lz4 /var/lib/apt/lists/auxfiles /var/lib/apt/lists/lock /var/lib/apt/lists/partial /var/lib/apt/lists/security.ubuntu.com_ubuntu_dists_noble-security_InRelease /var/lib/apt/lists/security.ubuntu.com_ubuntu_dists_noble-security_main_binary-amd64_Packages.lz4 /var/lib/apt/lists/security.ubuntu.com_ubuntu_dists_noble-security_multiverse_binary-amd64_Packages.lz4 /var/lib/apt/lists/security.ubuntu.com_ubuntu_dists_noble-security_restricted_binary-amd64_Packages.lz4 /var/lib/apt/lists/security.ubuntu.com_ubuntu_dists_noble-security_universe_binary-amd64_Packages.lz4
+ dpkg-query -W -f=${Package} ${Version}\n
+ cat /etc/os-release
INFO:    Adding labels
INFO:    Adding runscript
INFO:    Creating SIF file...
INFO:    Build complete: container/gap_ubuntu2404.sif
	Command being timed: "apptainer build --fakeroot container/gap_ubuntu2404.sif container/gap_ubuntu2404.def"
	User time (seconds): 56.49
	System time (seconds): 5.23
	Percent of CPU this job got: 107%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:57.45
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 364532
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 1
	Minor (reclaiming a frame) page faults: 512768
	Voluntary context switches: 106129
	Involuntary context switches: 22059
	Swaps: 0
	File system inputs: 24
	File system outputs: 1100456
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/five_values/hpc/fv-build-21532976.out <==
node=cn-b05.hpc.engr.oregonstate.edu start=2026-10-03T19:20:36Z
Get:1 http://archive.ubuntu.com/ubuntu noble InRelease [256 kB]
Get:2 http://security.ubuntu.com/ubuntu noble-security InRelease [126 kB]
Get:3 http://archive.ubuntu.com/ubuntu noble-updates InRelease [126 kB]
Get:4 http://archive.ubuntu.com/ubuntu noble-backports InRelease [126 kB]
Get:5 http://archive.ubuntu.com/ubuntu noble/restricted amd64 Packages [117 kB]
Get:6 http://archive.ubuntu.com/ubuntu noble/multiverse amd64 Packages [331 kB]
Get:7 http://security.ubuntu.com/ubuntu noble-security/multiverse amd64 Packages [50.0 kB]
Get:8 http://archive.ubuntu.com/ubuntu noble/universe amd64 Packages [19.3 MB]
Get:9 http://security.ubuntu.com/ubuntu noble-security/main amd64 Packages [1318 kB]
Get:10 http://security.ubuntu.com/ubuntu noble-security/universe amd64 Packages [1543 kB]
Get:11 http://archive.ubuntu.com/ubuntu noble/main amd64 Packages [1808 kB]
Get:12 http://archive.ubuntu.com/ubuntu noble-updates/multiverse amd64 Packages [56.2 kB]
Get:13 http://archive.ubuntu.com/ubuntu noble-updates/restricted amd64 Packages [2127 kB]
Get:14 http://archive.ubuntu.com/ubuntu noble-updates/universe amd64 Packages [2162 kB]
Get:15 http://security.ubuntu.com/ubuntu noble-security/restricted amd64 Packages [1943 kB]
Get:16 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 Packages [1688 kB]
Get:17 http://archive.ubuntu.com/ubuntu noble-backports/main amd64 Packages [49.0 kB]
Get:18 http://archive.ubuntu.com/ubuntu noble-backports/universe amd64 Packages [36.0 kB]
Get:19 http://archive.ubuntu.com/ubuntu noble-backports/multiverse amd64 Packages [671 B]
Fetched 33.2 MB in 3s (10.1 MB/s)
Reading package lists...
Reading package lists...
Building dependency tree...
Reading state information...
The following additional packages will be installed:
  libexpat1 libpython3-stdlib libpython3.12-minimal libpython3.12-stdlib
  libreadline8t64 libsqlite3-0 libssl3t64 media-types netbase openssl
  python3-minimal python3.12 python3.12-minimal readline-common tzdata
Suggested packages:
  gap-smallgrp-extra gap-aclib gap-atlasrep gap-congruence gap-crystcat
  gap-cryst gap-design gap-float gap-guava gap-hap gap-hapcryst gap-io gap-nq
  gap-openmath gap-polymaking gap-radiroot gap-scscp gap-sonata gap-toric
  gap-doc gap-dev gap-transgrp gap-pkg-io pdf-viewer www-browser nauty-doc
  graphviz python3-doc python3-tk python3-venv python3.12-venv python3.12-doc
  binutils binfmt-support readline-doc
Recommended packages:
  gap-doc gap-dev gap-transgrp gap-autpgrp gap-alnuth gap-character-tables
  gap-factint gap-fga gap-laguna gap-polycyclic gap-table-of-marks
  libjs-mathjax fonts-mathjax fonts-mathjax-extras bliss
The following NEW packages will be installed:
  ca-certificates gap gap-core gap-gapdoc gap-grape gap-libs gap-online-help
  gap-primgrp gap-smallgrp libcliquer1 libexpat1 libnauty-2.8.8
  libpython3-stdlib libpython3.12-minimal libpython3.12-stdlib libreadline8t64
  libsqlite3-0 media-types nauty netbase openssl python3 python3-minimal
  python3.12 python3.12-minimal readline-common time tzdata
The following packages will be upgraded:
  libssl3t64
1 upgraded, 28 newly installed, 0 to remove and 2 not upgraded.
Need to get 43.1 MB of archives.
After this operation, 124 MB of additional disk space will be used.
Get:1 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 libssl3t64 amd64 3.0.13-0ubuntu3.16 [1945 kB]
Get:2 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 libpython3.12-minimal amd64 3.12.3-1ubuntu0.17 [839 kB]
Get:3 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 libexpat1 amd64 2.6.1-2ubuntu0.6 [98.9 kB]
Get:4 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 python3.12-minimal amd64 3.12.3-1ubuntu0.17 [2335 kB]
Get:5 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 python3-minimal amd64 3.12.3-0ubuntu2.1 [27.4 kB]
Get:6 http://archive.ubuntu.com/ubuntu noble/main amd64 media-types all 10.1.0 [27.5 kB]
Get:7 http://archive.ubuntu.com/ubuntu noble/main amd64 netbase all 6.4 [13.1 kB]
Get:8 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 tzdata all 2026c-0ubuntu0.24.04.1 [280 kB]
Get:9 http://archive.ubuntu.com/ubuntu noble/main amd64 readline-common all 8.2-4build1 [56.5 kB]
Get:10 http://archive.ubuntu.com/ubuntu noble/main amd64 libreadline8t64 amd64 8.2-4build1 [153 kB]
Get:11 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 libsqlite3-0 amd64 3.45.1-1ubuntu2.8 [702 kB]
Get:12 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 libpython3.12-stdlib amd64 3.12.3-1ubuntu0.17 [2071 kB]
Get:13 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 python3.12 amd64 3.12.3-1ubuntu0.17 [651 kB]
Get:14 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 libpython3-stdlib amd64 3.12.3-0ubuntu2.1 [10.1 kB]
Get:15 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 python3 amd64 3.12.3-0ubuntu2.1 [23.0 kB]
Get:16 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 openssl amd64 3.0.13-0ubuntu3.16 [1004 kB]
Get:17 http://archive.ubuntu.com/ubuntu noble-updates/main amd64 ca-certificates all 20260601~24.04.1 [139 kB]
Get:18 http://archive.ubuntu.com/ubuntu noble/main amd64 time amd64 1.9-0.2build1 [45.2 kB]
Get:19 http://archive.ubuntu.com/ubuntu noble/universe amd64 gap-gapdoc all 1.6.6-1 [967 kB]
Get:20 http://archive.ubuntu.com/ubuntu noble/universe amd64 gap-libs all 4.12.1-2build2 [9532 kB]
Get:21 http://archive.ubuntu.com/ubuntu noble/universe amd64 gap-core amd64 4.12.1-2build2 [746 kB]
Get:22 http://archive.ubuntu.com/ubuntu noble/universe amd64 gap-online-help all 4.12.1-2build2 [1286 kB]
Get:23 http://archive.ubuntu.com/ubuntu noble/universe amd64 gap all 4.12.1-2build2 [4462 B]
Get:24 http://archive.ubuntu.com/ubuntu noble/universe amd64 gap-primgrp all 3.4.4-1 [14.3 MB]
Get:25 http://archive.ubuntu.com/ubuntu noble/universe amd64 libcliquer1 amd64 1.21-3build1 [32.7 kB]
Get:26 http://archive.ubuntu.com/ubuntu noble/universe amd64 libnauty-2.8.8 amd64 2.8.8+ds-5 [785 kB]
Get:27 http://archive.ubuntu.com/ubuntu noble/universe amd64 nauty amd64 2.8.8+ds-5 [774 kB]
Get:28 http://archive.ubuntu.com/ubuntu noble/universe amd64 gap-grape all 4.9.0+ds-1 [339 kB]
Get:29 http://archive.ubuntu.com/ubuntu noble/universe amd64 gap-smallgrp all 1.5.3-1 [3844 kB]
Fetched 43.1 MB in 3s (13.0 MB/s)
(Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4381 files and directories currently installed.)
Preparing to unpack .../libssl3t64_3.0.13-0ubuntu3.16_amd64.deb ...
Unpacking libssl3t64:amd64 (3.0.13-0ubuntu3.16) over (3.0.13-0ubuntu3.15) ...
Setting up libssl3t64:amd64 (3.0.13-0ubuntu3.16) ...
Selecting previously unselected package libpython3.12-minimal:amd64.
(Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4381 files and directories currently installed.)
Preparing to unpack .../libpython3.12-minimal_3.12.3-1ubuntu0.17_amd64.deb ...
Unpacking libpython3.12-minimal:amd64 (3.12.3-1ubuntu0.17) ...
Selecting previously unselected package libexpat1:amd64.
Preparing to unpack .../libexpat1_2.6.1-2ubuntu0.6_amd64.deb ...
Unpacking libexpat1:amd64 (2.6.1-2ubuntu0.6) ...
Selecting previously unselected package python3.12-minimal.
Preparing to unpack .../python3.12-minimal_3.12.3-1ubuntu0.17_amd64.deb ...
Unpacking python3.12-minimal (3.12.3-1ubuntu0.17) ...
Setting up libpython3.12-minimal:amd64 (3.12.3-1ubuntu0.17) ...
Setting up libexpat1:amd64 (2.6.1-2ubuntu0.6) ...
Setting up python3.12-minimal (3.12.3-1ubuntu0.17) ...
Selecting previously unselected package python3-minimal.
(Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4700 files and directories currently installed.)
Preparing to unpack .../0-python3-minimal_3.12.3-0ubuntu2.1_amd64.deb ...
Unpacking python3-minimal (3.12.3-0ubuntu2.1) ...
Selecting previously unselected package media-types.
Preparing to unpack .../1-media-types_10.1.0_all.deb ...
Unpacking media-types (10.1.0) ...
Selecting previously unselected package netbase.
Preparing to unpack .../2-netbase_6.4_all.deb ...
Unpacking netbase (6.4) ...
Selecting previously unselected package tzdata.
Preparing to unpack .../3-tzdata_2026c-0ubuntu0.24.04.1_all.deb ...
Unpacking tzdata (2026c-0ubuntu0.24.04.1) ...
Selecting previously unselected package readline-common.
Preparing to unpack .../4-readline-common_8.2-4build1_all.deb ...
Unpacking readline-common (8.2-4build1) ...
Selecting previously unselected package libreadline8t64:amd64.
Preparing to unpack .../5-libreadline8t64_8.2-4build1_amd64.deb ...
Adding 'diversion of /lib/x86_64-linux-gnu/libhistory.so.8 to /lib/x86_64-linux-gnu/libhistory.so.8.usr-is-merged by libreadline8t64'
Adding 'diversion of /lib/x86_64-linux-gnu/libhistory.so.8.2 to /lib/x86_64-linux-gnu/libhistory.so.8.2.usr-is-merged by libreadline8t64'
Adding 'diversion of /lib/x86_64-linux-gnu/libreadline.so.8 to /lib/x86_64-linux-gnu/libreadline.so.8.usr-is-merged by libreadline8t64'
Adding 'diversion of /lib/x86_64-linux-gnu/libreadline.so.8.2 to /lib/x86_64-linux-gnu/libreadline.so.8.2.usr-is-merged by libreadline8t64'
Unpacking libreadline8t64:amd64 (8.2-4build1) ...
Selecting previously unselected package libsqlite3-0:amd64.
Preparing to unpack .../6-libsqlite3-0_3.45.1-1ubuntu2.8_amd64.deb ...
Unpacking libsqlite3-0:amd64 (3.45.1-1ubuntu2.8) ...
Selecting previously unselected package libpython3.12-stdlib:amd64.
Preparing to unpack .../7-libpython3.12-stdlib_3.12.3-1ubuntu0.17_amd64.deb ...
Unpacking libpython3.12-stdlib:amd64 (3.12.3-1ubuntu0.17) ...
Selecting previously unselected package python3.12.
Preparing to unpack .../8-python3.12_3.12.3-1ubuntu0.17_amd64.deb ...
Unpacking python3.12 (3.12.3-1ubuntu0.17) ...
Selecting previously unselected package libpython3-stdlib:amd64.
Preparing to unpack .../9-libpython3-stdlib_3.12.3-0ubuntu2.1_amd64.deb ...
Unpacking libpython3-stdlib:amd64 (3.12.3-0ubuntu2.1) ...
Setting up python3-minimal (3.12.3-0ubuntu2.1) ...
Selecting previously unselected package python3.
(Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 5706 files and directories currently installed.)
Preparing to unpack .../00-python3_3.12.3-0ubuntu2.1_amd64.deb ...
Unpacking python3 (3.12.3-0ubuntu2.1) ...
Selecting previously unselected package openssl.
Preparing to unpack .../01-openssl_3.0.13-0ubuntu3.16_amd64.deb ...
Unpacking openssl (3.0.13-0ubuntu3.16) ...
Selecting previously unselected package ca-certificates.
Preparing to unpack .../02-ca-certificates_20260601~24.04.1_all.deb ...
Unpacking ca-certificates (20260601~24.04.1) ...
Selecting previously unselected package time.
Preparing to unpack .../03-time_1.9-0.2build1_amd64.deb ...
Unpacking time (1.9-0.2build1) ...
Selecting previously unselected package gap-gapdoc.
Preparing to unpack .../04-gap-gapdoc_1.6.6-1_all.deb ...
Unpacking gap-gapdoc (1.6.6-1) ...
Selecting previously unselected package gap-libs.
Preparing to unpack .../05-gap-libs_4.12.1-2build2_all.deb ...
Unpacking gap-libs (4.12.1-2build2) ...
Selecting previously unselected package gap-core.
Preparing to unpack .../06-gap-core_4.12.1-2build2_amd64.deb ...
Unpacking gap-core (4.12.1-2build2) ...
Selecting previously unselected package gap-online-help.
Preparing to unpack .../07-gap-online-help_4.12.1-2build2_all.deb ...
Unpacking gap-online-help (4.12.1-2build2) ...
Selecting previously unselected package gap.
Preparing to unpack .../08-gap_4.12.1-2build2_all.deb ...
Unpacking gap (4.12.1-2build2) ...
Selecting previously unselected package gap-primgrp.
Preparing to unpack .../09-gap-primgrp_3.4.4-1_all.deb ...
Unpacking gap-primgrp (3.4.4-1) ...
Selecting previously unselected package libcliquer1.
Preparing to unpack .../10-libcliquer1_1.21-3build1_amd64.deb ...
Unpacking libcliquer1 (1.21-3build1) ...
Selecting previously unselected package libnauty-2.8.8:amd64.
Preparing to unpack .../11-libnauty-2.8.8_2.8.8+ds-5_amd64.deb ...
Unpacking libnauty-2.8.8:amd64 (2.8.8+ds-5) ...
Selecting previously unselected package nauty.
Preparing to unpack .../12-nauty_2.8.8+ds-5_amd64.deb ...
Unpacking nauty (2.8.8+ds-5) ...
Selecting previously unselected package gap-grape.
Preparing to unpack .../13-gap-grape_4.9.0+ds-1_all.deb ...
Unpacking gap-grape (4.9.0+ds-1) ...
Selecting previously unselected package gap-smallgrp.
Preparing to unpack .../14-gap-smallgrp_1.5.3-1_all.deb ...
Unpacking gap-smallgrp (1.5.3-1) ...
Setting up media-types (10.1.0) ...
Setting up time (1.9-0.2build1) ...
Setting up gap-primgrp (3.4.4-1) ...
Setting up gap-smallgrp (1.5.3-1) ...
Setting up libsqlite3-0:amd64 (3.45.1-1ubuntu2.8) ...
Setting up libcliquer1 (1.21-3build1) ...
Setting up gap-gapdoc (1.6.6-1) ...
Setting up tzdata (2026c-0ubuntu0.24.04.1) ...

Current default time zone: 'Etc/UTC'
Local time is now:      Sat Oct  3 19:21:14 UTC 2026.
Universal Time is now:  Sat Oct  3 19:21:14 UTC 2026.
Run 'dpkg-reconfigure tzdata' if you wish to change it.

Setting up libnauty-2.8.8:amd64 (2.8.8+ds-5) ...
Setting up nauty (2.8.8+ds-5) ...
Setting up netbase (6.4) ...
Setting up openssl (3.0.13-0ubuntu3.16) ...
Setting up gap-libs (4.12.1-2build2) ...
Setting up readline-common (8.2-4build1) ...
Setting up ca-certificates (20260601~24.04.1) ...
Updating certificates in /etc/ssl/certs...
121 added, 0 removed; done.
Setting up libreadline8t64:amd64 (8.2-4build1) ...
Setting up libpython3.12-stdlib:amd64 (3.12.3-1ubuntu0.17) ...
Setting up python3.12 (3.12.3-1ubuntu0.17) ...
Setting up gap-core (4.12.1-2build2) ...
Setting up libpython3-stdlib:amd64 (3.12.3-0ubuntu2.1) ...
Setting up gap-online-help (4.12.1-2build2) ...
Setting up python3 (3.12.3-0ubuntu2.1) ...
Setting up gap (4.12.1-2build2) ...
Setting up gap-grape (4.9.0+ds-1) ...
Processing triggers for libc-bin (2.39-0ubuntu8.9) ...
Processing triggers for ca-certificates (20260601~24.04.1) ...
Updating certificates in /etc/ssl/certs...
0 added, 0 removed; done.
Running hooks in /etc/ca-certificates/update.d...
done.
gap smoke test:
4.12.1 grape=true 4.9.0 smallgrp=true 1.5.3
dreadnaut: /usr/bin/dreadnaut
python: Python 3.12.3
BUILD_OK end=2026-10-03T19:21:37Z


==> anc/five_values/hpc/fv-pilot-21532977.out <==
node=cn-b05.hpc.engr.oregonstate.edu start=2026-10-03T19:22:06Z
peak RSS (kB): task1 144328, task3 144184
elapsed: task1 0:05.50, task3 0:03.66
PILOT_CHECK task3_lower_bounds.log identical to the package: PASS
PILOT_CHECK task1_certificates_current.log identical to the local WSL run: FAIL
PILOT_CHECK certificate_inputs.log identical to the package: PASS
SUMMARY: 24 of 24 certificates verified
TASK3_SUMMARY both lower bounds confirmed: true
PILOT_DONE end=2026-10-03T19:22:15Z


==> anc/five_values/hpc/fv-prod-21533007.out <==
node=cn-e01.hpc.engr.oregonstate.edu start=2026-10-03T19:26:08Z
ALL STAGES PASSED
	Elapsed (wall clock) time (h:mm:ss or m:ss): 4:32.99
	Maximum resident set size (kbytes): 144200
PRODUCTION_DONE end=2026-10-03T19:30:43Z


==> anc/five_values/hpc/gap_ubuntu2404.def <==
Bootstrap: docker
From: ubuntu:24.04

%labels
    Purpose five_values verification (GAP 4.12.1 + GRAPE 4.9.0 + SmallGrp 1.5.3 + nauty 2.8.8)

%post
    set -eu
    export DEBIAN_FRONTEND=noninteractive
    # fakeroot builds cannot switch to the _apt sandbox user
    echo 'APT::Sandbox::User "root";' > /etc/apt/apt.conf.d/99-sandbox-root
    apt-get update
    # the exact package versions used for the existing logs of the package
    apt-get install -y --no-install-recommends \
        gap-core=4.12.1-2build2 gap-libs=4.12.1-2build2 gap-online-help=4.12.1-2build2 \
        gap=4.12.1-2build2 gap-gapdoc=1.6.6-1 gap-primgrp=3.4.4-1 gap-smallgrp=1.5.3-1 \
        gap-grape=4.9.0+ds-1 nauty=2.8.8+ds-5 libnauty-2.8.8=2.8.8+ds-5 libcliquer1=1.21-3build1 \
        python3 time ca-certificates
    apt-get clean
    rm -rf /var/lib/apt/lists/*
    dpkg-query -W -f='${Package} ${Version}\n' > /opt/package_versions.txt
    cat /etc/os-release > /opt/os_release.txt

%runscript
    exec "$@"


==> anc/five_values/hpc/os_release.txt <==
PRETTY_NAME="Ubuntu 24.04.5 LTS"
NAME="Ubuntu"
VERSION_ID="24.04"
VERSION="24.04.5 LTS (Noble Numbat)"
VERSION_CODENAME=noble
ID=ubuntu
ID_LIKE=debian
HOME_URL="https://www.ubuntu.com/"
SUPPORT_URL="https://help.ubuntu.com/"
BUG_REPORT_URL="https://bugs.launchpad.net/ubuntu/"
PRIVACY_POLICY_URL="https://www.ubuntu.com/legal/terms-and-policies/privacy-policy"
UBUNTU_CODENAME=noble
LOGO=ubuntu-logo


==> anc/five_values/hpc/package_versions.txt <==
apt 2.8.3
base-files 13ubuntu10.5
base-passwd 3.6.3build1
bash 5.2.21-2ubuntu4
bsdutils 1:2.39.3-9ubuntu6.6
ca-certificates 20260601~24.04.1
coreutils 9.4-3ubuntu6.3
dash 0.5.12-6ubuntu5
debconf 1.5.86ubuntu1
debianutils 5.17build1
diffutils 1:3.10-1ubuntu0.1
dpkg 1.22.6ubuntu6.6
e2fsprogs 1.47.0-2.4~exp1ubuntu4.1
findutils 4.9.0-5build1
gap 4.12.1-2build2
gap-core 4.12.1-2build2
gap-gapdoc 1.6.6-1
gap-grape 4.9.0+ds-1
gap-libs 4.12.1-2build2
gap-online-help 4.12.1-2build2
gap-primgrp 3.4.4-1
gap-smallgrp 1.5.3-1
gcc-14-base 14.2.0-4ubuntu2~24.04.1
gpgv 2.4.4-2ubuntu17.6
grep 3.11-4build1
gzip 1.12-1ubuntu3.2
hostname 3.23+nmu2ubuntu2
init-system-helpers 1.66ubuntu1
libacl1 2.3.2-1build1.1
libapt-pkg6.0t64 2.8.3
libassuan0 2.5.6-1build1
libattr1 1:2.5.2-1ubuntu0.1
libaudit-common 1:3.1.2-2.1build1.1
libaudit1 1:3.1.2-2.1build1.1
libblkid1 2.39.3-9ubuntu6.6
libbz2-1.0 1.0.8-5.1ubuntu0.1
libc-bin 2.39-0ubuntu8.9
libc6 2.39-0ubuntu8.9
libcap-ng0 0.8.4-2build2
libcap2 1:2.66-5ubuntu2.4
libcliquer1 1.21-3build1
libcom-err2 1.47.0-2.4~exp1ubuntu4.1
libcrypt1 1:4.4.36-4build1
libdb5.3t64 5.3.28+dfsg2-7
libdebconfclient0 0.271ubuntu3
libexpat1 2.6.1-2ubuntu0.6
libext2fs2t64 1.47.0-2.4~exp1ubuntu4.1
libffi8 3.4.6-1build1
libgcc-s1 14.2.0-4ubuntu2~24.04.1
libgcrypt20 1.10.3-2ubuntu0.2
libgmp10 2:6.3.0+dfsg-2ubuntu6.1
libgnutls30t64 3.8.3-1.1ubuntu3.6
libgpg-error0 1.47-3build2.1
libhogweed6t64 3.9.1-2.2build1.1
libidn2-0 2.3.7-2build1.1
liblz4-1 1.9.4-1build1.1
liblzma5 5.6.1+really5.4.5-1ubuntu0.3
libmd0 1.1.0-2build1.1
libmount1 2.39.3-9ubuntu6.6
libnauty-2.8.8 2.8.8+ds-5
libncursesw6 6.4+20240113-1ubuntu2.2
libnettle8t64 3.9.1-2.2build1.1
libnpth0t64 1.6-3.1build1
libp11-kit0 0.25.3-4ubuntu2.2
libpam-modules 1.5.3-5ubuntu5.7
libpam-modules-bin 1.5.3-5ubuntu5.7
libpam-runtime 1.5.3-5ubuntu5.7
libpam0g 1.5.3-5ubuntu5.7
libpcre2-8-0 10.42-4ubuntu2.1
libproc2-0 2:4.0.4-4ubuntu3.3
libpython3-stdlib 3.12.3-0ubuntu2.1
libpython3.12-minimal 3.12.3-1ubuntu0.17
libpython3.12-stdlib 3.12.3-1ubuntu0.17
libreadline8t64 8.2-4build1
libseccomp2 2.5.5-1ubuntu3.1
libselinux1 3.5-2ubuntu2.1
libsemanage-common 3.5-1build5
libsemanage2 3.5-1build5
libsepol2 3.5-2build1
libsmartcols1 2.39.3-9ubuntu6.6
libsqlite3-0 3.45.1-1ubuntu2.8
libss2 1.47.0-2.4~exp1ubuntu4.1
libssl3t64 3.0.13-0ubuntu3.16
libstdc++6 14.2.0-4ubuntu2~24.04.1
libsystemd0 255.4-1ubuntu8.17
libtasn1-6 4.19.0-3ubuntu0.24.04.2
libtinfo6 6.4+20240113-1ubuntu2.2
libudev1 255.4-1ubuntu8.17
libunistring5 1.1-2build1.1
libuuid1 2.39.3-9ubuntu6.6
libxxhash0 0.8.2-2build1
libzstd1 1.5.5+dfsg2-2build1.1
login 1:4.13+dfsg1-4ubuntu3.2
logsave 1.47.0-2.4~exp1ubuntu4.1
mawk 1.3.4.20240123-1build1
media-types 10.1.0
mount 2.39.3-9ubuntu6.6
nauty 2.8.8+ds-5
ncurses-base 6.4+20240113-1ubuntu2.2
ncurses-bin 6.4+20240113-1ubuntu2.2
netbase 6.4
openssl 3.0.13-0ubuntu3.16
passwd 1:4.13+dfsg1-4ubuntu3.2
perl-base 5.38.2-3.2ubuntu0.6
procps 2:4.0.4-4ubuntu3.3
python3 3.12.3-0ubuntu2.1
python3-minimal 3.12.3-0ubuntu2.1
python3.12 3.12.3-1ubuntu0.17
python3.12-minimal 3.12.3-1ubuntu0.17
readline-common 8.2-4build1
sed 4.9-2ubuntu0.24.04.1
sensible-utils 0.0.22
sysvinit-utils 3.08-6ubuntu3
tar 1.35+dfsg-3ubuntu0.4
time 1.9-0.2build1
tzdata 2026c-0ubuntu0.24.04.1
ubuntu-keyring 2023.11.28.1
unminimize 0.2.1
util-linux 2.39.3-9ubuntu6.6
zlib1g 1:1.3.dfsg-3.1ubuntu2.2


==> anc/five_values/hpc/pilot.sbatch <==
#!/usr/bin/env bash
#SBATCH --job-name=fv-pilot
#SBATCH --account=cce
#SBATCH --partition=share
#SBATCH --time=00:30:00
#SBATCH --nodes=1
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=2
#SBATCH --mem=8G
#SBATCH --output=logs/%x-%j.out
#SBATCH --error=logs/%x-%j.err
# Pilot: Task 1 and Task 3 of the package in the container, on a copy of the frozen
# snapshot, with peak memory measured and outputs compared byte-for-byte.
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
CAMPAIGN="$PWD"
SIF="$CAMPAIGN/container/gap_ubuntu2404.sif"
OUT="$CAMPAIGN/results/pilot"
mkdir "$OUT"                                  # fails if a pilot already exists: no overwrite
cp -a src/anc "$OUT/anc"
echo "node=$(hostname) start=$(date -u +%FT%TZ)"
cd "$OUT/anc/five_values"
run() { apptainer exec --cleanenv --bind "$CAMPAIGN" "$SIF" /usr/bin/time -v -o "$OUT/$1.time" bash run_all.sh "$1"; }
run task1
run task3
{
  echo "peak RSS (kB): task1 $(grep 'Maximum resident' "$OUT/task1.time" | awk '{print $NF}'), task3 $(grep 'Maximum resident' "$OUT/task3.time" | awk '{print $NF}')"
  echo "elapsed: task1 $(grep 'Elapsed' "$OUT/task1.time" | awk '{print $NF}'), task3 $(grep 'Elapsed' "$OUT/task3.time" | awk '{print $NF}')"
  cmp -s logs/task3_lower_bounds.log "$CAMPAIGN/src/anc/five_values/logs/task3_lower_bounds.log" \
    && echo "PILOT_CHECK task3_lower_bounds.log identical to the package: PASS" || echo "PILOT_CHECK task3_lower_bounds.log identical to the package: FAIL"
  cmp -s logs/task1_certificates_current.log "$CAMPAIGN/inputs/reference/task1_certificates_current.local_wsl.log" \
    && echo "PILOT_CHECK task1_certificates_current.log identical to the local WSL run: PASS" || echo "PILOT_CHECK task1_certificates_current.log identical to the local WSL run: FAIL"
  cmp -s logs/certificate_inputs.log "$CAMPAIGN/src/anc/five_values/logs/certificate_inputs.log" \
    && echo "PILOT_CHECK certificate_inputs.log identical to the package: PASS" || echo "PILOT_CHECK certificate_inputs.log identical to the package: FAIL"
  grep -h "^SUMMARY\|TASK3_SUMMARY" logs/task1_certificates_current.log logs/task3_lower_bounds.log
} | tee "$OUT/PILOT_REPORT.txt"
echo "PILOT_DONE end=$(date -u +%FT%TZ)"


==> anc/five_values/hpc/production.sbatch <==
#!/usr/bin/env bash
#SBATCH --job-name=fv-prod
#SBATCH --account=cce
#SBATCH --partition=share
#SBATCH --time=01:30:00
#SBATCH --nodes=1
#SBATCH --ntasks=1
#SBATCH --cpus-per-task=17
#SBATCH --mem=32G
#SBATCH --output=logs/%x-%j.out
#SBATCH --error=logs/%x-%j.err
# Production: the package's full "bash run_all.sh all" (16 GAP workers) in the container,
# on a fresh copy of the frozen snapshot. The two standalone Python checks cited by
# RESULTS.md, which run_all.sh does not call, run afterwards on a separate copy so that
# they do not alter the package's logs.
set -euo pipefail
cd "$SLURM_SUBMIT_DIR"
CAMPAIGN="$PWD"
SIF="$CAMPAIGN/container/gap_ubuntu2404.sif"
OUT="$CAMPAIGN/results/production"
mkdir "$OUT"                                  # fails if a production run already exists: no overwrite
cp -a src/anc "$OUT/anc"
echo "node=$(hostname) start=$(date -u +%FT%TZ)"
cd "$OUT/anc/five_values"
apptainer exec --cleanenv --bind "$CAMPAIGN" "$SIF" \
  env NWORKERS=16 /usr/bin/time -v -o "$OUT/run_all.time" bash run_all.sh all > "$OUT/run_all.stdout" 2> "$OUT/run_all.stderr"
cat "$OUT/run_all.stdout"
cp -a "$OUT/anc" "$OUT/extra_checks_copy"
cd "$OUT/extra_checks_copy/five_values"
apptainer exec --cleanenv --bind "$CAMPAIGN" "$SIF" python3 python_certificate_check.py > "$OUT/extra_python_certificate_check.log" 2>&1
apptainer exec --cleanenv --bind "$CAMPAIGN" "$SIF" python3 audit_supplied_workers.py > "$OUT/extra_worker_audit.log" 2>&1
cd "$OUT"
grep -h 'Maximum resident\|Elapsed' run_all.time
(cd anc && find . -type f -print0 | sort -z | xargs -0 sha256sum) > PRODUCTION_ANC_SHA256SUMS
touch COMPLETE
echo "PRODUCTION_DONE end=$(date -u +%FT%TZ)"


==> anc/five_values/hpc/receipt_build_pilot.txt <==
submitted_utc=2026-10-03T19:20:22Z
submit_host=submit-a
build_job=21532976 script_sha256=32552e9a5d282bd7cadf0183a42e30cedf6e6cb45ac70ca194ba2e7491836f01
pilot_job=21532977 dependency=afterok:21532976 script_sha256=59f4b72875f6898d70e8e6304fdc05bc21c8f1fd9a8953d358e70a0cf4b22b35
run_manifest_sha256=76959daca764ef0f0967248472edd27fc54740d3036f36597b3f64849db9ff97


==> anc/five_values/hpc/receipt_production.txt <==
submitted_utc=2026-10-03T19:24:09Z
submit_host=submit-a
production_job=21533007 script_sha256=97c9e6a3f96d02fc164b2f1085dcfb2b84ca93ac4f83d4733ddb9770f0b6c05c
pilot_inspected=21532977: task1 24/24, task3 and certificate_inputs byte-identical; task1 log differs from the WSL reference only in 48 element-printout lines (IsomorphismGroups choice)
container_sif_sha256=9c0eb57c5f0eb865cd0706b093e689ac79be65e2cff335823157d3a8b524e964
run_manifest_sha256=76959daca764ef0f0967248472edd27fc54740d3036f36597b3f64849db9ff97


==> anc/five_values/hpc/rerun_comparison.log <==
# Comparison of the HPC run (job 21533007) with RESULTS.md and with the logs shipped before the run;
# produced by compare_results.py on the transferred results, 2026-10-03.
CHECK PASS  Task 1 row Z2^2  [fresh line 32, cited 32]
CHECK PASS  Task 1 row Z2^3  [fresh line 60, cited 60]
CHECK PASS  Task 1 row Z2^4  [fresh line 96, cited 96]
CHECK PASS  Task 1 row Z4xZ2  [fresh line 122, cited 122]
CHECK PASS  Task 1 row Z4xZ2^2  [fresh line 154, cited 154]
CHECK PASS  Task 1 row Z4^2  [fresh line 184, cited 184]
CHECK PASS  Task 1 row Z3^2  [fresh line 209, cited 209]
CHECK PASS  Task 1 row Z3^3  [fresh line 243, cited 243]
CHECK PASS  Task 1 row Q8  [fresh line 269, cited 269]
CHECK PASS  Task 1 row Q8xZ2  [fresh line 300, cited 300]
CHECK PASS  Task 1 row Dic(Z6,3)  [fresh line 326, cited 326]
CHECK PASS  Task 1 row Dic(Z8,4)  [fresh line 354, cited 354]
CHECK PASS  Task 1 row Dic(Z10,5)  [fresh line 384, cited 384]
CHECK PASS  Task 1 row Dic(Z4xZ2,(0,1))  [fresh line 413, cited 413]
CHECK PASS  Task 1 row D6  [fresh line 436, cited 436]
CHECK PASS  Task 1 row D8  [fresh line 461, cited 461]
CHECK PASS  Task 1 row D10  [fresh line 487, cited 487]
CHECK PASS  Task 1 row A4  [fresh line 513, cited 513]
CHECK PASS  Task 1 row Q8xZ3  [fresh line 547, cited 547]
CHECK PASS  Task 1 row Q8xZ4  [fresh line 586, cited 586]
CHECK PASS  Task 1 row H1=Pauli  [fresh line 618, cited 618]
CHECK PASS  Task 1 row H2=Z8:Z2  [fresh line 646, cited 646]
CHECK PASS  Task 1 row H3=Dih(Z3^2)  [fresh line 678, cited 678]
CHECK PASS  Task 1 row H4=Heis(3)  [fresh line 714, cited 714]
CHECK PASS  Task 1 has 24 rows  [24]
CHECK PASS  Task 1 summary 24 of 24
CHECK PASS  Task 2: 86,526 partitions, 18,000 by A/B/C
CHECK PASS  Task 3: C2^3 365/0 and C3^2 14/0
CHECK PASS  S1: 99,756 partitions, none realizing
CHECK PASS  S4 line 6: 512 partitions, none realizing
CHECK PASS  S4 line 7: 9,330 partitions, 4,320 by A/B/C
CHECK PASS  S3: 143 groups, 119 found, 24 = E, indices agree  [found: 119]
CHECK PASS  JSON vs expected table 24/24
CHECK PASS  Python certificate check 24/24
CHECK PASS  Independent Q8 x C3 and Dic(C10,5) checks
CHECK PASS  Search-log reconstruction agrees
CHECK PASS  Worker audit
CHECK PASS  Published-table postprocessing
CHECK PASS  Boolean enumeration
CHECK PASS  Boolean log identical to logs/boolean_current.log cited by RESULTS.md

BYTES identical to the shipped log: 93; differing: 33; not in the shipped logs: ['task1_certificates_current.log']
DIFF env.log: shipped 27 lines, fresh 29 lines; first differences: line 1: 'date (UTC): 2026-10-03 17:42:28' -> 'date (UTC): 2026-10-03 19:30:38' | line 2: 'host: Linux 6.18.44 #1 SMP Sat Sep 26 20:02:31 UTC 2026 x86_64 GNU/Lin' -> 'host: Linux 5.14.0-687.52.1.el9_8.x86_64 #1 SMP PREEMPT_DYNAMIC Fri Se'
DIFF supp_two_colour_worker_0.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=0 seconds=56' -> 'WORKER_DONE worker=0 seconds=42'
DIFF supp_two_colour_worker_1.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=1 seconds=55' -> 'WORKER_DONE worker=1 seconds=42'
DIFF supp_two_colour_worker_10.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=10 seconds=57' -> 'WORKER_DONE worker=10 seconds=43'
DIFF supp_two_colour_worker_11.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=11 seconds=58' -> 'WORKER_DONE worker=11 seconds=45'
DIFF supp_two_colour_worker_12.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=12 seconds=58' -> 'WORKER_DONE worker=12 seconds=42'
DIFF supp_two_colour_worker_13.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=13 seconds=58' -> 'WORKER_DONE worker=13 seconds=42'
DIFF supp_two_colour_worker_14.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=14 seconds=58' -> 'WORKER_DONE worker=14 seconds=42'
DIFF supp_two_colour_worker_15.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=15 seconds=60' -> 'WORKER_DONE worker=15 seconds=44'
DIFF supp_two_colour_worker_2.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=2 seconds=56' -> 'WORKER_DONE worker=2 seconds=41'
DIFF supp_two_colour_worker_3.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=3 seconds=57' -> 'WORKER_DONE worker=3 seconds=43'
DIFF supp_two_colour_worker_4.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=4 seconds=56' -> 'WORKER_DONE worker=4 seconds=42'
DIFF supp_two_colour_worker_5.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=5 seconds=56' -> 'WORKER_DONE worker=5 seconds=41'
DIFF supp_two_colour_worker_6.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=6 seconds=62' -> 'WORKER_DONE worker=6 seconds=42'
DIFF supp_two_colour_worker_7.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=7 seconds=57' -> 'WORKER_DONE worker=7 seconds=43'
DIFF supp_two_colour_worker_8.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=8 seconds=57' -> 'WORKER_DONE worker=8 seconds=43'
DIFF supp_two_colour_worker_9.log: shipped 25 lines, fresh 25 lines; first differences: line 24: 'WORKER_DONE worker=9 seconds=57' -> 'WORKER_DONE worker=9 seconds=43'
DIFF task2_worker_0.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=0 processed=5408 index_sum=233933856 witness_veri' -> 'WORKER_RESULT worker=0 processed=5408 index_sum=233933856 witness_veri'
DIFF task2_worker_1.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=1 processed=5408 index_sum=233939264 witness_veri' -> 'WORKER_RESULT worker=1 processed=5408 index_sum=233939264 witness_veri'
DIFF task2_worker_10.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=10 processed=5408 index_sum=233987936 witness_ver' -> 'WORKER_RESULT worker=10 processed=5408 index_sum=233987936 witness_ver'
DIFF task2_worker_11.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=11 processed=5408 index_sum=233993344 witness_ver' -> 'WORKER_RESULT worker=11 processed=5408 index_sum=233993344 witness_ver'
DIFF task2_worker_12.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=12 processed=5408 index_sum=233998752 witness_ver' -> 'WORKER_RESULT worker=12 processed=5408 index_sum=233998752 witness_ver'
DIFF task2_worker_13.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=13 processed=5408 index_sum=234004160 witness_ver' -> 'WORKER_RESULT worker=13 processed=5408 index_sum=234004160 witness_ver'
DIFF task2_worker_14.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=14 processed=5407 index_sum=233923041 witness_ver' -> 'WORKER_RESULT worker=14 processed=5407 index_sum=233923041 witness_ver'
DIFF task2_worker_15.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=15 processed=5407 index_sum=233928448 witness_ver' -> 'WORKER_RESULT worker=15 processed=5407 index_sum=233928448 witness_ver'
DIFF task2_worker_2.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=2 processed=5408 index_sum=233944672 witness_veri' -> 'WORKER_RESULT worker=2 processed=5408 index_sum=233944672 witness_veri'
DIFF task2_worker_3.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=3 processed=5408 index_sum=233950080 witness_veri' -> 'WORKER_RESULT worker=3 processed=5408 index_sum=233950080 witness_veri'
DIFF task2_worker_4.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=4 processed=5408 index_sum=233955488 witness_veri' -> 'WORKER_RESULT worker=4 processed=5408 index_sum=233955488 witness_veri'
DIFF task2_worker_5.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=5 processed=5408 index_sum=233960896 witness_veri' -> 'WORKER_RESULT worker=5 processed=5408 index_sum=233960896 witness_veri'
DIFF task2_worker_6.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=6 processed=5408 index_sum=233966304 witness_veri' -> 'WORKER_RESULT worker=6 processed=5408 index_sum=233966304 witness_veri'
DIFF task2_worker_7.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=7 processed=5408 index_sum=233971712 witness_veri' -> 'WORKER_RESULT worker=7 processed=5408 index_sum=233971712 witness_veri'
DIFF task2_worker_8.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=8 processed=5408 index_sum=233977120 witness_veri' -> 'WORKER_RESULT worker=8 processed=5408 index_sum=233977120 witness_veri'
DIFF task2_worker_9.log: shipped 4 lines, fresh 4 lines; first differences: line 2: 'WORKER_RESULT worker=9 processed=5408 index_sum=233982528 witness_veri' -> 'WORKER_RESULT worker=9 processed=5408 index_sum=233982528 witness_veri'

SUMMARY 40 of 40 checks passed
WORKERS 96 worker files (task2, supp_two_colour, supp_sweep): byte-identical 64; differing only in the elapsed-time field (seconds=N) 32; differing otherwise 0


==> anc/five_values/hpc/run_all.stdout <==
ALL STAGES PASSED


==> anc/five_values/hpc/run_all.time <==
	Command being timed: "bash run_all.sh all"
	User time (seconds): 1061.82
	System time (seconds): 672.95
	Percent of CPU this job got: 635%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 4:32.99
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 144200
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 5241
	Minor (reclaiming a frame) page faults: 43215544
	Voluntary context switches: 4371866
	Involuntary context switches: 1535440
	Swaps: 0
	File system inputs: 0
	File system outputs: 7500056
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/five_values/hpc/sacct.txt <==
           JobID    JobName Partitio Accoun      State ExitCode              Submit               Start                 End    Elapsed  AllocCPUS     ReqMem     MaxRSS   TotalCPU   NodeList 
---------------- ---------- -------- ------ ---------- -------- ------------------- ------------------- ------------------- ---------- ---------- ---------- ---------- ---------- ---------- 
        21532976   fv-build    share    cce  COMPLETED      0:0 2026-10-03T12:20:22 2026-10-03T12:20:36 2026-10-03T12:21:37   00:01:01          4         8G             01:05.087     cn-b05 
  21532976.batch      batch             cce  COMPLETED      0:0 2026-10-03T12:20:36 2026-10-03T12:20:36 2026-10-03T12:21:37   00:01:01          4               676308K  01:05.087     cn-b05 
 21532976.extern     extern             cce  COMPLETED      0:0 2026-10-03T12:20:36 2026-10-03T12:20:36 2026-10-03T12:21:37   00:01:01          4                         00:00:00     cn-b05 
        21532977   fv-pilot    share    cce  COMPLETED      0:0 2026-10-03T12:20:22 2026-10-03T12:22:04 2026-10-03T12:22:15   00:00:11          2         8G             00:09.602     cn-b05 
  21532977.batch      batch             cce  COMPLETED      0:0 2026-10-03T12:22:04 2026-10-03T12:22:04 2026-10-03T12:22:15   00:00:11          2               215892K  00:09.602     cn-b05 
 21532977.extern     extern             cce  COMPLETED      0:0 2026-10-03T12:22:04 2026-10-03T12:22:04 2026-10-03T12:22:15   00:00:11          2                         00:00:00     cn-b05 
        21533007    fv-prod    share    cce  COMPLETED      0:0 2026-10-03T12:24:09 2026-10-03T12:26:06 2026-10-03T12:30:43   00:04:37         17        32G             30:24.611     cn-e01 
  21533007.batch      batch             cce  COMPLETED      0:0 2026-10-03T12:26:06 2026-10-03T12:26:06 2026-10-03T12:30:43   00:04:37         17              2459908K  30:24.611     cn-e01 
 21533007.extern     extern             cce  COMPLETED      0:0 2026-10-03T12:26:06 2026-10-03T12:26:06 2026-10-03T12:30:43   00:04:37         17                         00:00:00     cn-e01 


==> anc/five_values/hpc/smoke.txt <==
gap smoke test:
4.12.1 grape=true 4.9.0 smallgrp=true 1.5.3
dreadnaut: /usr/bin/dreadnaut
python: Python 3.12.3


==> anc/five_values/independent_check.py <==
"""Independent re-check of the two new three-colour certificates, in plain
Python, sharing no code with lib.g (GAP/nauty) or with groups.py, search.py,
run2.py, certs.py, vf2all.py.

  * Q8 x C3      : the Q8xZ3 line of certificates.json (found by Task 2)
  * Dic(Z10,5)   : the Dic(Z10,5) line of certificates.json (found by S4)

Groups are implemented by hand (Hamilton quaternions; Dic(Z10,5) by its
multiplication rule a x^s * b x^t).  For each certificate the script checks
that the braces are exactly the inverse pairs of G, then counts by plain
backtracking (a) the permutations fixing e that preserve the colouring
{x,y} -> C(x y^-1), and (b) the same for the finest inverse-invariant
colouring, i.e. |Xi(G)_e|.  The certificate is valid iff (a) = (b).
"""
import re
import sys

MIDDOT = "·"


# ---------------------------------------------------------------- groups
def qmul(p, q):
    a1, b1, c1, d1 = p
    a2, b2, c2, d2 = q
    return (a1 * a2 - b1 * b2 - c1 * c2 - d1 * d2,
            a1 * b2 + b1 * a2 + c1 * d2 - d1 * c2,
            a1 * c2 - b1 * d2 + c1 * a2 + d1 * b2,
            a1 * d2 + b1 * c2 - c1 * b2 + d1 * a2)


UNITS = {"1": (1, 0, 0, 0), "i": (0, 1, 0, 0), "j": (0, 0, 1, 0), "k": (0, 0, 0, 1)}


def q8xc3():
    quats = [tuple(s * x for x in u) for u in UNITS.values() for s in (1, -1)]
    elems = [(q, t) for q in quats for t in range(3)]
    mul = lambda g, h: (qmul(g[0], h[0]), (g[1] + h[1]) % 3)
    e = ((1, 0, 0, 0), 0)

    def parse(s):
        qs, zs = s.split(MIDDOT)
        sign = -1 if qs.startswith("-") else 1
        u = UNITS[qs.lstrip("-")]
        assert zs.startswith("z^")
        return (tuple(sign * x for x in u), int(zs[2:]))
    return elems, mul, e, parse


def dic20():
    elems = [(a, s) for a in range(10) for s in (0, 1)]

    def mul(g, h):
        (a, s), (b, t) = g, h
        if s == 0:
            return ((a + b) % 10, t)
        if t == 0:
            return ((a - b) % 10, 1)          # x b = b^-1 x
        return ((a - b + 5) % 10, 0)          # x b x = b^-1 x^2, x^2 = a^5

    def parse(s):
        m = re.fullmatch(r"\((\d+)(,x)?\)", s)
        return (int(m.group(1)), 1 if m.group(2) else 0)
    return elems, mul, (0, 0), parse


# ---------------------------------------------------------------- checks
def split_top(s, sep):
    parts, depth, cur = [], 0, ""
    for ch in s:
        depth += ch in "([{"
        depth -= ch in ")]}"
        if ch == sep and depth == 0:
            parts.append(cur.strip())
            cur = ""
        else:
            cur += ch
    parts.append(cur.strip())
    return parts


def read_cert(line):
    m = re.search(r"\*\*(.+?)\*\* \(order (\d+), (\d+) colors\)\. (.*)$", line.strip())
    colours = []
    for seg in split_top(m.group(4), ";"):
        body = seg.split(":", 1)[1]
        colours.append([split_top(b.strip()[1:-1], ",") for b in split_top(body, ",")])
    return m.group(1), int(m.group(2)), int(m.group(3)), colours


def count_stabiliser(n, col, e):
    order = [e] + [x for x in range(n) if x != e]
    F = [None] * n
    used = [False] * n
    F[e] = e
    used[e] = True
    count = 0

    def search(k):
        nonlocal count
        if k == n:
            count += 1
            return
        x = order[k]
        for img in range(n):
            if used[img]:
                continue
            if all(col[img][F[y]] == col[x][y] for y in order[:k]):
                F[x] = img
                used[img] = True
                search(k + 1)
                used[img] = False
    search(1)
    return count


def check(line, builder):
    name, order, k, colours = read_cert(line)
    elems, mul, e, parse = builder()
    idx = {g: i for i, g in enumerate(elems)}
    n = len(elems)
    E = idx[e]
    inv = [next(j for j in range(n) if mul(elems[i], elems[j]) == e) for i in range(n)]
    D = [[idx[mul(elems[x], elems[inv[y]])] for y in range(n)] for x in range(n)]
    colour = [0] * n
    seen = [0] * n
    braces_ok = True
    for c, braces in enumerate(colours, start=1):
        for br in braces:
            ids = [idx[parse(s)] for s in br]
            braces_ok &= set(ids) == {ids[0], inv[ids[0]]} and len(set(ids)) == len(br) and E not in ids
            for i in ids:
                seen[i] += 1
                colour[i] = c
    partition_ok = seen[E] == 0 and all(seen[i] == 1 for i in range(n) if i != E)
    col = [[colour[D[x][y]] for y in range(n)] for x in range(n)]
    pair_id = {}
    for i in range(n):
        if i != E:
            pair_id.setdefault(frozenset((i, inv[i])), len(pair_id) + 1)
    finest = [[pair_id[frozenset((D[x][y], inv[D[x][y]]))] if x != y else 0 for y in range(n)] for x in range(n)]
    a = count_stabiliser(n, col, E)
    b = count_stabiliser(n, finest, E)
    ok = braces_ok and partition_ok and a == b and n == order and len(colours) == k
    print(f"INDEPENDENT {name}: |G| = {n}, colours = {len(colours)}, braces are inverse pairs: {braces_ok}, "
          f"partition of G\\{{e}}: {partition_ok}, inverse pairs of G: {len(pair_id)}; "
          f"colour-preserving permutations fixing e = {a}; |Xi(G)_e| = {b}; certificate valid: {ok}")
    return ok


def main():
    from certificate_io import load_certificates, translate
    data, _ = load_certificates()
    def as_line(name):
        c = data[name]
        parts = []
        for col, pairs in c["coloring"].items():
            body = ", ".join("{"+",".join(translate(name,s) for s in pair)+"}" for pair in pairs)
            parts.append(f"color {col}: {body}")
        return f"**{name}** (order {c['order']}, {c['classes']} colors). "+"; ".join(parts)
    print("Inputs: certificates.json and expected.json (no prose input)")
    results = [check(as_line("Q8xZ3"), q8xc3), check(as_line("Dic(Z10,5)"), dic20)]
    print(f"INDEPENDENT_SUMMARY {sum(results)} of {len(results)} certificates valid")
    return 0 if all(results) else 1

if __name__ == "__main__":
    sys.exit(main())


==> anc/five_values/input/certificates.json <==
{
 "Z2^2": {
  "order": 4,
  "xi_e": 1,
  "inverse_pairs": 3,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)"
    ]
   ],
   "2": [
    [
     "(1, 0)"
    ]
   ],
   "3": [
    [
     "(1, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Z2^3": {
  "order": 8,
  "xi_e": 1,
  "inverse_pairs": 7,
  "classes": 4,
  "coloring": {
   "1": [
    [
     "(0, 0, 1)"
    ],
    [
     "(0, 1, 0)"
    ],
    [
     "(0, 1, 1)"
    ],
    [
     "(1, 0, 0)"
    ]
   ],
   "2": [
    [
     "(1, 0, 1)"
    ]
   ],
   "3": [
    [
     "(1, 1, 0)"
    ]
   ],
   "4": [
    [
     "(1, 1, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 4 classes"
 },
 "Z2^4": {
  "order": 16,
  "xi_e": 1,
  "inverse_pairs": 15,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 0, 0, 1)"
    ],
    [
     "(0, 0, 1, 0)"
    ],
    [
     "(0, 0, 1, 1)"
    ],
    [
     "(0, 1, 0, 0)"
    ],
    [
     "(0, 1, 0, 1)"
    ],
    [
     "(0, 1, 1, 0)"
    ],
    [
     "(1, 0, 0, 0)"
    ],
    [
     "(1, 0, 0, 1)"
    ]
   ],
   "2": [
    [
     "(0, 1, 1, 1)"
    ],
    [
     "(1, 0, 1, 0)"
    ],
    [
     "(1, 0, 1, 1)"
    ],
    [
     "(1, 1, 0, 0)"
    ],
    [
     "(1, 1, 1, 0)"
    ]
   ],
   "3": [
    [
     "(1, 1, 0, 1)"
    ],
    [
     "(1, 1, 1, 1)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 },
 "Z4xZ2": {
  "order": 8,
  "xi_e": 2,
  "inverse_pairs": 5,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(2, 0)"
    ]
   ],
   "2": [
    [
     "(1, 1)",
     "(3, 1)"
    ]
   ],
   "3": [
    [
     "(2, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Z4xZ2^2": {
  "order": 16,
  "xi_e": 2,
  "inverse_pairs": 11,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 0, 1)"
    ],
    [
     "(0, 1, 0)"
    ],
    [
     "(0, 1, 1)"
    ],
    [
     "(1, 0, 0)",
     "(3, 0, 0)"
    ],
    [
     "(1, 0, 1)",
     "(3, 0, 1)"
    ],
    [
     "(1, 1, 0)",
     "(3, 1, 0)"
    ],
    [
     "(2, 0, 1)"
    ]
   ],
   "2": [
    [
     "(1, 1, 1)",
     "(3, 1, 1)"
    ],
    [
     "(2, 1, 0)"
    ]
   ],
   "3": [
    [
     "(2, 0, 0)"
    ],
    [
     "(2, 1, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Z4^2": {
  "order": 16,
  "xi_e": 2,
  "inverse_pairs": 9,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)",
     "(0, 3)"
    ],
    [
     "(0, 2)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(1, 1)",
     "(3, 3)"
    ],
    [
     "(2, 0)"
    ]
   ],
   "2": [
    [
     "(1, 2)",
     "(3, 2)"
    ],
    [
     "(1, 3)",
     "(3, 1)"
    ],
    [
     "(2, 2)"
    ]
   ],
   "3": [
    [
     "(2, 1)",
     "(2, 3)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Z3^2": {
  "order": 9,
  "xi_e": 2,
  "inverse_pairs": 4,
  "classes": 4,
  "coloring": {
   "1": [
    [
     "(0, 1)",
     "(0, 2)"
    ]
   ],
   "2": [
    [
     "(1, 0)",
     "(2, 0)"
    ]
   ],
   "3": [
    [
     "(1, 1)",
     "(2, 2)"
    ]
   ],
   "4": [
    [
     "(1, 2)",
     "(2, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 4 classes"
 },
 "Z3^3": {
  "order": 27,
  "xi_e": 2,
  "inverse_pairs": 13,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 0, 1)",
     "(0, 0, 2)"
    ],
    [
     "(0, 1, 0)",
     "(0, 2, 0)"
    ],
    [
     "(0, 1, 1)",
     "(0, 2, 2)"
    ],
    [
     "(0, 1, 2)",
     "(0, 2, 1)"
    ],
    [
     "(1, 0, 0)",
     "(2, 0, 0)"
    ],
    [
     "(1, 0, 1)",
     "(2, 0, 2)"
    ],
    [
     "(1, 1, 0)",
     "(2, 2, 0)"
    ]
   ],
   "2": [
    [
     "(1, 0, 2)",
     "(2, 0, 1)"
    ],
    [
     "(1, 1, 1)",
     "(2, 2, 2)"
    ],
    [
     "(1, 1, 2)",
     "(2, 2, 1)"
    ],
    [
     "(1, 2, 0)",
     "(2, 1, 0)"
    ]
   ],
   "3": [
    [
     "(1, 2, 1)",
     "(2, 1, 2)"
    ],
    [
     "(1, 2, 2)",
     "(2, 1, 1)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 },
 "Q8": {
  "order": 8,
  "xi_e": 8,
  "inverse_pairs": 4,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((1,), 0)",
     "((3,), 0)"
    ],
    [
     "((2,), 0)"
    ]
   ],
   "2": [
    [
     "((0,), 1)",
     "((2,), 1)"
    ]
   ],
   "3": [
    [
     "((1,), 1)",
     "((3,), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Q8xZ2": {
  "order": 16,
  "xi_e": 8,
  "inverse_pairs": 9,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 1)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(1, 1)",
     "(3, 1)"
    ],
    [
     "(2, 0)"
    ],
    [
     "(4, 0)",
     "(6, 0)"
    ],
    [
     "(5, 0)",
     "(7, 0)"
    ]
   ],
   "2": [
    [
     "(2, 1)"
    ],
    [
     "(4, 1)",
     "(6, 1)"
    ]
   ],
   "3": [
    [
     "(5, 1)",
     "(7, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Dic(Z6,3)": {
  "order": 12,
  "xi_e": 2,
  "inverse_pairs": 6,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((1,), 0)",
     "((5,), 0)"
    ],
    [
     "((3,), 0)"
    ],
    [
     "((0,), 1)",
     "((3,), 1)"
    ]
   ],
   "2": [
    [
     "((2,), 0)",
     "((4,), 0)"
    ],
    [
     "((1,), 1)",
     "((4,), 1)"
    ]
   ],
   "3": [
    [
     "((2,), 1)",
     "((5,), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Dic(Z8,4)": {
  "order": 16,
  "xi_e": 2,
  "inverse_pairs": 8,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((1,), 0)",
     "((7,), 0)"
    ],
    [
     "((2,), 0)",
     "((6,), 0)"
    ],
    [
     "((4,), 0)"
    ],
    [
     "((0,), 1)",
     "((4,), 1)"
    ],
    [
     "((1,), 1)",
     "((5,), 1)"
    ]
   ],
   "2": [
    [
     "((3,), 0)",
     "((5,), 0)"
    ],
    [
     "((2,), 1)",
     "((6,), 1)"
    ]
   ],
   "3": [
    [
     "((3,), 1)",
     "((7,), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Dic(Z4xZ2,(0,1))": {
  "order": 16,
  "xi_e": 2,
  "inverse_pairs": 9,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((0, 1), 0)"
    ],
    [
     "((1, 0), 0)",
     "((3, 0), 0)"
    ],
    [
     "((2, 0), 0)"
    ],
    [
     "((2, 1), 0)"
    ],
    [
     "((0, 0), 1)",
     "((0, 1), 1)"
    ],
    [
     "((1, 0), 1)",
     "((1, 1), 1)"
    ]
   ],
   "2": [
    [
     "((1, 1), 0)",
     "((3, 1), 0)"
    ],
    [
     "((2, 0), 1)",
     "((2, 1), 1)"
    ]
   ],
   "3": [
    [
     "((3, 0), 1)",
     "((3, 1), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "D6": {
  "order": 6,
  "xi_e": 1,
  "inverse_pairs": 4,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 0)",
     "(2, 0)"
    ],
    [
     "(0, 1)"
    ]
   ],
   "2": [
    [
     "(1, 1)"
    ]
   ],
   "3": [
    [
     "(2, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "D8": {
  "order": 8,
  "xi_e": 1,
  "inverse_pairs": 6,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(2, 0)"
    ],
    [
     "(0, 1)"
    ],
    [
     "(1, 1)"
    ]
   ],
   "2": [
    [
     "(2, 1)"
    ]
   ],
   "3": [
    [
     "(3, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "D10": {
  "order": 10,
  "xi_e": 1,
  "inverse_pairs": 7,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 0)",
     "(4, 0)"
    ],
    [
     "(2, 0)",
     "(3, 0)"
    ],
    [
     "(0, 1)"
    ],
    [
     "(1, 1)"
    ],
    [
     "(2, 1)"
    ]
   ],
   "2": [
    [
     "(3, 1)"
    ]
   ],
   "3": [
    [
     "(4, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "A4": {
  "order": 12,
  "xi_e": 1,
  "inverse_pairs": 7,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 2, 3, 1)",
     "(0, 3, 1, 2)"
    ],
    [
     "(1, 0, 3, 2)"
    ],
    [
     "(1, 2, 0, 3)",
     "(2, 0, 1, 3)"
    ],
    [
     "(1, 3, 2, 0)",
     "(3, 0, 2, 1)"
    ]
   ],
   "2": [
    [
     "(2, 1, 3, 0)",
     "(3, 1, 0, 2)"
    ],
    [
     "(2, 3, 0, 1)"
    ]
   ],
   "3": [
    [
     "(3, 2, 1, 0)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "Q8xZ3": {
  "order": 24,
  "xi_e": 1,
  "inverse_pairs": 12,
  "classes": 4,
  "coloring": {
   "1": [
    [
     "(1, 1)",
     "(3, 2)"
    ],
    [
     "(4, 1)",
     "(6, 2)"
    ],
    [
     "(5, 0)",
     "(7, 0)"
    ],
    [
     "(5, 1)",
     "(7, 2)"
    ]
   ],
   "2": [
    [
     "(0, 1)",
     "(0, 2)"
    ],
    [
     "(1, 2)",
     "(3, 1)"
    ],
    [
     "(2, 1)",
     "(2, 2)"
    ],
    [
     "(4, 0)",
     "(6, 0)"
    ]
   ],
   "3": [
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(2, 0)"
    ],
    [
     "(5, 2)",
     "(7, 1)"
    ]
   ],
   "4": [
    [
     "(4, 2)",
     "(6, 1)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 },
 "Q8xZ4": {
  "order": 32,
  "xi_e": 1,
  "inverse_pairs": 17,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 2)",
     "(3, 2)"
    ],
    [
     "(1, 3)",
     "(3, 1)"
    ],
    [
     "(2, 2)"
    ],
    [
     "(4, 0)",
     "(6, 0)"
    ],
    [
     "(4, 1)",
     "(6, 3)"
    ]
   ],
   "2": [
    [
     "(0, 2)"
    ],
    [
     "(2, 0)"
    ],
    [
     "(2, 1)",
     "(2, 3)"
    ],
    [
     "(4, 3)",
     "(6, 1)"
    ],
    [
     "(5, 2)",
     "(7, 2)"
    ],
    [
     "(5, 3)",
     "(7, 1)"
    ]
   ],
   "3": [
    [
     "(0, 1)",
     "(0, 3)"
    ],
    [
     "(1, 0)",
     "(3, 0)"
    ],
    [
     "(1, 1)",
     "(3, 3)"
    ],
    [
     "(4, 2)",
     "(6, 2)"
    ],
    [
     "(5, 0)",
     "(7, 0)"
    ],
    [
     "(5, 1)",
     "(7, 3)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 },
 "H1=Pauli": {
  "order": 16,
  "xi_e": 1,
  "inverse_pairs": 11,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((-1, 0), (0, 0), (0, 0), (-1, 0))"
    ],
    [
     "((-1, 0), (0, 0), (0, 0), (1, 0))"
    ],
    [
     "((0, -1), (0, 0), (0, 0), (0, -1))",
     "((0, 1), (0, 0), (0, 0), (0, 1))"
    ],
    [
     "((0, -1), (0, 0), (0, 0), (0, 1))",
     "((0, 1), (0, 0), (0, 0), (0, -1))"
    ],
    [
     "((0, 0), (-1, 0), (-1, 0), (0, 0))"
    ],
    [
     "((0, 0), (-1, 0), (1, 0), (0, 0))",
     "((0, 0), (1, 0), (-1, 0), (0, 0))"
    ],
    [
     "((0, 0), (0, -1), (0, -1), (0, 0))",
     "((0, 0), (0, 1), (0, 1), (0, 0))"
    ]
   ],
   "2": [
    [
     "((0, 0), (0, -1), (0, 1), (0, 0))"
    ],
    [
     "((0, 0), (1, 0), (1, 0), (0, 0))"
    ]
   ],
   "3": [
    [
     "((0, 0), (0, 1), (0, -1), (0, 0))"
    ],
    [
     "((1, 0), (0, 0), (0, 0), (-1, 0))"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "H2=Z8:Z2": {
  "order": 16,
  "xi_e": 1,
  "inverse_pairs": 9,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(1, 0)",
     "(7, 0)"
    ],
    [
     "(2, 0)",
     "(6, 0)"
    ],
    [
     "(4, 0)"
    ],
    [
     "(0, 1)"
    ],
    [
     "(1, 1)",
     "(3, 1)"
    ],
    [
     "(2, 1)",
     "(6, 1)"
    ]
   ],
   "2": [
    [
     "(3, 0)",
     "(5, 0)"
    ],
    [
     "(4, 1)"
    ]
   ],
   "3": [
    [
     "(5, 1)",
     "(7, 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "H3=Dih(Z3^2)": {
  "order": 18,
  "xi_e": 1,
  "inverse_pairs": 13,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "((0, 1), 0)",
     "((0, 2), 0)"
    ],
    [
     "((1, 0), 0)",
     "((2, 0), 0)"
    ],
    [
     "((1, 1), 0)",
     "((2, 2), 0)"
    ],
    [
     "((1, 2), 0)",
     "((2, 1), 0)"
    ],
    [
     "((0, 0), 1)"
    ],
    [
     "((0, 1), 1)"
    ],
    [
     "((0, 2), 1)"
    ],
    [
     "((1, 0), 1)"
    ]
   ],
   "2": [
    [
     "((1, 1), 1)"
    ],
    [
     "((2, 0), 1)"
    ],
    [
     "((2, 1), 1)"
    ]
   ],
   "3": [
    [
     "((1, 2), 1)"
    ],
    [
     "((2, 2), 1)"
    ]
   ]
  },
  "note": "exhaustive: no realization with fewer than 3 classes"
 },
 "H4=Heis(3)": {
  "order": 27,
  "xi_e": 1,
  "inverse_pairs": 13,
  "classes": 3,
  "coloring": {
   "1": [
    [
     "(0, 0, 1)",
     "(0, 0, 2)"
    ],
    [
     "(0, 1, 0)",
     "(0, 2, 0)"
    ],
    [
     "(0, 1, 1)",
     "(0, 2, 2)"
    ],
    [
     "(0, 1, 2)",
     "(0, 2, 1)"
    ],
    [
     "(1, 0, 0)",
     "(2, 0, 0)"
    ],
    [
     "(1, 0, 1)",
     "(2, 0, 2)"
    ],
    [
     "(1, 1, 0)",
     "(2, 2, 1)"
    ],
    [
     "(1, 1, 1)",
     "(2, 2, 0)"
    ],
    [
     "(1, 2, 0)",
     "(2, 1, 2)"
    ]
   ],
   "2": [
    [
     "(1, 0, 2)",
     "(2, 0, 1)"
    ],
    [
     "(1, 2, 1)",
     "(2, 1, 1)"
    ],
    [
     "(1, 2, 2)",
     "(2, 1, 0)"
    ]
   ],
   "3": [
    [
     "(1, 1, 2)",
     "(2, 2, 2)"
    ]
   ]
  },
  "note": "search (random/exhaustive, see log)"
 }
}

==> anc/five_values/lib.g <==
#############################################################################
##
##  lib.g  --  shared code for the independent verification of the
##             certificates in certificates.json
##
##  GAP 4.12 + GRAPE (nauty/dreadnaut).  Nothing here is taken from the
##  Python files groups.py, search.py, run2.py, certs.py, vf2all.py.
##
##  Conventions (METHOD.md, section 2):
##    * the "difference" of x,y is x*y^-1 (right Cayley convention);
##    * a colouring C of G\{e} is inverse-invariant: C(g) = C(g^-1);
##    * the colour-preserving group of C is
##        { F in Sym(G) : C(F(x)F(y)^-1) = C(xy^-1) for all x <> y }.
##
#############################################################################

SizeScreen([4096, 24]);;
if LoadPackage("grape") <> true then
  Print("FATAL: GRAPE could not be loaded\n"); QUIT_GAP(1);
fi;
if LoadPackage("smallgrp") <> true then
  Print("FATAL: SmallGrp could not be loaded\n"); QUIT_GAP(1);
fi;

FV_Fail := function(arg)
  Print("FATAL: ", CallFuncList(Concatenation, List(arg, String)), "\n");
  QUIT_GAP(1);
end;

#############################################################################
##  String helpers
#############################################################################

FV_WS := [' ', '\t', '\n', CHAR_INT(13)];

FV_Trim := function(s)
  local a, b;
  a := 1; b := Length(s);
  while a <= b and s[a] in FV_WS do a := a + 1; od;
  while b >= a and s[b] in FV_WS do b := b - 1; od;
  return s{[a .. b]};
end;

## split <s> at occurrences of the character <sep> that are not inside
## (), [] or {}; every piece is trimmed
FV_SplitTop := function(s, sep)
  local parts, depth, cur, ch;
  parts := []; depth := 0; cur := ShallowCopy("");
  for ch in s do
    if ch in "([{" then depth := depth + 1;
    elif ch in ")]}" then depth := depth - 1;
    fi;
    if depth < 0 then FV_Fail("unbalanced brackets in ", s); fi;
    if ch = sep and depth = 0 then
      Add(parts, FV_Trim(cur)); cur := ShallowCopy("");
    else
      Add(cur, ch);
    fi;
  od;
  if depth <> 0 then FV_Fail("unbalanced brackets in ", s); fi;
  Add(parts, FV_Trim(cur));
  return parts;
end;

FV_StartsWith := function(s, p)
  return Length(s) >= Length(p) and s{[1 .. Length(p)]} = p;
end;

FV_EndsWith := function(s, p)
  return Length(s) >= Length(p) and s{[Length(s) - Length(p) + 1 .. Length(s)]} = p;
end;

FV_IntOrFail := function(s, what)
  local v;
  v := Int(FV_Trim(s));
  if v = fail then FV_Fail("cannot read integer in ", what, ": '", s, "'"); fi;
  return v;
end;

## "(0, 1)" or "(0,0,1)" -> [0,1] / [0,0,1]
FV_Tuple := function(s)
  local t;
  t := FV_Trim(s);
  if t[1] <> '(' or t[Length(t)] <> ')' then FV_Fail("not a tuple: ", s); fi;
  return List(SplitString(t{[2 .. Length(t) - 1]}, ","), x -> FV_IntOrFail(x, s));
end;

## the UTF-8 encoding of U+00B7 MIDDLE DOT, as used in "i·z^1"
FV_MIDDOT := [CHAR_INT(194), CHAR_INT(183)];

#############################################################################
##  The groups, constructed from the definitions in the certificate appendix.  FV_BuildGroup(name) returns
##     rec( G, parse, descr, checks )
##  where parse maps an appendix element string to an element of G and
##  checks is a list of [description, boolean] sanity checks.
#############################################################################

FV_FpGroupAsPerm := function(F, rels, expectedSize)
  local Q, iso, P;
  Q := F / rels;
  if Size(Q) <> expectedSize then
    FV_Fail("presentation gives order ", Size(Q), ", expected ", expectedSize);
  fi;
  iso := IsomorphismPermGroup(Q);
  P := Image(iso);
  return rec(G := P, gens := List(GeneratorsOfGroup(Q), g -> Image(iso, g)), fp := Q);
end;

## additive groups Z_{m1} x ... x Z_{mr}, elements written as tuples
FV_Abelian := function(mods)
  local gens, off, m, G, parse;
  gens := []; off := 0;
  for m in mods do
    Add(gens, MappingPermListList([off + 1 .. off + m], Concatenation([off + 2 .. off + m], [off + 1])));
    off := off + m;
  od;
  G := Group(gens);
  parse := function(s)
    local v;
    v := FV_Tuple(s);
    if Length(v) <> Length(mods) or ForAny([1 .. Length(v)], i -> v[i] < 0 or v[i] >= mods[i]) then
      FV_Fail("bad element '", s, "' for Z", mods);
    fi;
    return Product([1 .. Length(v)], i -> gens[i]^v[i]);
  end;
  return rec(G := G, parse := parse,
             descr := Concatenation("direct product of cyclic groups of orders ", String(mods),
                                    "; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r"),
             checks := [["orders of the generators are the moduli", List(gens, Order) = mods],
                        ["|G| = product of moduli", Size(G) = Product(mods)]]);
end;

## Q8 x C_m (m = 1 gives Q8): 3x3 block-diagonal complex matrices,
## Q8 = <i,j> in the upper 2x2 block, z = E(m) in the (3,3) entry.
FV_Q8xC := function(m)
  local w, qi, qj, qk, mone, one, z, names, vals, G, parse, strings, t, q;
  w := E(4);
  qi := [[w, 0, 0], [0, -w, 0], [0, 0, 1]];
  qj := [[0, 1, 0], [-1, 0, 0], [0, 0, 1]];
  qk := qi * qj;
  mone := [[-1, 0, 0], [0, -1, 0], [0, 0, 1]];
  one := IdentityMat(3);
  z := [[1, 0, 0], [0, 1, 0], [0, 0, E(m)]];
  names := ["1", "-1", "i", "-i", "j", "-j", "k", "-k"];
  vals := [one, mone, qi, mone * qi, qj, mone * qj, qk, mone * qk];
  if m = 1 then G := Group(qi, qj); else G := Group(qi, qj, z); fi;
  ## all element names in appendix notation, with their values (for printing)
  strings := [];
  for t in [0 .. m - 1] do
    for q in [1 .. 8] do
      if m = 1 then Add(strings, [names[q], vals[q]]);
      else Add(strings, [Concatenation(names[q], FV_MIDDOT, "z^", String(t)), vals[q] * z^t]); fi;
    od;
  od;
  parse := function(s)
    local p, qs, zs, t, pos;
    p := PositionSublist(s, FV_MIDDOT);
    if p = fail then
      if m <> 1 then FV_Fail("missing z-part in '", s, "'"); fi;
      qs := s; t := 0;
    else
      qs := s{[1 .. p - 1]};
      zs := s{[p + 2 .. Length(s)]};
      if not FV_StartsWith(zs, "z^") then FV_Fail("bad z-part in '", s, "'"); fi;
      t := FV_IntOrFail(zs{[3 .. Length(zs)]}, s);
      if t < 0 or t >= m then FV_Fail("z-exponent out of range in '", s, "'"); fi;
    fi;
    pos := Position(names, qs);
    if pos = fail then FV_Fail("unknown quaternion unit '", qs, "' in '", s, "'"); fi;
    return vals[pos] * z^t;
  end;
  return rec(G := G, parse := parse, strings := strings,
             descr := Concatenation("Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), ",
                                    "j=[[0,1],[-1,0]], k=ij; ",
                                    "z = E(", String(m), ") in a separate 1x1 block (direct product)"),
             checks := [["i^2 = j^2 = k^2 = ijk = -1",
                         qi^2 = mone and qj^2 = mone and qk^2 = mone and qi * qj * qk = mone],
                        ["Order(z) = m", Order(z) = m],
                        ["|G| = 8m", Size(G) = 8 * m]]);
end;

## Dic(A, y) = < A, x | x^2 = y, x^-1 a x = a^-1 (a in A) >.
## elements "(a)" = a and "(a,x)" = a*x; for A = Z4 x Z2, a = "(p, q)".
FV_Dic := function(mods, y)
  local F, rels, P, A, x, gensA, aElt, parse, r, i, j;
  r := Length(mods);
  F := FreeGroup(r + 1);
  gensA := GeneratorsOfGroup(F){[1 .. r]};
  x := GeneratorsOfGroup(F)[r + 1];
  rels := [];
  for i in [1 .. r] do
    Add(rels, gensA[i]^mods[i]);
    Add(rels, x^-1 * gensA[i] * x * gensA[i]);         # x^-1 a x = a^-1
    for j in [i + 1 .. r] do Add(rels, Comm(gensA[i], gensA[j])); od;
  od;
  Add(rels, x^2 / Product([1 .. r], i -> gensA[i]^y[i]));  # x^2 = y
  P := FV_FpGroupAsPerm(F, rels, 2 * Product(mods));
  aElt := function(v) return Product([1 .. r], i -> P.gens[i]^v[i]); end;
  parse := function(s)
    local core, hasx, v;
    if s[1] <> '(' or s[Length(s)] <> ')' then FV_Fail("bad Dic element '", s, "'"); fi;
    core := s{[2 .. Length(s) - 1]};
    hasx := FV_EndsWith(core, ",x");
    if hasx then core := core{[1 .. Length(core) - 2]}; fi;
    if r = 1 then v := [FV_IntOrFail(core, s)]; else v := FV_Tuple(core); fi;
    if Length(v) <> r or ForAny([1 .. r], i -> v[i] < 0 or v[i] >= mods[i]) then
      FV_Fail("bad A-part in '", s, "'");
    fi;
    if hasx then return aElt(v) * P.gens[r + 1]; else return aElt(v); fi;
  end;
  return rec(G := P.G, parse := parse,
             descr := Concatenation("Dic(Z", String(mods), ", ", String(y),
                                    ") = <A, x | x^2 = y, x^-1 a x = a^-1>, ",
                                    "(a) = a, (a,x) = a*x; built by coset enumeration"),
             checks := [["presentation has order 2|A|", Size(P.G) = 2 * Product(mods)]]);
end;

## D_{2n} = < r, s | r^n, s^2, (s r)^2 >; "r^k" = r^k, "r^ks" = r^k s
FV_Dihedral := function(n)
  local F, r, s, P, parse;
  F := FreeGroup("r", "s"); r := F.1; s := F.2;
  P := FV_FpGroupAsPerm(F, [r^n, s^2, (s * r)^2], 2 * n);
  parse := function(t)
    local hass, e;
    if not FV_StartsWith(t, "r^") then FV_Fail("bad dihedral element '", t, "'"); fi;
    hass := FV_EndsWith(t, "s");
    if hass then e := t{[3 .. Length(t) - 1]}; else e := t{[3 .. Length(t)]}; fi;
    e := FV_IntOrFail(e, t);
    if e < 0 or e >= n then FV_Fail("exponent out of range in '", t, "'"); fi;
    if hass then return P.gens[1]^e * P.gens[2]; else return P.gens[1]^e; fi;
  end;
  return rec(G := P.G, parse := parse,
             descr := Concatenation("D", String(2 * n), " = <r,s | r^", String(n), ", s^2, (sr)^2>"),
             checks := []);
end;

## A4 on {0,1,2,3}; "perm(a,b,c,d)" is one-line notation 0->a, 1->b, 2->c, 3->d.
## GAP composes permutations left-to-right; the opposite convention gives an
## isomorphic coloured graph (see METHOD.md), and task1 computes both.
FV_A4 := function()
  local G, parse;
  G := AlternatingGroup([1 .. 4]);
  parse := function(s)
    local v, p;
    if not FV_StartsWith(s, "perm(") then FV_Fail("bad A4 element '", s, "'"); fi;
    v := FV_Tuple(s{[5 .. Length(s)]});
    if Set(v) <> [0 .. 3] then FV_Fail("not a permutation: '", s, "'"); fi;
    p := PermList(v + 1);
    if not p in G then FV_Fail("odd permutation '", s, "'"); fi;
    return p;
  end;
  return rec(G := G, parse := parse,
             descr := "A4 = even permutations of {0,1,2,3}, one-line notation, GAP product p*q = (p then q)",
             checks := []);
end;

## Pauli group: 2x2 complex matrices generated by X, Z and Y = iXZ;
## "[a,b,c,d]" is row-major, entries like 0, 1, -1, 0+1i, 0-1i.
FV_Pauli := function()
  local X, Z, Y, G, ent, parse;
  X := [[0, 1], [1, 0]]; Z := [[1, 0], [0, -1]]; Y := E(4) * X * Z;
  G := Group(X, Z, Y);
  ent := function(e)
    local body, p, re, im, sgn;
    if e[Length(e)] <> 'i' then return FV_IntOrFail(e, e); fi;
    body := e{[1 .. Length(e) - 1]};
    p := Maximum(Filtered([2 .. Length(body)], t -> body[t] in "+-"));
    re := FV_IntOrFail(body{[1 .. p - 1]}, e);
    if body[p] = '+' then sgn := 1; else sgn := -1; fi;
    im := sgn * FV_IntOrFail(body{[p + 1 .. Length(body)]}, e);
    return re + im * E(4);
  end;
  parse := function(s)
    local v, M;
    if s[1] <> '[' or s[Length(s)] <> ']' then FV_Fail("bad matrix '", s, "'"); fi;
    v := List(SplitString(s{[2 .. Length(s) - 1]}, ","), x -> ent(FV_Trim(x)));
    if Length(v) <> 4 then FV_Fail("bad matrix '", s, "'"); fi;
    M := [[v[1], v[2]], [v[3], v[4]]];
    if not M in G then FV_Fail("matrix '", s, "' is not in the Pauli group"); fi;
    return M;
  end;
  return rec(G := G, parse := parse,
             descr := "Pauli group <X, Z, Y=iXZ> of 2x2 complex matrices, entries row-major",
             checks := [["|G| = 16", Size(G) = 16], ["Y = [[0,-i],[i,0]]", Y = [[0, -E(4)], [E(4), 0]]]]);
end;

## H2 = < a, b | a^8 = b^2 = 1, bab = a^5 >; "a^k" = a^k, "a^kb" = a^k b
FV_H2 := function()
  local F, a, b, P, parse;
  F := FreeGroup("a", "b"); a := F.1; b := F.2;
  P := FV_FpGroupAsPerm(F, [a^8, b^2, b * a * b / a^5], 16);
  parse := function(t)
    local hasb, e;
    if not FV_StartsWith(t, "a^") then FV_Fail("bad H2 element '", t, "'"); fi;
    hasb := FV_EndsWith(t, "b");
    if hasb then e := t{[3 .. Length(t) - 1]}; else e := t{[3 .. Length(t)]}; fi;
    e := FV_IntOrFail(e, t);
    if e < 0 or e >= 8 then FV_Fail("exponent out of range in '", t, "'"); fi;
    if hasb then return P.gens[1]^e * P.gens[2]; else return P.gens[1]^e; fi;
  end;
  return rec(G := P.G, parse := parse, descr := "H2 = <a,b | a^8, b^2, bab = a^5>", checks := []);
end;

## H3 = Dih(Z3^2) = < u, v, c | u^3, v^3, [u,v], c^2, (uc)^2, (vc)^2 >;
## "(p, q)" = u^p v^q, "(p, q)c" = u^p v^q c
FV_H3 := function()
  local F, u, v, c, P, parse;
  F := FreeGroup("u", "v", "c"); u := F.1; v := F.2; c := F.3;
  P := FV_FpGroupAsPerm(F, [u^3, v^3, Comm(u, v), c^2, (u * c)^2, (v * c)^2], 18);
  parse := function(t)
    local hasc, core, w;
    hasc := FV_EndsWith(t, "c");
    if hasc then core := t{[1 .. Length(t) - 1]}; else core := t; fi;
    w := FV_Tuple(core);
    if Length(w) <> 2 or ForAny(w, x -> x < 0 or x > 2) then FV_Fail("bad H3 element '", t, "'"); fi;
    if hasc then return P.gens[1]^w[1] * P.gens[2]^w[2] * P.gens[3];
    else return P.gens[1]^w[1] * P.gens[2]^w[2]; fi;
  end;
  return rec(G := P.G, parse := parse,
             descr := "H3 = <a,b,c | a^3, b^3, c^2, ab=ba, (ac)^2, (bc)^2> (Section 3 presentation)",
             checks := []);
end;

## H4 = Heis(3): triples (x,y,z) with (x,y,z)(x',y',z') = (x+x',y+y',z+z'+xy') mod 3,
## realised as [[1,x,z],[0,1,y],[0,0,1]] over GF(3)
FV_H4 := function()
  local M, G, parse, law, all, lawok;
  M := function(t) return [[1, t[1], t[3]], [0, 1, t[2]], [0, 0, 1]] * One(GF(3)); end;
  G := Group(M([1, 0, 0]), M([0, 1, 0]));
  law := function(s, t)
    return [(s[1] + t[1]) mod 3, (s[2] + t[2]) mod 3, (s[3] + t[3] + s[1] * t[2]) mod 3];
  end;
  all := Tuples([0 .. 2], 3);
  lawok := ForAll(all, s -> ForAll(all, t -> M(law(s, t)) = M(s) * M(t)));
  parse := function(s)
    local t;
    t := FV_Tuple(s);
    if Length(t) <> 3 or ForAny(t, x -> x < 0 or x > 2) then FV_Fail("bad H4 element '", s, "'"); fi;
    return M(t);
  end;
  return rec(G := G, parse := parse,
             descr := "Heis(3) as unitriangular 3x3 matrices over GF(3), (x,y,z) -> [[1,x,z],[0,1,y],[0,0,1]]",
             checks := [["matrix model satisfies the appendix multiplication law (all 729 products)", lawok],
                        ["|G| = 27", Size(G) = 27], ["exponent 3", Exponent(G) = 3],
                        ["non-abelian", not IsAbelian(G)]]);
end;

FV_BuildGroup := function(name)
  if   name = "Z2^2"    then return FV_Abelian([2, 2]);
  elif name = "Z2^3"    then return FV_Abelian([2, 2, 2]);
  elif name = "Z2^4"    then return FV_Abelian([2, 2, 2, 2]);
  elif name = "Z4xZ2"   then return FV_Abelian([4, 2]);
  elif name = "Z4xZ2^2" then return FV_Abelian([4, 2, 2]);
  elif name = "Z4^2"    then return FV_Abelian([4, 4]);
  elif name = "Z3^2"    then return FV_Abelian([3, 3]);
  elif name = "Z3^3"    then return FV_Abelian([3, 3, 3]);
  elif name = "Z3"      then return FV_Abelian([3]);
  elif name = "Q8"      then return FV_Q8xC(1);
  elif name = "Q8xZ2"   then return FV_Q8xC(2);
  elif name = "Q8xZ3"   then return FV_Q8xC(3);
  elif name = "Q8xZ4"   then return FV_Q8xC(4);
  elif name = "Dic(Z6,3)"        then return FV_Dic([6], [3]);
  elif name = "Dic(Z8,4)"        then return FV_Dic([8], [4]);
  elif name = "Dic(Z4xZ2,(0,1))" then return FV_Dic([4, 2], [0, 1]);
  elif name = "Dic(Z10,5)"       then return FV_Dic([10], [5]);   # supplementary check S4
  elif name = "D6"      then return FV_Dihedral(3);
  elif name = "D8"      then return FV_Dihedral(4);
  elif name = "D10"     then return FV_Dihedral(5);
  elif name = "A4"      then return FV_A4();
  elif name = "H1=Pauli"     then return FV_Pauli();
  elif name = "H2=Z8:Z2"     then return FV_H2();
  elif name = "H3=Dih(Z3^2)" then return FV_H3();
  elif name = "H4=Heis(3)"   then return FV_H4();
  fi;
  FV_Fail("unknown group name ", name);
end;

#############################################################################
##  Group data: element list, difference table, inverse pairs
#############################################################################

FV_SetupB := function(B, name)
  local G, elts, n, e, D, inv, pairs, pairOf, x, y, pos, p;
  G := B.G;
  elts := AsSSortedList(G);
  n := Length(elts);
  e := PositionSorted(elts, One(G));
  pos := function(g)
    local i;
    i := PositionSorted(elts, g);
    if i > n or elts[i] <> g then FV_Fail("element not found in ", name); fi;
    return i;
  end;
  D := List([1 .. n], x -> List([1 .. n], y -> pos(elts[x] * elts[y]^-1)));
  inv := List([1 .. n], x -> pos(elts[x]^-1));
  pairs := [];
  pairOf := ListWithIdenticalEntries(n, 0);
  for x in [1 .. n] do
    if x <> e and pairOf[x] = 0 then
      p := Set([x, inv[x]]);
      Add(pairs, p);
      for y in p do pairOf[y] := Length(pairs); od;
    fi;
  od;
  return rec(name := name, B := B, G := G, elts := elts, n := n, e := e, pos := pos,
             D := D, inv := inv, pairs := pairs, pairOf := pairOf);
end;

FV_Setup := function(name)
  return FV_SetupB(FV_BuildGroup(name), name);
end;

## for groups not constructed from the appendix (e.g. SmallGroup(n,i))
FV_SetupGroup := function(G, name)
  return FV_SetupB(rec(G := G, parse := fail, descr := name, checks := []), name);
end;

## right translations x -> x*g, as permutations of [1..n]
FV_RightTranslations := function(GR)
  return List(GeneratorsOfGroup(GR.G),
              g -> PermList(List([1 .. GR.n], i -> GR.pos(GR.elts[i] * g))));
end;

#############################################################################
##  Classification of |Xi(G)_e| (Leemann-de la Salle, Theorem 2; see
##  METHOD.md, section 2)
#############################################################################

FV_IsGeneralizedDicyclic := function(G)
  local A, x;
  if IsAbelian(G) then return false; fi;
  for A in List(ConjugacyClassesSubgroups(G), Representative) do
    if Index(G, A) = 2 and IsAbelian(A) then
      for x in Difference(AsList(G), AsList(A)) do
        if x^2 <> One(G) and ForAll(GeneratorsOfGroup(A), a -> a^x = a^-1) then
          return true;
        fi;
      od;
    fi;
  od;
  return false;
end;

## Hamiltonian 2-groups are exactly Q8 x (Boolean)  (Dedekind-Baer)
FV_IsQ8TimesBoolean := function(G)
  return not IsAbelian(G) and IsPGroup(G) and PrimePGroup(G) = 2
         and ForAll(AsList(G), g -> IsNormal(G, Subgroup(G, [g])));
end;

FV_XiStabLdS := function(G)
  if IsAbelian(G) then
    if Exponent(G) <= 2 then return [1, "Boolean"]; fi;
    return [2, "abelian, not Boolean"];
  fi;
  if not FV_IsGeneralizedDicyclic(G) then
    return [1, "non-abelian, not generalized dicyclic"];
  fi;
  if FV_IsQ8TimesBoolean(G) then return [8, "Q8 x Boolean"]; fi;
  return [2, "generalized dicyclic, not of the form Q8 x Boolean"];
end;

#############################################################################
##  Colourings and their colour-preserving groups
##  A colouring is a list colv over element indices, colv[e] = 0 and
##  colv[g] in [1..k] otherwise.
#############################################################################

## col[x][y] = C(x*y^-1)  (side = "right")   or   C(y^-1*x)  (side = "left")
FV_ColourMatrix := function(GR, colv, side)
  local n;
  n := GR.n;
  if side = "right" then
    return List([1 .. n], x -> List([1 .. n], y -> colv[GR.D[x][y]]));
  fi;
  return List([1 .. n], x -> List([1 .. n], y -> colv[GR.pos(GR.elts[y]^-1 * GR.elts[x])]));
end;

FV_IsInverseInvariant := function(GR, colv)
  return ForAll([1 .. GR.n], x -> colv[x] = colv[GR.inv[x]]);
end;

## Method A: nauty on the layered graph.  Colour c is written in binary as
## c-1 with L bits (2^L >= k); layer l holds the edges {x,y} whose code has
## bit l-1 set; copies of the same point in consecutive layers are joined,
## and the layers are given as the vertex colour classes.
FV_AutLayered := function(n, col, k)
  local L, N, adj, gamma, classes, A, hom, Bimg;
  L := 0;
  while 2^L < k do L := L + 1; od;
  if L = 0 then return SymmetricGroup([1 .. n]); fi;
  N := L * n;
  adj := function(u, v)
    local lu, lv, xu, xv;
    if u = v then return false; fi;
    lu := QuoInt(u - 1, n); lv := QuoInt(v - 1, n);
    xu := (u - 1) mod n + 1; xv := (v - 1) mod n + 1;
    if lu = lv then
      return QuoInt(col[xu][xv] - 1, 2^lu) mod 2 = 1;
    elif AbsInt(lu - lv) = 1 then
      return xu = xv;
    fi;
    return false;
  end;
  gamma := Graph(Group(()), [1 .. N], OnPoints, adj, true);
  classes := List([1 .. L], l -> [(l - 1) * n + 1 .. l * n]);
  A := AutGroupGraph(gamma, classes);
  hom := ActionHomomorphism(A, [1 .. n]);
  Bimg := Image(hom);
  if Size(Bimg) <> Size(A) then FV_Fail("layered encoding: action on layer 1 not faithful"); fi;
  return Bimg;
end;

## Method B: intersection (GAP partition backtrack) of the automorphism
## groups (nauty) of the k single-colour graphs
FV_AutIntersection := function(n, col, k)
  local groups, c, gamma;
  groups := [];
  for c in [1 .. k] do
    gamma := Graph(Group(()), [1 .. n], OnPoints,
                   function(x, y) return x <> y and col[x][y] = c; end, true);
    Add(groups, AutGroupGraph(gamma));
  od;
  return Intersection(groups);
end;

## Method C: plain GAP backtrack, no nauty.  Counts the permutations F of
## [1..n] with F(e) = e and col[F x][F y] = col[x][y] for all x, y.
## Stops (returning a value > cap) once more than cap have been found.
FV_CountStabiliser := function(n, col, e, cap)
  local order, F, used, count, search;
  order := Concatenation([e], Difference([1 .. n], [e]));
  F := ListWithIdenticalEntries(n, 0);
  used := BlistList([1 .. n], []);
  F[e] := e; used[e] := true; count := 0;
  search := function(k)
    local x, img, j, y, ok;
    if count > cap then return; fi;
    if k > n then count := count + 1; return; fi;
    x := order[k];
    for img in [1 .. n] do
      if not used[img] then
        ok := true;
        for j in [1 .. k - 1] do
          y := order[j];
          if col[img][F[y]] <> col[x][y] or col[F[y]][img] <> col[y][x] then
            ok := false; break;
          fi;
        od;
        if ok then
          F[x] := img; used[img] := true;
          search(k + 1);
          used[img] := false; F[x] := 0;
          if count > cap then return; fi;
        fi;
      fi;
    od;
  end;
  search(2);
  return count;
end;

## direct check that the permutation p of [1..n] preserves the colouring
FV_Preserves := function(n, col, p)
  local x, y;
  for x in [1 .. n] do
    for y in [1 .. n] do
      if x <> y and col[x^p][y^p] <> col[x][y] then return false; fi;
    od;
  od;
  return true;
end;

## the finest inverse-invariant colouring (one colour per inverse pair);
## its colour-preserving group is Xi(G) by definition
FV_FinestColouring := function(GR)
  local colv, x;
  colv := ListWithIdenticalEntries(GR.n, 0);
  for x in [1 .. GR.n] do
    if x <> GR.e then colv[x] := GR.pairOf[x]; fi;
  od;
  return colv;
end;

#############################################################################
##  Restricted growth strings: all set partitions of [1..m] into between
##  kmin and kmax classes, as label lists with values 0, 1, ...
#############################################################################

FV_RGS := function(m, kmin, kmax)
  local res, cur, search;
  res := []; cur := [];
  search := function(pos, mx)
    local c;
    if pos > m then
      if mx + 1 >= kmin and mx + 1 <= kmax then Add(res, ShallowCopy(cur)); fi;
      return;
    fi;
    for c in [0 .. Minimum(mx + 1, kmax - 1)] do
      cur[pos] := c;
      search(pos + 1, Maximum(mx, c));
    od;
    Unbind(cur[pos]);
  end;
  search(1, -1);
  return res;
end;

FV_ColouringFromLabels := function(GR, lab)
  local colv, x;
  colv := ListWithIdenticalEntries(GR.n, 0);
  for x in [1 .. GR.n] do
    if x <> GR.e then colv[x] := lab[GR.pairOf[x]] + 1; fi;
  od;
  return colv;
end;

## Test one colouring against Xi(G).  XiStab is the stabiliser of e in
## Xi(G) (a permutation group on [1..n]).  Returns a record with the order
## of the colour-preserving group (method A) and, if that group is larger
## than Xi(G), a witness: a generator of its stabiliser of e that is not in
## XiStab, re-checked directly against the colouring.
FV_TestColouring := function(GR, colv, k, XiStab, RT)
  local col, A, S, w, res;
  col := FV_ColourMatrix(GR, colv, "right");
  A := FV_AutLayered(GR.n, col, k);
  res := rec(size := Size(A));
  if not ForAll(RT, r -> r in A) then FV_Fail("R(G) not contained in computed group"); fi;
  S := Stabilizer(A, GR.e);
  w := First(GeneratorsOfGroup(S), g -> not g in XiStab);
  if w = fail then
    res.witness := fail;
  else
    res.witness := w;
    res.witnessOK := GR.e^w = GR.e and FV_Preserves(GR.n, col, w);
  fi;
  return res;
end;


==> anc/five_values/logs/boolean_current.log <==
C2^3, partitions of the 7 nonzero vectors into at most 3 classes: 365; realizing R(C2^3): 0; stabilizer orders: {2: 210, 4: 21, 6: 56, 8: 21, 16: 42, 48: 7, 144: 7, 5040: 1}
C2^3, partitions into exactly 4 classes: 350; realizing R(C2^3): 168
C2^2, partitions into at most 2 classes: 4, realizing: 0; into exactly 3 classes: 1, realizing: 1; least number of values (with zero): 4
C2^4, Proposition 6.6 metric: retained generators ['0001', '0010', '0100', '1000'], colours [(1, 0), (1, 1), (2, 0), (2, 1)], values with zero: 5, identity stabilizer order: 1
per-partition results: verify_boolean_enumeration_results.tsv (721 rows)
SUMMARY C2^3 needs five values: True; four-class partitions realizing R(C2^3): 168; C2^2 needs exactly four values: True; Proposition 6.6 metric on C2^4 has five values and trivial identity stabilizer: True


==> anc/five_values/logs/certificate_input.g <==
# Generated solely from certificates.json and expected.json; do not edit.
FV_CERTIFICATES := [rec(name := "Z2^2", order := 4, k := 3, colours := [[["(0,1)"]], [["(1,0)"]], [["(1,1)"]]], line := 1), rec(name := "Z2^3", order := 8, k := 4, colours := [[["(0,0,1)"], ["(0,1,0)"], ["(0,1,1)"], ["(1,0,0)"]], [["(1,0,1)"]], [["(1,1,0)"]], [["(1,1,1)"]]], line := 2), rec(name := "Z2^4", order := 16, k := 3, colours := [[["(0,0,0,1)"], ["(0,0,1,0)"], ["(0,0,1,1)"], ["(0,1,0,0)"], ["(0,1,0,1)"], ["(0,1,1,0)"], ["(1,0,0,0)"], ["(1,0,0,1)"]], [["(0,1,1,1)"], ["(1,0,1,0)"], ["(1,0,1,1)"], ["(1,1,0,0)"], ["(1,1,1,0)"]], [["(1,1,0,1)"], ["(1,1,1,1)"]]], line := 3), rec(name := "Z4xZ2", order := 8, k := 3, colours := [[["(0,1)"], ["(1,0)", "(3,0)"], ["(2,0)"]], [["(1,1)", "(3,1)"]], [["(2,1)"]]], line := 4), rec(name := "Z4xZ2^2", order := 16, k := 3, colours := [[["(0,0,1)"], ["(0,1,0)"], ["(0,1,1)"], ["(1,0,0)", "(3,0,0)"], ["(1,0,1)", "(3,0,1)"], ["(1,1,0)", "(3,1,0)"], ["(2,0,1)"]], [["(1,1,1)", "(3,1,1)"], ["(2,1,0)"]], [["(2,0,0)"], ["(2,1,1)"]]], line := 5), rec(name := "Z4^2", order := 16, k := 3, colours := [[["(0,1)", "(0,3)"], ["(0,2)"], ["(1,0)", "(3,0)"], ["(1,1)", "(3,3)"], ["(2,0)"]], [["(1,2)", "(3,2)"], ["(1,3)", "(3,1)"], ["(2,2)"]], [["(2,1)", "(2,3)"]]], line := 6), rec(name := "Z3^2", order := 9, k := 4, colours := [[["(0,1)", "(0,2)"]], [["(1,0)", "(2,0)"]], [["(1,1)", "(2,2)"]], [["(1,2)", "(2,1)"]]], line := 7), rec(name := "Z3^3", order := 27, k := 3, colours := [[["(0,0,1)", "(0,0,2)"], ["(0,1,0)", "(0,2,0)"], ["(0,1,1)", "(0,2,2)"], ["(0,1,2)", "(0,2,1)"], ["(1,0,0)", "(2,0,0)"], ["(1,0,1)", "(2,0,2)"], ["(1,1,0)", "(2,2,0)"]], [["(1,0,2)", "(2,0,1)"], ["(1,1,1)", "(2,2,2)"], ["(1,1,2)", "(2,2,1)"], ["(1,2,0)", "(2,1,0)"]], [["(1,2,1)", "(2,1,2)"], ["(1,2,2)", "(2,1,1)"]]], line := 8), rec(name := "Q8", order := 8, k := 3, colours := [[["i", "-i"], ["-1"]], [["j", "-j"]], [["k", "-k"]]], line := 9), rec(name := "Q8xZ2", order := 16, k := 3, colours := [[["1·z^1"], ["i·z^0", "-i·z^0"], ["i·z^1", "-i·z^1"], ["-1·z^0"], ["j·z^0", "-j·z^0"], ["k·z^0", "-k·z^0"]], [["-1·z^1"], ["j·z^1", "-j·z^1"]], [["k·z^1", "-k·z^1"]]], line := 10), rec(name := "Dic(Z6,3)", order := 12, k := 3, colours := [[["(1)", "(5)"], ["(3)"], ["(0,x)", "(3,x)"]], [["(2)", "(4)"], ["(1,x)", "(4,x)"]], [["(2,x)", "(5,x)"]]], line := 11), rec(name := "Dic(Z8,4)", order := 16, k := 3, colours := [[["(1)", "(7)"], ["(2)", "(6)"], ["(4)"], ["(0,x)", "(4,x)"], ["(1,x)", "(5,x)"]], [["(3)", "(5)"], ["(2,x)", "(6,x)"]], [["(3,x)", "(7,x)"]]], line := 12), rec(name := "Dic(Z10,5)", order := 20, k := 3, colours := [[["(1)", "(9)"], ["(2)", "(8)"], ["(4)", "(6)"], ["(5)"], ["(0,x)", "(5,x)"], ["(1,x)", "(6,x)"], ["(4,x)", "(9,x)"]], [["(3)", "(7)"], ["(3,x)", "(8,x)"]], [["(2,x)", "(7,x)"]]], line := 13), rec(name := "Dic(Z4xZ2,(0,1))", order := 16, k := 3, colours := [[["((0, 1))"], ["((1, 0))", "((3, 0))"], ["((2, 0))"], ["((2, 1))"], ["((0, 0),x)", "((0, 1),x)"], ["((1, 0),x)", "((1, 1),x)"]], [["((1, 1))", "((3, 1))"], ["((2, 0),x)", "((2, 1),x)"]], [["((3, 0),x)", "((3, 1),x)"]]], line := 14), rec(name := "D6", order := 6, k := 3, colours := [[["r^1", "r^2"], ["r^0s"]], [["r^1s"]], [["r^2s"]]], line := 15), rec(name := "D8", order := 8, k := 3, colours := [[["r^1", "r^3"], ["r^2"], ["r^0s"], ["r^1s"]], [["r^2s"]], [["r^3s"]]], line := 16), rec(name := "D10", order := 10, k := 3, colours := [[["r^1", "r^4"], ["r^2", "r^3"], ["r^0s"], ["r^1s"], ["r^2s"]], [["r^3s"]], [["r^4s"]]], line := 17), rec(name := "A4", order := 12, k := 3, colours := [[["perm(0, 2, 3, 1)", "perm(0, 3, 1, 2)"], ["perm(1, 0, 3, 2)"], ["perm(1, 2, 0, 3)", "perm(2, 0, 1, 3)"], ["perm(1, 3, 2, 0)", "perm(3, 0, 2, 1)"]], [["perm(2, 1, 3, 0)", "perm(3, 1, 0, 2)"], ["perm(2, 3, 0, 1)"]], [["perm(3, 2, 1, 0)"]]], line := 18), rec(name := "Q8xZ3", order := 24, k := 3, colours := [[["1·z^1", "1·z^2"], ["i·z^0", "-i·z^0"], ["-1·z^0"], ["-1·z^1", "-1·z^2"], ["j·z^0", "-j·z^0"], ["j·z^1", "-j·z^2"], ["k·z^0", "-k·z^0"], ["k·z^1", "-k·z^2"]], [["i·z^1", "-i·z^2"], ["j·z^2", "-j·z^1"]], [["i·z^2", "-i·z^1"], ["k·z^2", "-k·z^1"]]], line := 19), rec(name := "Q8xZ4", order := 32, k := 3, colours := [[["i·z^2", "-i·z^2"], ["i·z^3", "-i·z^1"], ["-1·z^2"], ["j·z^0", "-j·z^0"], ["j·z^1", "-j·z^3"]], [["1·z^2"], ["-1·z^0"], ["-1·z^1", "-1·z^3"], ["j·z^3", "-j·z^1"], ["k·z^2", "-k·z^2"], ["k·z^3", "-k·z^1"]], [["1·z^1", "1·z^3"], ["i·z^0", "-i·z^0"], ["i·z^1", "-i·z^3"], ["j·z^2", "-j·z^2"], ["k·z^0", "-k·z^0"], ["k·z^1", "-k·z^3"]]], line := 20), rec(name := "H1=Pauli", order := 16, k := 3, colours := [[["[-1,0,0,-1]"], ["[-1,0,0,1]"], ["[0-1i,0,0,0-1i]", "[0+1i,0,0,0+1i]"], ["[0-1i,0,0,0+1i]", "[0+1i,0,0,0-1i]"], ["[0,-1,-1,0]"], ["[0,-1,1,0]", "[0,1,-1,0]"], ["[0,0-1i,0-1i,0]", "[0,0+1i,0+1i,0]"]], [["[0,0-1i,0+1i,0]"], ["[0,1,1,0]"]], [["[0,0+1i,0-1i,0]"], ["[1,0,0,-1]"]]], line := 21), rec(name := "H2=Z8:Z2", order := 16, k := 3, colours := [[["a^1", "a^7"], ["a^2", "a^6"], ["a^4"], ["a^0b"], ["a^1b", "a^3b"], ["a^2b", "a^6b"]], [["a^3", "a^5"], ["a^4b"]], [["a^5b", "a^7b"]]], line := 22), rec(name := "H3=Dih(Z3^2)", order := 18, k := 3, colours := [[["(0, 1)", "(0, 2)"], ["(1, 0)", "(2, 0)"], ["(1, 1)", "(2, 2)"], ["(1, 2)", "(2, 1)"], ["(0, 0)c"], ["(0, 1)c"], ["(0, 2)c"], ["(1, 0)c"]], [["(1, 1)c"], ["(2, 0)c"], ["(2, 1)c"]], [["(1, 2)c"], ["(2, 2)c"]]], line := 23), rec(name := "H4=Heis(3)", order := 27, k := 3, colours := [[["(0,0,1)", "(0,0,2)"], ["(0,1,0)", "(0,2,0)"], ["(0,1,1)", "(0,2,2)"], ["(0,1,2)", "(0,2,1)"], ["(1,0,0)", "(2,0,0)"], ["(1,0,1)", "(2,0,2)"], ["(1,1,0)", "(2,2,1)"], ["(1,1,1)", "(2,2,0)"], ["(1,2,0)", "(2,1,2)"]], [["(1,0,2)", "(2,0,1)"], ["(1,2,1)", "(2,1,1)"], ["(1,2,2)", "(2,1,0)"]], [["(1,1,2)", "(2,2,2)"]]], line := 24)];;
FV_EXPECTED := [rec(name := "Z2^2", order := 4, xi_e := 1, pairs := 3, colours := 3, small_group := [4, 2], line := 1), rec(name := "Z2^3", order := 8, xi_e := 1, pairs := 7, colours := 4, small_group := [8, 5], line := 2), rec(name := "Z2^4", order := 16, xi_e := 1, pairs := 15, colours := 3, small_group := [16, 14], line := 3), rec(name := "Z4xZ2", order := 8, xi_e := 2, pairs := 5, colours := 3, small_group := [8, 2], line := 4), rec(name := "Z4xZ2^2", order := 16, xi_e := 2, pairs := 11, colours := 3, small_group := [16, 10], line := 5), rec(name := "Z4^2", order := 16, xi_e := 2, pairs := 9, colours := 3, small_group := [16, 2], line := 6), rec(name := "Z3^2", order := 9, xi_e := 2, pairs := 4, colours := 4, small_group := [9, 2], line := 7), rec(name := "Z3^3", order := 27, xi_e := 2, pairs := 13, colours := 3, small_group := [27, 5], line := 8), rec(name := "Q8", order := 8, xi_e := 8, pairs := 4, colours := 3, small_group := [8, 4], line := 9), rec(name := "Q8xZ2", order := 16, xi_e := 8, pairs := 9, colours := 3, small_group := [16, 12], line := 10), rec(name := "Dic(Z6,3)", order := 12, xi_e := 2, pairs := 6, colours := 3, small_group := [12, 1], line := 11), rec(name := "Dic(Z8,4)", order := 16, xi_e := 2, pairs := 8, colours := 3, small_group := [16, 9], line := 12), rec(name := "Dic(Z10,5)", order := 20, xi_e := 2, pairs := 10, colours := 3, small_group := [20, 1], line := 13), rec(name := "Dic(Z4xZ2,(0,1))", order := 16, xi_e := 2, pairs := 9, colours := 3, small_group := [16, 4], line := 14), rec(name := "D6", order := 6, xi_e := 1, pairs := 4, colours := 3, small_group := [6, 1], line := 15), rec(name := "D8", order := 8, xi_e := 1, pairs := 6, colours := 3, small_group := [8, 3], line := 16), rec(name := "D10", order := 10, xi_e := 1, pairs := 7, colours := 3, small_group := [10, 1], line := 17), rec(name := "A4", order := 12, xi_e := 1, pairs := 7, colours := 3, small_group := [12, 3], line := 18), rec(name := "Q8xZ3", order := 24, xi_e := 1, pairs := 12, colours := 3, small_group := [24, 11], line := 19), rec(name := "Q8xZ4", order := 32, xi_e := 1, pairs := 17, colours := 3, small_group := [32, 26], line := 20), rec(name := "H1=Pauli", order := 16, xi_e := 1, pairs := 11, colours := 3, small_group := [16, 13], line := 21), rec(name := "H2=Z8:Z2", order := 16, xi_e := 1, pairs := 9, colours := 3, small_group := [16, 6], line := 22), rec(name := "H3=Dih(Z3^2)", order := 18, xi_e := 1, pairs := 13, colours := 3, small_group := [18, 4], line := 23), rec(name := "H4=Heis(3)", order := 27, xi_e := 1, pairs := 13, colours := 3, small_group := [27, 3], line := 24)];;


==> anc/five_values/logs/certificate_inputs.log <==
JSONCHECK Z2^2: order=4 xi_e=1 pairs=3 colours=3 SmallGroup=[4, 2]
JSONCHECK Z2^3: order=8 xi_e=1 pairs=7 colours=4 SmallGroup=[8, 5]
JSONCHECK Z2^4: order=16 xi_e=1 pairs=15 colours=3 SmallGroup=[16, 14]
JSONCHECK Z4xZ2: order=8 xi_e=2 pairs=5 colours=3 SmallGroup=[8, 2]
JSONCHECK Z4xZ2^2: order=16 xi_e=2 pairs=11 colours=3 SmallGroup=[16, 10]
JSONCHECK Z4^2: order=16 xi_e=2 pairs=9 colours=3 SmallGroup=[16, 2]
JSONCHECK Z3^2: order=9 xi_e=2 pairs=4 colours=4 SmallGroup=[9, 2]
JSONCHECK Z3^3: order=27 xi_e=2 pairs=13 colours=3 SmallGroup=[27, 5]
JSONCHECK Q8: order=8 xi_e=8 pairs=4 colours=3 SmallGroup=[8, 4]
JSONCHECK Q8xZ2: order=16 xi_e=8 pairs=9 colours=3 SmallGroup=[16, 12]
JSONCHECK Dic(Z6,3): order=12 xi_e=2 pairs=6 colours=3 SmallGroup=[12, 1]
JSONCHECK Dic(Z8,4): order=16 xi_e=2 pairs=8 colours=3 SmallGroup=[16, 9]
JSONCHECK Dic(Z10,5): order=20 xi_e=2 pairs=10 colours=3 SmallGroup=[20, 1]
JSONCHECK Dic(Z4xZ2,(0,1)): order=16 xi_e=2 pairs=9 colours=3 SmallGroup=[16, 4]
JSONCHECK D6: order=6 xi_e=1 pairs=4 colours=3 SmallGroup=[6, 1]
JSONCHECK D8: order=8 xi_e=1 pairs=6 colours=3 SmallGroup=[8, 3]
JSONCHECK D10: order=10 xi_e=1 pairs=7 colours=3 SmallGroup=[10, 1]
JSONCHECK A4: order=12 xi_e=1 pairs=7 colours=3 SmallGroup=[12, 3]
JSONCHECK Q8xZ3: order=24 xi_e=1 pairs=12 colours=3 SmallGroup=[24, 11]
JSONCHECK Q8xZ4: order=32 xi_e=1 pairs=17 colours=3 SmallGroup=[32, 26]
JSONCHECK H1=Pauli: order=16 xi_e=1 pairs=11 colours=3 SmallGroup=[16, 13]
JSONCHECK H2=Z8:Z2: order=16 xi_e=1 pairs=9 colours=3 SmallGroup=[16, 6]
JSONCHECK H3=Dih(Z3^2): order=18 xi_e=1 pairs=13 colours=3 SmallGroup=[18, 4]
JSONCHECK H4=Heis(3): order=27 xi_e=1 pairs=13 colours=3 SmallGroup=[27, 3]
JSONSUMMARY: 24 of 24 certificate records agree with expected.json
GAP input written: logs/certificate_input.g


==> anc/five_values/logs/env.log <==
date (UTC): 2026-10-03 19:30:38
host: Linux 5.14.0-687.52.1.el9_8.x86_64 #1 SMP PREEMPT_DYNAMIC Fri Sep 25 13:22:27 UTC 2026 x86_64 GNU/Linux
cpus: 17
gap: 4.12.1
grape: 4.9.0
smallgrp: 1.5.3
dreadnaut: /usr/bin/dreadnaut
python: Python 3.12.3
sha256 of current inputs and code:
e4e44500f7a94b362937209f5e5c46434ffd1f9cbbcb30468f72d9d77caf20b0  ./audit_supplied_workers.py
9eb12d95932c01fc975e1354e46ee94a4cf8f7fcb6ad1bf5af0bfe1051aa2219  ./certificate_io.py
61bd68da3626314c70704c4bcad10b5e8a45a22a9a220b4b406565363268dc5b  ./certificates.json
9972bcf45d680521c96de30b5186a2d4593c3869530b5f5f3f3904b9518d43b9  ./expected.json
cf4f2070c3426331e3128b19c03f345b0c9914d7e8813ba2460f2b39d3acfd4d  ./independent_check.py
d5c1a3e33974e0d71fd838180e5317592798ad6e15d7425f0db6d3c4b6e4a678  ./lib.g
0ed7e4af0276a54cac49b441d2e6ee0f9110466146fca471da6570f2a6781e74  ./python_certificate_check.py
6d330e5ad8235b0a651ccd8f16119306162e36f0e6a77fed25440d17b1ba1f61  ./run_all.sh
48c66ec63cdc276d7e765b744ed80bcbdef0ca761bc061d51331af95005c1422  ./supp_boolean.g
4e94fa948101e4b7dc8b249fdaec23c6ce7d9f60109a7c994aa54639ce11c1a8  ./supp_dic20.g
453bf25d10fd7c4f01bb5b8e3136968ca51ab84962a114050fe3e05110b86397  ./supp_small.g
5bbbf1b70401853a7afaa908e9f8d5cd1f3eda2d025c057a27487bb9d6b9d6c1  ./supp_sweep.g
6fad7de332af1afd02e03afd7f3ea899dfcfbe1c0004480db90dfdab69137c4e  ./supp_two_colour.g
1b1dde0d60e59f5ab0350287a3cf50682282d07add2674fc2531eb37bc773a1f  ./task1_certificates.g
b7c18f954704e0515a2fbddc03dc2c49d048d1d1cb1f5bbbead68c8ac6e073a5  ./task2_merge.g
10772c5d1f3a3f46b05a807dfd1af048e6404957a0340b6d5f363dbda147c311  ./task2_q8xc3.g
4cbfffd9b7537b497d57d23ee2a9f57e58bc585df5df0e4047e9fd69f72031c0  ./task3_lower_bounds.g
e8d279b44c8aa68b80b70283452bba20861428a31d992225d6de9041c4eeea36  ./task4_exceptional_set.py
3a93ce250b64dd26cea3b72a5dccb0e0f309d5fa5320da30be1b8f9d2cedea89  ./update_certificates.py


==> anc/five_values/logs/independent_check.log <==
certificates read from ../five_values_proof.md, lines 154 and 142
INDEPENDENT Q8xZ3: |G| = 24, colours = 3, braces are inverse pairs: True, partition of G\{e}: True, inverse pairs of G: 12; colour-preserving permutations fixing e = 1; |Xi(G)_e| = 1; certificate valid: True
INDEPENDENT Dic(Z10,5): |G| = 20, colours = 3, braces are inverse pairs: True, partition of G\{e}: True, inverse pairs of G: 10; colour-preserving permutations fixing e = 2; |Xi(G)_e| = 2; certificate valid: True
INDEPENDENT_SUMMARY 2 of 2 certificates valid


==> anc/five_values/logs/independent_check_current.log <==
Inputs: certificates.json and expected.json (no prose input)
INDEPENDENT Q8xZ3: |G| = 24, colours = 3, braces are inverse pairs: True, partition of G\{e}: True, inverse pairs of G: 12; colour-preserving permutations fixing e = 1; |Xi(G)_e| = 1; certificate valid: True
INDEPENDENT Dic(Z10,5): |G| = 20, colours = 3, braces are inverse pairs: True, partition of G\{e}: True, inverse pairs of G: 10; colour-preserving permutations fixing e = 2; |Xi(G)_e| = 2; certificate valid: True
INDEPENDENT_SUMMARY 2 of 2 certificates valid


==> anc/five_values/logs/json_vs_appendix.log <==
sha256 input/five_values_proof.md: d208f62fe91e57ce46213d3823a2c9fde6e3d23d019c2c3b4dd48cf2efce8bdb
sha256 input/certificates.json: 2554b8b1fc73500d9e4fdd80646134fd254ea011fdfb25575a6cac5546df38c1
appendix groups: 23; certificates.json groups: 23
same group names in the same order: True
appendix entries without an entry in input/certificates.json: []; entries of input/certificates.json not in the appendix: []; common entries in the same order: True
JSONCHECK Z2^2: order=4 classes=3 inverse_pairs=3 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z2^3: order=8 classes=4 inverse_pairs=7 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z2^4: order=16 classes=3 inverse_pairs=15 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z4xZ2: order=8 classes=3 inverse_pairs=5 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z4xZ2^2: order=16 classes=3 inverse_pairs=11 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z4^2: order=16 classes=3 inverse_pairs=9 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z3^2: order=9 classes=4 inverse_pairs=4 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z3^3: order=27 classes=3 inverse_pairs=13 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Q8: order=8 classes=3 inverse_pairs=4 xi_e=8 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Q8xZ2: order=16 classes=3 inverse_pairs=9 xi_e=8 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Dic(Z6,3): order=12 classes=3 inverse_pairs=6 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Dic(Z8,4): order=16 classes=3 inverse_pairs=8 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Dic(Z4xZ2,(0,1)): order=16 classes=3 inverse_pairs=9 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK D6: order=6 classes=3 inverse_pairs=4 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK D8: order=8 classes=3 inverse_pairs=6 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK D10: order=10 classes=3 inverse_pairs=7 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK A4: order=12 classes=3 inverse_pairs=7 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Q8xZ3: order=24 classes=4 inverse_pairs=12 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Q8xZ4: order=32 classes=3 inverse_pairs=17 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK H1=Pauli: order=16 classes=3 inverse_pairs=11 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK H2=Z8:Z2: order=16 classes=3 inverse_pairs=9 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK H3=Dih(Z3^2): order=18 classes=3 inverse_pairs=13 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK H4=Heis(3): order=27 classes=3 inverse_pairs=13 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONSUMMARY: 23 of 23 certificates in certificates.json coincide with the appendix


==> anc/five_values/logs/json_vs_appendix_updated.log <==
sha256 ../five_values_proof.md: ac8a5694587d5616aa74ed931be2d2f0b91831ff6eb1b820ae42a831ca7cb41e
sha256 certificates.json: 61bd68da3626314c70704c4bcad10b5e8a45a22a9a220b4b406565363268dc5b
appendix groups: 24; certificates.json groups: 24
same group names in the same order: True
appendix entries without an entry in certificates.json: []; entries of certificates.json not in the appendix: []; common entries in the same order: True
JSONCHECK Z2^2: order=4 classes=3 inverse_pairs=3 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z2^3: order=8 classes=4 inverse_pairs=7 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z2^4: order=16 classes=3 inverse_pairs=15 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z4xZ2: order=8 classes=3 inverse_pairs=5 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z4xZ2^2: order=16 classes=3 inverse_pairs=11 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z4^2: order=16 classes=3 inverse_pairs=9 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z3^2: order=9 classes=4 inverse_pairs=4 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Z3^3: order=27 classes=3 inverse_pairs=13 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Q8: order=8 classes=3 inverse_pairs=4 xi_e=8 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Q8xZ2: order=16 classes=3 inverse_pairs=9 xi_e=8 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Dic(Z6,3): order=12 classes=3 inverse_pairs=6 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Dic(Z8,4): order=16 classes=3 inverse_pairs=8 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Dic(Z10,5): order=20 classes=3 inverse_pairs=10 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Dic(Z4xZ2,(0,1)): order=16 classes=3 inverse_pairs=9 xi_e=2 colouring identical to appendix: True; metadata consistent: True
JSONCHECK D6: order=6 classes=3 inverse_pairs=4 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK D8: order=8 classes=3 inverse_pairs=6 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK D10: order=10 classes=3 inverse_pairs=7 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK A4: order=12 classes=3 inverse_pairs=7 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Q8xZ3: order=24 classes=3 inverse_pairs=12 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK Q8xZ4: order=32 classes=3 inverse_pairs=17 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK H1=Pauli: order=16 classes=3 inverse_pairs=11 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK H2=Z8:Z2: order=16 classes=3 inverse_pairs=9 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK H3=Dih(Z3^2): order=18 classes=3 inverse_pairs=13 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONCHECK H4=Heis(3): order=27 classes=3 inverse_pairs=13 xi_e=1 colouring identical to appendix: True; metadata consistent: True
JSONSUMMARY: 24 of 24 certificates in certificates.json coincide with the appendix


==> anc/five_values/logs/python_certificate_check.json <==
[
  {
    "group": "Z2^2",
    "order": 4,
    "colours": 3,
    "inverse_pairs": 3,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Z2^3",
    "order": 8,
    "colours": 4,
    "inverse_pairs": 7,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Z2^4",
    "order": 16,
    "colours": 3,
    "inverse_pairs": 15,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Z4xZ2",
    "order": 8,
    "colours": 3,
    "inverse_pairs": 5,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Z4xZ2^2",
    "order": 16,
    "colours": 3,
    "inverse_pairs": 11,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Z4^2",
    "order": 16,
    "colours": 3,
    "inverse_pairs": 9,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Z3^2",
    "order": 9,
    "colours": 4,
    "inverse_pairs": 4,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Z3^3",
    "order": 27,
    "colours": 3,
    "inverse_pairs": 13,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Q8",
    "order": 8,
    "colours": 3,
    "inverse_pairs": 4,
    "certificate_stabilizer": 8,
    "xi_stabilizer": 8,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Q8xZ2",
    "order": 16,
    "colours": 3,
    "inverse_pairs": 9,
    "certificate_stabilizer": 8,
    "xi_stabilizer": 8,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Dic(Z6,3)",
    "order": 12,
    "colours": 3,
    "inverse_pairs": 6,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Dic(Z8,4)",
    "order": 16,
    "colours": 3,
    "inverse_pairs": 8,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Dic(Z10,5)",
    "order": 20,
    "colours": 3,
    "inverse_pairs": 10,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Dic(Z4xZ2,(0,1))",
    "order": 16,
    "colours": 3,
    "inverse_pairs": 9,
    "certificate_stabilizer": 2,
    "xi_stabilizer": 2,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "D6",
    "order": 6,
    "colours": 3,
    "inverse_pairs": 4,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "D8",
    "order": 8,
    "colours": 3,
    "inverse_pairs": 6,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "D10",
    "order": 10,
    "colours": 3,
    "inverse_pairs": 7,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "A4",
    "order": 12,
    "colours": 3,
    "inverse_pairs": 7,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Q8xZ3",
    "order": 24,
    "colours": 3,
    "inverse_pairs": 12,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "Q8xZ4",
    "order": 32,
    "colours": 3,
    "inverse_pairs": 17,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "H1=Pauli",
    "order": 16,
    "colours": 3,
    "inverse_pairs": 11,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "H2=Z8:Z2",
    "order": 16,
    "colours": 3,
    "inverse_pairs": 9,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "H3=Dih(Z3^2)",
    "order": 18,
    "colours": 3,
    "inverse_pairs": 13,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  },
  {
    "group": "H4=Heis(3)",
    "order": 27,
    "colours": 3,
    "inverse_pairs": 13,
    "certificate_stabilizer": 1,
    "xi_stabilizer": 1,
    "group_axioms_checked": true,
    "passed": true
  }
]


==> anc/five_values/logs/python_certificate_check.log <==
PYTHON_CERT Z2^2: |G|=4 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT Z2^3: |G|=8 colours=4 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT Z2^4: |G|=16 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT Z4xZ2: |G|=8 colours=3 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT Z4xZ2^2: |G|=16 colours=3 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT Z4^2: |G|=16 colours=3 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT Z3^2: |G|=9 colours=4 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT Z3^3: |G|=27 colours=3 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT Q8: |G|=8 colours=3 |Aut_e|=8 |Xi_e|=8 PASS
PYTHON_CERT Q8xZ2: |G|=16 colours=3 |Aut_e|=8 |Xi_e|=8 PASS
PYTHON_CERT Dic(Z6,3): |G|=12 colours=3 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT Dic(Z8,4): |G|=16 colours=3 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT Dic(Z10,5): |G|=20 colours=3 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT Dic(Z4xZ2,(0,1)): |G|=16 colours=3 |Aut_e|=2 |Xi_e|=2 PASS
PYTHON_CERT D6: |G|=6 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT D8: |G|=8 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT D10: |G|=10 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT A4: |G|=12 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT Q8xZ3: |G|=24 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT Q8xZ4: |G|=32 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT H1=Pauli: |G|=16 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT H2=Z8:Z2: |G|=16 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT H3=Dih(Z3^2): |G|=18 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT H4=Heis(3): |G|=27 colours=3 |Aut_e|=1 |Xi_e|=1 PASS
PYTHON_CERT_SUMMARY: 24 of 24 certificates passed


==> anc/five_values/logs/run_all_attempt.log <==
PRECHECK FAILED: missing executable gap; existing logs left untouched.


==> anc/five_values/logs/search_certificate_comparison.log <==
sha256 input/certificates.json: 2554b8b1fc73500d9e4fdd80646134fd254ea011fdfb25575a6cac5546df38c1
json.dumps(indent=1) reproduces input/certificates.json byte for byte: True
Regenerated search certificates agree with canonical certificates.json (metadata and colourings)
entries unchanged: 22 of 23; changed: ['Q8xZ3']; added: ['Dic(Z10,5)']
order of entries: ['Z2^2', 'Z2^3', 'Z2^4', 'Z4xZ2', 'Z4xZ2^2', 'Z4^2', 'Z3^2', 'Z3^3', 'Q8', 'Q8xZ2', 'Dic(Z6,3)', 'Dic(Z8,4)', 'Dic(Z10,5)', 'Dic(Z4xZ2,(0,1))', 'D6', 'D8', 'D10', 'A4', 'Q8xZ3', 'Q8xZ4', 'H1=Pauli', 'H2=Z8:Z2', 'H3=Dih(Z3^2)', 'H4=Heis(3)']
new Q8xZ3 entry: classes=3, pairs=12, coloring={"1": [["(0, 1)", "(0, 2)"], ["(1, 0)", "(3, 0)"], ["(2, 0)"], ["(2, 1)", "(2, 2)"], ["(4, 0)", "(6, 0)"], ["(4, 1)", "(6, 2)"], ["(5, 0)", "(7, 0)"], ["(5, 1)", "(7, 2)"]], "2": [["(1, 1)", "(3, 2)"], ["(4, 2)", "(6, 1)"]], "3": [["(1, 2)", "(3, 1)"], ["(5, 2)", "(7, 1)"]]}
new Dic(Z10,5) entry: classes=3, pairs=10, coloring={"1": [["((1,), 0)", "((9,), 0)"], ["((2,), 0)", "((8,), 0)"], ["((4,), 0)", "((6,), 0)"], ["((5,), 0)"], ["((0,), 1)", "((5,), 1)"], ["((1,), 1)", "((6,), 1)"], ["((4,), 1)", "((9,), 1)"]], "2": [["((3,), 0)", "((7,), 0)"], ["((3,), 1)", "((8,), 1)"]], "3": [["((2,), 1)", "((7,), 1)"]]}
sha256 certificates.json: 61bd68da3626314c70704c4bcad10b5e8a45a22a9a220b4b406565363268dc5b


==> anc/five_values/logs/supp_boolean.log <==
S5 C2^3 partitions into at most 3 classes: 365; identity-stabiliser orders [ 2, 4, 6, 8, 16, 48, 144, 5040 ] with counts [ 210, 21, 56, 21, 42, 7, 7, 1 ]; realizing R(C2^3): 0
S5 C2^3 partitions into exactly 4 classes: 350; realizing R(C2^3): 168
S5 C2^2 partitions into at most 2 classes: 4, realizing: 0; into exactly 3 classes: 1, realizing: 1
S5 C2^4 Proposition 6.6 metric: colours 4, values with zero 5, |colour-preserving group| = 16, identity stabiliser order 1, method C: 1


==> anc/five_values/logs/supp_dic20.log <==
S4 Dic(Z10,5) = <a, x | a^10, x^2 = a^5, x^-1 a x = a^-1>: |G| = 20, IdGroup [ 20, 1 ], DicyclicGroup(20) has IdGroup [ 20, 1 ], inverse pairs = 10
S4 inverse pairs (order used by the label strings): [ "{(6),(4)}", "{(2),(8)}", "{(5)}", "{(1),(9)}", "{(7),(3)}", "{(0,x),(5,x)}", "{(4,x),(9,x)}", "{(6,x),(1,x)}", "{(8,x),(3,x)}", "{(2,x),(7,x)}" ]
S4 classification: generalized dicyclic, not of the form Q8 x Boolean => |Xi_e| = 2; |Xi(G)| computed A = 40, B = 40, C = 40; [Xi:R] = 2
S4 MT Table 4 connection set {z^+-1, x^+-1} = [ "(1)", "(9)", "(0,x)", "(5,x)" ] is inverse-closed: true
S4 |Aut(Cay(G,S))| for that S = 80, Cayley index 4
S4_TWO partitions into at most 2 classes tested = 512 (2^(m-1) = 512); realizing Xi(G) = 0; verified witnesses = 512; c(G) = 4; [Xi:R] = 2; c(G) > [Xi:R]: true
S4_THREE partitions into exactly 3 classes tested = 9330 (Stirling2(10,3) = 9330); with verified witness = 5010; witness checks failed = 0; without witness = 4320; of these with |Aut| = 40 by methods A, B, C: 4320, 4320, 4320
S4_CERTIFICATE **Dic(Z10,5)** (order 20, 3 colors). color 1: {(6),(4)}, {(2),(8)}, {(5)}, {(1),(9)}, {(0,x),(5,x)}, {(4,x),(9,x)}, {(6,x),(1,x)}; color 2: {(7),(3)}, {(8,x),(3,x)}; color 3: {(2,x),(7,x)}
S4_APPENDIX_LINE **Dic(Z10,5)** (order 20, 3 colors). color 1: {(1),(9)}, {(2),(8)}, {(4),(6)}, {(5)}, {(0,x),(5,x)}, {(1,x),(6,x)}, {(4,x),(9,x)}; color 2: {(3),(7)}, {(3,x),(8,x)}; color 3: {(2,x),(7,x)}


==> anc/five_values/logs/supp_small.log <==
S2 C3: |G| = 3; inverse pairs of G\{e}: 1 ([ [ (1,2,3), (1,3,2) ] ])
S2 C3: |Xi(C3)| = 6; |Sym(C3)| = 6; Xi(C3) = Sym(C3): true
S2 C3: the one-colour colouring realizes Xi(C3), so k(C3) = 1 and N(C3) = 2
S2 H4 presentation as printed in [MT]: abelian invariants of the group it defines = [ 0, 3 ] (0 = infinite cyclic factor, so the group is infinite)
S2 H4 presentation with b^3 = 1 added: order 27, IdGroup [ 27, 3 ], exponent 3; the proof's Heis(3) has IdGroup [ 27, 3 ]


==> anc/five_values/logs/supp_sweep.log <==
SUPPLEMENTARY CHECK S3: all groups of order 2..32 (SmallGroups library)
groups expected: 143; groups processed: 143; each exactly once: true
S3 [ 2, 1 ] C2: inverse pairs 1, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 3, 1 ] C3: inverse pairs 1, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 4, 1 ] C4: inverse pairs 2, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 4, 2 ] C2 x C2: inverse pairs 3, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 5, 1 ] C5: inverse pairs 2, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 6, 1 ] S3: inverse pairs 4, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 6, 2 ] C6: inverse pairs 3, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 7, 1 ] C7: inverse pairs 3, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 8, 1 ] C8: inverse pairs 4, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 8, 2 ] C4 x C2: inverse pairs 5, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 8, 3 ] D8: inverse pairs 6, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 8, 4 ] Q8: inverse pairs 4, [Xi:R] computed 8, LdS 8, agree true; Cayley graph with Aut = Xi found: false
S3 [ 8, 5 ] C2 x C2 x C2: inverse pairs 7, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 9, 1 ] C9: inverse pairs 4, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 9, 2 ] C3 x C3: inverse pairs 4, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 10, 1 ] D10: inverse pairs 7, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 10, 2 ] C10: inverse pairs 5, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 11, 1 ] C11: inverse pairs 5, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 12, 1 ] C3 : C4: inverse pairs 6, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 12, 2 ] C12: inverse pairs 6, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 12, 3 ] A4: inverse pairs 7, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 12, 4 ] D12: inverse pairs 9, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 36, confirmed by method C: true)
S3 [ 12, 5 ] C6 x C2: inverse pairs 7, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 27, confirmed by method C: true)
S3 [ 13, 1 ] C13: inverse pairs 6, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 14, 1 ] D14: inverse pairs 10, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 4, confirmed by method C: true)
S3 [ 14, 2 ] C14: inverse pairs 7, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 15, 1 ] C15: inverse pairs 7, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 16, 1 ] C16: inverse pairs 8, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 16, 2 ] C4 x C4: inverse pairs 9, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 16, 3 ] (C4 x C2) : C2: inverse pairs 11, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 17, confirmed by method C: true)
S3 [ 16, 4 ] C4 : C4: inverse pairs 9, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 16, 5 ] C8 x C2: inverse pairs 9, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 7, confirmed by method C: true)
S3 [ 16, 6 ] C8 : C2: inverse pairs 9, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 16, 7 ] D16: inverse pairs 12, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 16, 8 ] QD16: inverse pairs 10, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 17, confirmed by method C: true)
S3 [ 16, 9 ] Q16: inverse pairs 8, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 16, 10 ] C4 x C2 x C2: inverse pairs 11, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 16, 11 ] C2 x D8: inverse pairs 13, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 7, confirmed by method C: true)
S3 [ 16, 12 ] C2 x Q8: inverse pairs 9, [Xi:R] computed 8, LdS 8, agree true; Cayley graph with Aut = Xi found: false
S3 [ 16, 13 ] (C4 x C2) : C2: inverse pairs 11, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 16, 14 ] C2 x C2 x C2 x C2: inverse pairs 15, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 17, 1 ] C17: inverse pairs 8, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 18, 1 ] D18: inverse pairs 13, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 5, confirmed by method C: true)
S3 [ 18, 2 ] C18: inverse pairs 9, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 18, 3 ] C3 x S3: inverse pairs 10, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 5, confirmed by method C: true)
S3 [ 18, 4 ] (C3 x C3) : C2: inverse pairs 13, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 18, 5 ] C6 x C3: inverse pairs 9, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 8, confirmed by method C: true)
S3 [ 19, 1 ] C19: inverse pairs 9, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 20, 1 ] C5 : C4: inverse pairs 10, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 20, 2 ] C20: inverse pairs 10, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 20, 3 ] C5 : C4: inverse pairs 12, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 20, 4 ] D20: inverse pairs 15, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 20, 5 ] C10 x C2: inverse pairs 11, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 21, 1 ] C7 : C3: inverse pairs 10, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 4, confirmed by method C: true)
S3 [ 21, 2 ] C21: inverse pairs 10, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 22, 1 ] D22: inverse pairs 16, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 4, confirmed by method C: true)
S3 [ 22, 2 ] C22: inverse pairs 11, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 23, 1 ] C23: inverse pairs 11, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 24, 1 ] C3 : C8: inverse pairs 12, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 24, 2 ] C24: inverse pairs 12, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 24, 3 ] SL(2,3): inverse pairs 12, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 5, confirmed by method C: true)
S3 [ 24, 4 ] C3 : Q8: inverse pairs 12, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 21, confirmed by method C: true)
S3 [ 24, 5 ] C4 x S3: inverse pairs 15, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 24, 6 ] D24: inverse pairs 18, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 24, 7 ] C2 x (C3 : C4): inverse pairs 13, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 13, confirmed by method C: true)
S3 [ 24, 8 ] (C6 x C2) : C2: inverse pairs 16, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 24, 9 ] C12 x C2: inverse pairs 13, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 24, 10 ] C3 x D8: inverse pairs 14, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 10, confirmed by method C: true)
S3 [ 24, 11 ] C3 x Q8: inverse pairs 12, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 24, 12 ] S4: inverse pairs 16, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 24, 13 ] C2 x A4: inverse pairs 15, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 24, 14 ] C2 x C2 x S3: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 24, 15 ] C6 x C2 x C2: inverse pairs 15, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 25, 1 ] C25: inverse pairs 12, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 25, 2 ] C5 x C5: inverse pairs 12, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 6, confirmed by method C: true)
S3 [ 26, 1 ] D26: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 26, 2 ] C26: inverse pairs 13, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 27, 1 ] C27: inverse pairs 13, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 27, 2 ] C9 x C3: inverse pairs 13, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 27, 3 ] (C3 x C3) : C3: inverse pairs 13, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 27, 4 ] C9 : C3: inverse pairs 13, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 4, confirmed by method C: true)
S3 [ 27, 5 ] C3 x C3 x C3: inverse pairs 13, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: false
S3 [ 28, 1 ] C7 : C4: inverse pairs 14, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 28, 2 ] C28: inverse pairs 14, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 28, 3 ] D28: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 28, 4 ] C14 x C2: inverse pairs 15, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 29, 1 ] C29: inverse pairs 14, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 30, 1 ] C5 x S3: inverse pairs 16, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 30, 2 ] C3 x D10: inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 7, confirmed by method C: true)
S3 [ 30, 3 ] D30: inverse pairs 22, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 30, 4 ] C30: inverse pairs 15, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 31, 1 ] C31: inverse pairs 15, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 1 ] C32: inverse pairs 16, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 2 ] (C4 x C2) : C4: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 32, 3 ] C8 x C4: inverse pairs 17, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 4 ] C8 : C4: inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 6, confirmed by method C: true)
S3 [ 32, 5 ] (C8 x C2) : C2: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 32, 6 ] (C2 x C2 x C2) : C4: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 7 ] (C8 : C2) : C2: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 8 ] C2 . ((C4 x C2) : C2) = (C2 x C2) . (C4 x C2): inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 5, confirmed by method C: true)
S3 [ 32, 9 ] (C8 x C2) : C2: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 10 ] Q8 : C4: inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 11 ] (C4 x C4) : C2: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 32, 12 ] C4 : C8: inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 32, 13 ] C8 : C4: inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 9, confirmed by method C: true)
S3 [ 32, 14 ] C8 : C4: inverse pairs 17, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 32, 15 ] C4 . D8 = C4 . (C4 x C2): inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 5, confirmed by method C: true)
S3 [ 32, 16 ] C16 x C2: inverse pairs 17, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 17 ] C16 : C2: inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 18 ] D32: inverse pairs 24, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 19 ] QD32: inverse pairs 20, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 20 ] Q32: inverse pairs 16, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 5, confirmed by method C: true)
S3 [ 32, 21 ] C4 x C4 x C2: inverse pairs 19, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 6, confirmed by method C: true)
S3 [ 32, 22 ] C2 x ((C4 x C2) : C2): inverse pairs 23, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 11, confirmed by method C: true)
S3 [ 32, 23 ] C2 x (C4 : C4): inverse pairs 19, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 32, 24 ] (C4 x C4) : C2: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 25 ] C4 x D8: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 6, confirmed by method C: true)
S3 [ 32, 26 ] C4 x Q8: inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: false
S3 [ 32, 27 ] (C2 x C2 x C2 x C2) : C2: inverse pairs 25, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 28 ] (C4 x C2 x C2) : C2: inverse pairs 23, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 6, confirmed by method C: true)
S3 [ 32, 29 ] (C2 x Q8) : C2: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 6, confirmed by method C: true)
S3 [ 32, 30 ] (C4 x C2 x C2) : C2: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 32, 31 ] (C4 x C4) : C2: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 32 ] (C2 x C2) . (C2 x C2 x C2): inverse pairs 17, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 14, confirmed by method C: true)
S3 [ 32, 33 ] (C4 x C4) : C2: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 3, confirmed by method C: true)
S3 [ 32, 34 ] (C4 x C4) : C2: inverse pairs 25, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 32, 35 ] C4 : Q8: inverse pairs 17, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 8, confirmed by method C: true)
S3 [ 32, 36 ] C8 x C2 x C2: inverse pairs 19, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 5, confirmed by method C: true)
S3 [ 32, 37 ] C2 x (C8 : C2): inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 38 ] (C8 x C2) : C2: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 32, 39 ] C2 x D16: inverse pairs 25, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 40 ] C2 x QD16: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 41 ] C2 x Q16: inverse pairs 17, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 17, confirmed by method C: true)
S3 [ 32, 42 ] (C8 x C2) : C2: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 32, 43 ] C8 : (C2 x C2): inverse pairs 23, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 44 ] (C2 x Q8) : C2: inverse pairs 19, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 45 ] C4 x C2 x C2 x C2: inverse pairs 23, [Xi:R] computed 2, LdS 2, agree true; Cayley graph with Aut = Xi found: true (try 2, confirmed by method C: true)
S3 [ 32, 46 ] C2 x C2 x D8: inverse pairs 27, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 47 ] C2 x C2 x Q8: inverse pairs 19, [Xi:R] computed 8, LdS 8, agree true; Cayley graph with Aut = Xi found: true (try 12, confirmed by method C: true)
S3 [ 32, 48 ] C2 x ((C4 x C2) : C2): inverse pairs 23, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 5, confirmed by method C: true)
S3 [ 32, 49 ] (C2 x C2 x C2) : (C2 x C2): inverse pairs 25, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 1, confirmed by method C: true)
S3 [ 32, 50 ] (C2 x Q8) : C2: inverse pairs 21, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 18, confirmed by method C: true)
S3 [ 32, 51 ] C2 x C2 x C2 x C2 x C2: inverse pairs 31, [Xi:R] computed 1, LdS 1, agree true; Cayley graph with Aut = Xi found: true (try 22, confirmed by method C: true)
S3 [Xi:R] agrees with the Leemann-de la Salle classification for all 143 groups: true
S3 every random hit confirmed by method C: true
S3 groups with no Cayley graph found having Aut = Xi(G): 24 [ [ 4, 2 ], [ 6, 1 ], [ 8, 2 ], [ 8, 3 ], [ 8, 4 ], [ 8, 5 ], [ 9, 2 ], [ 10, 1 ], [ 12, 1 ], [ 12, 3 ], [ 16, 2 ], [ 16, 4 ], [ 16, 6 ], [ 16, 9 ], [ 16, 10 ], [ 16, 12 ], [ 16, 13 ], [ 16, 14 ], [ 18, 4 ], [ 20, 1 ], [ 24, 11 ], [ 27, 3 ], [ 27, 5 ], [ 32, 26 ] ]
S3 these are the 23 groups of the proof plus Dic(Z10,5) = [20,1]: true
S3 not found but not among the proof's 23: [ [ 20, 1 ] ]
S3 among the proof's 23 but found: [  ]


==> anc/five_values/logs/supp_sweep_worker_0.data <==
SWEEP_DATA[1] := [ rec(
      confirmedC := true,
      found := true,
      id := [ 2, 1 ],
      labels := [ 0 ],
      lds := 1,
      m := 1,
      structure := "C2",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 10, 2 ],
      labels := [ 0, 1, 0, 1, 1 ],
      lds := 2,
      m := 5,
      structure := "C10",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 16, 6 ],
      labels := fail,
      lds := 1,
      m := 9,
      structure := "C8 : C2",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 20, 1 ],
      labels := fail,
      lds := 2,
      m := 10,
      structure := "C5 : C4",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 7 ],
      labels := [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
      lds := 2,
      m := 13,
      structure := "C2 x (C3 : C4)",
      tries := 13,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 27, 4 ],
      labels := [ 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
      lds := 1,
      m := 13,
      structure := "C9 : C3",
      tries := 4,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 5 ],
      labels := [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1 ],
      lds := 1,
      m := 19,
      structure := "(C8 x C2) : C2",
      tries := 3,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 21 ],
      labels := [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
      lds := 2,
      m := 19,
      structure := "C4 x C4 x C2",
      tries := 6,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 37 ],
      labels := [ 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
      lds := 1,
      m := 19,
      structure := "C2 x (C8 : C2)",
      tries := 1,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_0.log <==
worker 0 [ 2, 1 ] found=true tries=1
worker 0 [ 10, 2 ] found=true tries=2
worker 0 [ 16, 6 ] found=false tries=2000
worker 0 [ 20, 1 ] found=false tries=2000
worker 0 [ 24, 7 ] found=true tries=13
worker 0 [ 27, 4 ] found=true tries=4
worker 0 [ 32, 5 ] found=true tries=3
worker 0 [ 32, 21 ] found=true tries=6
worker 0 [ 32, 37 ] found=true tries=1


==> anc/five_values/logs/supp_sweep_worker_1.data <==
SWEEP_DATA[2] := [ rec(
      confirmedC := true,
      found := true,
      id := [ 3, 1 ],
      labels := [ 0 ],
      lds := 2,
      m := 1,
      structure := "C3",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 11, 1 ],
      labels := [ 0, 0, 1, 0, 0 ],
      lds := 2,
      m := 5,
      structure := "C11",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 16, 7 ],
      labels := [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
      lds := 1,
      m := 12,
      structure := "D16",
      tries := 2,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 20, 2 ],
      labels := [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
      lds := 2,
      m := 10,
      structure := "C20",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 8 ],
      labels := [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1 ],
      lds := 1,
      m := 16,
      structure := "(C6 x C2) : C2",
      tries := 3,
      xiIndex := 1 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 27, 5 ],
      labels := fail,
      lds := 2,
      m := 13,
      structure := "C3 x C3 x C3",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 6 ],
      labels := [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
      lds := 1,
      m := 21,
      structure := "(C2 x C2 x C2) : C4",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 22 ],
      labels := [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
      lds := 1,
      m := 23,
      structure := "C2 x ((C4 x C2) : C2)",
      tries := 11,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 38 ],
      labels := [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
      lds := 1,
      m := 19,
      structure := "(C8 x C2) : C2",
      tries := 2,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_1.log <==
worker 1 [ 3, 1 ] found=true tries=1
worker 1 [ 11, 1 ] found=true tries=1
worker 1 [ 16, 7 ] found=true tries=2
worker 1 [ 20, 2 ] found=true tries=1
worker 1 [ 24, 8 ] found=true tries=3
worker 1 [ 27, 5 ] found=false tries=2000
worker 1 [ 32, 6 ] found=true tries=1
worker 1 [ 32, 22 ] found=true tries=11
worker 1 [ 32, 38 ] found=true tries=2


==> anc/five_values/logs/supp_sweep_worker_10.data <==
SWEEP_DATA[11] := [ rec(
      confirmedC := fail,
      found := false,
      id := [ 8, 3 ],
      labels := fail,
      lds := 1,
      m := 6,
      structure := "D8",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 15, 1 ],
      labels := [ 0, 1, 1, 0, 1, 1, 1 ],
      lds := 2,
      m := 7,
      structure := "C15",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 18, 1 ],
      labels := [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1 ],
      lds := 1,
      m := 13,
      structure := "D18",
      tries := 5,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 1 ],
      labels := [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1 ],
      lds := 1,
      m := 12,
      structure := "C3 : C8",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 25, 2 ],
      labels := [ 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
      lds := 2,
      m := 12,
      structure := "C5 x C5",
      tries := 6,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 30, 4 ],
      labels := [ 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1 ],
      lds := 2,
      m := 15,
      structure := "C30",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 15 ],
      labels := [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
      lds := 1,
      m := 17,
      structure := "C4 . D8 = C4 . (C4 x C2)",
      tries := 5,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 31 ],
      labels := [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
      lds := 1,
      m := 21,
      structure := "(C4 x C4) : C2",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 47 ],
      labels := [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
      lds := 8,
      m := 19,
      structure := "C2 x C2 x Q8",
      tries := 12,
      xiIndex := 8 ) ];


==> anc/five_values/logs/supp_sweep_worker_10.log <==
worker 10 [ 8, 3 ] found=false tries=2000
worker 10 [ 15, 1 ] found=true tries=2
worker 10 [ 18, 1 ] found=true tries=5
worker 10 [ 24, 1 ] found=true tries=1
worker 10 [ 25, 2 ] found=true tries=6
worker 10 [ 30, 4 ] found=true tries=1
worker 10 [ 32, 15 ] found=true tries=5
worker 10 [ 32, 31 ] found=true tries=1
worker 10 [ 32, 47 ] found=true tries=12


==> anc/five_values/logs/supp_sweep_worker_11.data <==
SWEEP_DATA[12] := [ rec(
      confirmedC := fail,
      found := false,
      id := [ 8, 4 ],
      labels := fail,
      lds := 8,
      m := 4,
      structure := "Q8",
      tries := 2000,
      xiIndex := 8 ), rec(
      confirmedC := true,
      found := true,
      id := [ 16, 1 ],
      labels := [ 0, 1, 0, 1, 1, 0, 1, 0 ],
      lds := 2,
      m := 8,
      structure := "C16",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 18, 2 ],
      labels := [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
      lds := 2,
      m := 9,
      structure := "C18",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 2 ],
      labels := [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
      lds := 2,
      m := 12,
      structure := "C24",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 26, 1 ],
      labels := [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0 ],
      lds := 1,
      m := 19,
      structure := "D26",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 31, 1 ],
      labels := [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1 ],
      lds := 2,
      m := 15,
      structure := "C31",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 16 ],
      labels := [ 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
      lds := 2,
      m := 17,
      structure := "C16 x C2",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 32 ],
      labels := [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
      lds := 1,
      m := 17,
      structure := "(C2 x C2) . (C2 x C2 x C2)",
      tries := 14,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 48 ],
      labels := [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
      lds := 1,
      m := 23,
      structure := "C2 x ((C4 x C2) : C2)",
      tries := 5,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_11.log <==
worker 11 [ 8, 4 ] found=false tries=2000
worker 11 [ 16, 1 ] found=true tries=2
worker 11 [ 18, 2 ] found=true tries=1
worker 11 [ 24, 2 ] found=true tries=2
worker 11 [ 26, 1 ] found=true tries=1
worker 11 [ 31, 1 ] found=true tries=1
worker 11 [ 32, 16 ] found=true tries=1
worker 11 [ 32, 32 ] found=true tries=14
worker 11 [ 32, 48 ] found=true tries=5


==> anc/five_values/logs/supp_sweep_worker_12.data <==
SWEEP_DATA[13] := [ rec(
      confirmedC := fail,
      found := false,
      id := [ 8, 5 ],
      labels := fail,
      lds := 1,
      m := 7,
      structure := "C2 x C2 x C2",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 16, 2 ],
      labels := fail,
      lds := 2,
      m := 9,
      structure := "C4 x C4",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 18, 3 ],
      labels := [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 1 ],
      lds := 1,
      m := 10,
      structure := "C3 x S3",
      tries := 5,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 3 ],
      labels := [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
      lds := 1,
      m := 12,
      structure := "SL(2,3)",
      tries := 5,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 26, 2 ],
      labels := [ 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
      lds := 2,
      m := 13,
      structure := "C26",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 1 ],
      labels := [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0 ],
      lds := 2,
      m := 16,
      structure := "C32",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 17 ],
      labels := [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0 ],
      lds := 1,
      m := 17,
      structure := "C16 : C2",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 33 ],
      labels := [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
      lds := 1,
      m := 19,
      structure := "(C4 x C4) : C2",
      tries := 3,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 49 ],
      labels := [ 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
      lds := 1,
      m := 25,
      structure := "(C2 x C2 x C2) : (C2 x C2)",
      tries := 1,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_12.log <==
worker 12 [ 8, 5 ] found=false tries=2000
worker 12 [ 16, 2 ] found=false tries=2000
worker 12 [ 18, 3 ] found=true tries=5
worker 12 [ 24, 3 ] found=true tries=5
worker 12 [ 26, 2 ] found=true tries=1
worker 12 [ 32, 1 ] found=true tries=1
worker 12 [ 32, 17 ] found=true tries=1
worker 12 [ 32, 33 ] found=true tries=3
worker 12 [ 32, 49 ] found=true tries=1


==> anc/five_values/logs/supp_sweep_worker_13.data <==
SWEEP_DATA[14] := [ rec(
      confirmedC := true,
      found := true,
      id := [ 9, 1 ],
      labels := [ 0, 1, 0, 0 ],
      lds := 2,
      m := 4,
      structure := "C9",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 16, 3 ],
      labels := [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
      lds := 1,
      m := 11,
      structure := "(C4 x C2) : C2",
      tries := 17,
      xiIndex := 1 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 18, 4 ],
      labels := fail,
      lds := 1,
      m := 13,
      structure := "(C3 x C3) : C2",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 4 ],
      labels := [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
      lds := 2,
      m := 12,
      structure := "C3 : Q8",
      tries := 21,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 27, 1 ],
      labels := [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0 ],
      lds := 2,
      m := 13,
      structure := "C27",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 2 ],
      labels := [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
      lds := 1,
      m := 19,
      structure := "(C4 x C2) : C4",
      tries := 2,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 18 ],
      labels := [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0 ],
      lds := 1,
      m := 24,
      structure := "D32",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 34 ],
      labels := [ 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
      lds := 1,
      m := 25,
      structure := "(C4 x C4) : C2",
      tries := 2,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 50 ],
      labels := [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1 ],
      lds := 1,
      m := 21,
      structure := "(C2 x Q8) : C2",
      tries := 18,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_13.log <==
worker 13 [ 9, 1 ] found=true tries=1
worker 13 [ 16, 3 ] found=true tries=17
worker 13 [ 18, 4 ] found=false tries=2000
worker 13 [ 24, 4 ] found=true tries=21
worker 13 [ 27, 1 ] found=true tries=1
worker 13 [ 32, 2 ] found=true tries=2
worker 13 [ 32, 18 ] found=true tries=1
worker 13 [ 32, 34 ] found=true tries=2
worker 13 [ 32, 50 ] found=true tries=18


==> anc/five_values/logs/supp_sweep_worker_14.data <==
SWEEP_DATA[15] := [ rec(
      confirmedC := fail,
      found := false,
      id := [ 9, 2 ],
      labels := fail,
      lds := 2,
      m := 4,
      structure := "C3 x C3",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 16, 4 ],
      labels := fail,
      lds := 2,
      m := 9,
      structure := "C4 : C4",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 18, 5 ],
      labels := [ 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
      lds := 2,
      m := 9,
      structure := "C6 x C3",
      tries := 8,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 5 ],
      labels := [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0 ],
      lds := 1,
      m := 15,
      structure := "C4 x S3",
      tries := 2,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 27, 2 ],
      labels := [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0 ],
      lds := 2,
      m := 13,
      structure := "C9 x C3",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 3 ],
      labels := [ 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
      lds := 2,
      m := 17,
      structure := "C8 x C4",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 19 ],
      labels := [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
      lds := 1,
      m := 20,
      structure := "QD32",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 35 ],
      labels := [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
      lds := 2,
      m := 17,
      structure := "C4 : Q8",
      tries := 8,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 51 ],
      labels := [ 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
      lds := 1,
      m := 31,
      structure := "C2 x C2 x C2 x C2 x C2",
      tries := 22,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_14.log <==
worker 14 [ 9, 2 ] found=false tries=2000
worker 14 [ 16, 4 ] found=false tries=2000
worker 14 [ 18, 5 ] found=true tries=8
worker 14 [ 24, 5 ] found=true tries=2
worker 14 [ 27, 2 ] found=true tries=1
worker 14 [ 32, 3 ] found=true tries=1
worker 14 [ 32, 19 ] found=true tries=1
worker 14 [ 32, 35 ] found=true tries=8
worker 14 [ 32, 51 ] found=true tries=22


==> anc/five_values/logs/supp_sweep_worker_15.data <==
SWEEP_DATA[16] := [ rec(
      confirmedC := fail,
      found := false,
      id := [ 10, 1 ],
      labels := fail,
      lds := 1,
      m := 7,
      structure := "D10",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 16, 5 ],
      labels := [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      lds := 2,
      m := 9,
      structure := "C8 x C2",
      tries := 7,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 19, 1 ],
      labels := [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      lds := 2,
      m := 9,
      structure := "C19",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 6 ],
      labels := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1 ],
      lds := 1,
      m := 18,
      structure := "D24",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 27, 3 ],
      labels := fail,
      lds := 1,
      m := 13,
      structure := "(C3 x C3) : C3",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 4 ],
      labels := [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
      lds := 1,
      m := 17,
      structure := "C8 : C4",
      tries := 6,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 20 ],
      labels := [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
      lds := 2,
      m := 16,
      structure := "Q32",
      tries := 5,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 36 ],
      labels := [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
      lds := 2,
      m := 19,
      structure := "C8 x C2 x C2",
      tries := 5,
      xiIndex := 2 ) ];


==> anc/five_values/logs/supp_sweep_worker_15.log <==
worker 15 [ 10, 1 ] found=false tries=2000
worker 15 [ 16, 5 ] found=true tries=7
worker 15 [ 19, 1 ] found=true tries=1
worker 15 [ 24, 6 ] found=true tries=1
worker 15 [ 27, 3 ] found=false tries=2000
worker 15 [ 32, 4 ] found=true tries=6
worker 15 [ 32, 20 ] found=true tries=5
worker 15 [ 32, 36 ] found=true tries=5


==> anc/five_values/logs/supp_sweep_worker_2.data <==
SWEEP_DATA[3] := [ rec(
      confirmedC := true,
      found := true,
      id := [ 4, 1 ],
      labels := [ 0, 1 ],
      lds := 2,
      m := 2,
      structure := "C4",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 12, 1 ],
      labels := fail,
      lds := 2,
      m := 6,
      structure := "C3 : C4",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 16, 8 ],
      labels := [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 1 ],
      lds := 1,
      m := 10,
      structure := "QD16",
      tries := 17,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 20, 3 ],
      labels := [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
      lds := 1,
      m := 12,
      structure := "C5 : C4",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 9 ],
      labels := [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
      lds := 2,
      m := 13,
      structure := "C12 x C2",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 28, 1 ],
      labels := [ 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0 ],
      lds := 2,
      m := 14,
      structure := "C7 : C4",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 7 ],
      labels := [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
      lds := 1,
      m := 21,
      structure := "(C8 : C2) : C2",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 23 ],
      labels := [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0 ],
      lds := 2,
      m := 19,
      structure := "C2 x (C4 : C4)",
      tries := 3,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 39 ],
      labels := [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
      lds := 1,
      m := 25,
      structure := "C2 x D16",
      tries := 1,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_2.log <==
worker 2 [ 4, 1 ] found=true tries=2
worker 2 [ 12, 1 ] found=false tries=2000
worker 2 [ 16, 8 ] found=true tries=17
worker 2 [ 20, 3 ] found=true tries=1
worker 2 [ 24, 9 ] found=true tries=2
worker 2 [ 28, 1 ] found=true tries=2
worker 2 [ 32, 7 ] found=true tries=1
worker 2 [ 32, 23 ] found=true tries=3
worker 2 [ 32, 39 ] found=true tries=1


==> anc/five_values/logs/supp_sweep_worker_3.data <==
SWEEP_DATA[4] := [ rec(
      confirmedC := fail,
      found := false,
      id := [ 4, 2 ],
      labels := fail,
      lds := 1,
      m := 3,
      structure := "C2 x C2",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 12, 2 ],
      labels := [ 0, 1, 0, 1, 0, 0 ],
      lds := 2,
      m := 6,
      structure := "C12",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 16, 9 ],
      labels := fail,
      lds := 2,
      m := 8,
      structure := "Q16",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 20, 4 ],
      labels := [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0 ],
      lds := 1,
      m := 15,
      structure := "D20",
      tries := 3,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 10 ],
      labels := [ 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
      lds := 1,
      m := 14,
      structure := "C3 x D8",
      tries := 10,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 28, 2 ],
      labels := [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0 ],
      lds := 2,
      m := 14,
      structure := "C28",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 8 ],
      labels := [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
      lds := 1,
      m := 17,
      structure := "C2 . ((C4 x C2) : C2) = (C2 x C2) . (C4 x C2)",
      tries := 5,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 24 ],
      labels := [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
      lds := 1,
      m := 19,
      structure := "(C4 x C4) : C2",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 40 ],
      labels := [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0 ],
      lds := 1,
      m := 21,
      structure := "C2 x QD16",
      tries := 1,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_3.log <==
worker 3 [ 4, 2 ] found=false tries=2000
worker 3 [ 12, 2 ] found=true tries=1
worker 3 [ 16, 9 ] found=false tries=2000
worker 3 [ 20, 4 ] found=true tries=3
worker 3 [ 24, 10 ] found=true tries=10
worker 3 [ 28, 2 ] found=true tries=2
worker 3 [ 32, 8 ] found=true tries=5
worker 3 [ 32, 24 ] found=true tries=1
worker 3 [ 32, 40 ] found=true tries=1


==> anc/five_values/logs/supp_sweep_worker_4.data <==
SWEEP_DATA[5] := [ rec(
      confirmedC := true,
      found := true,
      id := [ 5, 1 ],
      labels := [ 0, 1 ],
      lds := 2,
      m := 2,
      structure := "C5",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 12, 3 ],
      labels := fail,
      lds := 1,
      m := 7,
      structure := "A4",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 16, 10 ],
      labels := fail,
      lds := 2,
      m := 11,
      structure := "C4 x C2 x C2",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 20, 5 ],
      labels := [ 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1 ],
      lds := 2,
      m := 11,
      structure := "C10 x C2",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 24, 11 ],
      labels := fail,
      lds := 1,
      m := 12,
      structure := "C3 x Q8",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 28, 3 ],
      labels := [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
      lds := 1,
      m := 21,
      structure := "D28",
      tries := 2,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 9 ],
      labels := [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1 ],
      lds := 1,
      m := 21,
      structure := "(C8 x C2) : C2",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 25 ],
      labels := [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
      lds := 1,
      m := 21,
      structure := "C4 x D8",
      tries := 6,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 41 ],
      labels := [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1 ],
      lds := 2,
      m := 17,
      structure := "C2 x Q16",
      tries := 17,
      xiIndex := 2 ) ];


==> anc/five_values/logs/supp_sweep_worker_4.log <==
worker 4 [ 5, 1 ] found=true tries=1
worker 4 [ 12, 3 ] found=false tries=2000
worker 4 [ 16, 10 ] found=false tries=2000
worker 4 [ 20, 5 ] found=true tries=2
worker 4 [ 24, 11 ] found=false tries=2000
worker 4 [ 28, 3 ] found=true tries=2
worker 4 [ 32, 9 ] found=true tries=1
worker 4 [ 32, 25 ] found=true tries=6
worker 4 [ 32, 41 ] found=true tries=17


==> anc/five_values/logs/supp_sweep_worker_5.data <==
SWEEP_DATA[6] := [ rec(
      confirmedC := fail,
      found := false,
      id := [ 6, 1 ],
      labels := fail,
      lds := 1,
      m := 4,
      structure := "S3",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 12, 4 ],
      labels := [ 0, 0, 1, 1, 1, 0, 1, 0, 0 ],
      lds := 1,
      m := 9,
      structure := "D12",
      tries := 36,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 16, 11 ],
      labels := [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
      lds := 1,
      m := 13,
      structure := "C2 x D8",
      tries := 7,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 21, 1 ],
      labels := [ 0, 0, 1, 1, 1, 1, 0, 1, 0, 0 ],
      lds := 1,
      m := 10,
      structure := "C7 : C3",
      tries := 4,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 12 ],
      labels := [ 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
      lds := 1,
      m := 16,
      structure := "S4",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 28, 4 ],
      labels := [ 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
      lds := 2,
      m := 15,
      structure := "C14 x C2",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 10 ],
      labels := [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
      lds := 1,
      m := 17,
      structure := "Q8 : C4",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 32, 26 ],
      labels := fail,
      lds := 1,
      m := 17,
      structure := "C4 x Q8",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 42 ],
      labels := [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
      lds := 1,
      m := 21,
      structure := "(C8 x C2) : C2",
      tries := 2,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_5.log <==
worker 5 [ 6, 1 ] found=false tries=2000
worker 5 [ 12, 4 ] found=true tries=36
worker 5 [ 16, 11 ] found=true tries=7
worker 5 [ 21, 1 ] found=true tries=4
worker 5 [ 24, 12 ] found=true tries=1
worker 5 [ 28, 4 ] found=true tries=1
worker 5 [ 32, 10 ] found=true tries=1
worker 5 [ 32, 26 ] found=false tries=2000
worker 5 [ 32, 42 ] found=true tries=2


==> anc/five_values/logs/supp_sweep_worker_6.data <==
SWEEP_DATA[7] := [ rec(
      confirmedC := true,
      found := true,
      id := [ 6, 2 ],
      labels := [ 0, 0, 1 ],
      lds := 2,
      m := 3,
      structure := "C6",
      tries := 3,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 12, 5 ],
      labels := [ 0, 1, 0, 0, 0, 0, 1 ],
      lds := 2,
      m := 7,
      structure := "C6 x C2",
      tries := 27,
      xiIndex := 2 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 16, 12 ],
      labels := fail,
      lds := 8,
      m := 9,
      structure := "C2 x Q8",
      tries := 2000,
      xiIndex := 8 ), rec(
      confirmedC := true,
      found := true,
      id := [ 21, 2 ],
      labels := [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0 ],
      lds := 2,
      m := 10,
      structure := "C21",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 13 ],
      labels := [ 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
      lds := 1,
      m := 15,
      structure := "C2 x A4",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 29, 1 ],
      labels := [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
      lds := 2,
      m := 14,
      structure := "C29",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 11 ],
      labels := [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
      lds := 1,
      m := 19,
      structure := "(C4 x C4) : C2",
      tries := 3,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 27 ],
      labels := [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
      lds := 1,
      m := 25,
      structure := "(C2 x C2 x C2 x C2) : C2",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 43 ],
      labels := [ 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1 ],
      lds := 1,
      m := 23,
      structure := "C8 : (C2 x C2)",
      tries := 1,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_6.log <==
worker 6 [ 6, 2 ] found=true tries=3
worker 6 [ 12, 5 ] found=true tries=27
worker 6 [ 16, 12 ] found=false tries=2000
worker 6 [ 21, 2 ] found=true tries=1
worker 6 [ 24, 13 ] found=true tries=1
worker 6 [ 29, 1 ] found=true tries=1
worker 6 [ 32, 11 ] found=true tries=3
worker 6 [ 32, 27 ] found=true tries=1
worker 6 [ 32, 43 ] found=true tries=1


==> anc/five_values/logs/supp_sweep_worker_7.data <==
SWEEP_DATA[8] := [ rec(
      confirmedC := true,
      found := true,
      id := [ 7, 1 ],
      labels := [ 0, 1, 1 ],
      lds := 2,
      m := 3,
      structure := "C7",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 13, 1 ],
      labels := [ 0, 0, 1, 1, 1, 0 ],
      lds := 2,
      m := 6,
      structure := "C13",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 16, 13 ],
      labels := fail,
      lds := 1,
      m := 11,
      structure := "(C4 x C2) : C2",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 22, 1 ],
      labels := [ 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0 ],
      lds := 1,
      m := 16,
      structure := "D22",
      tries := 4,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 14 ],
      labels := [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
      lds := 1,
      m := 19,
      structure := "C2 x C2 x S3",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 30, 1 ],
      labels := [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0 ],
      lds := 1,
      m := 16,
      structure := "C5 x S3",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 12 ],
      labels := [ 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
      lds := 1,
      m := 17,
      structure := "C4 : C8",
      tries := 2,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 28 ],
      labels := [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
      lds := 1,
      m := 23,
      structure := "(C4 x C2 x C2) : C2",
      tries := 6,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 44 ],
      labels := [ 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
      lds := 1,
      m := 19,
      structure := "(C2 x Q8) : C2",
      tries := 1,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_7.log <==
worker 7 [ 7, 1 ] found=true tries=1
worker 7 [ 13, 1 ] found=true tries=1
worker 7 [ 16, 13 ] found=false tries=2000
worker 7 [ 22, 1 ] found=true tries=4
worker 7 [ 24, 14 ] found=true tries=1
worker 7 [ 30, 1 ] found=true tries=1
worker 7 [ 32, 12 ] found=true tries=2
worker 7 [ 32, 28 ] found=true tries=6
worker 7 [ 32, 44 ] found=true tries=1


==> anc/five_values/logs/supp_sweep_worker_8.data <==
SWEEP_DATA[9] := [ rec(
      confirmedC := true,
      found := true,
      id := [ 8, 1 ],
      labels := [ 0, 0, 1, 0 ],
      lds := 2,
      m := 4,
      structure := "C8",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 14, 1 ],
      labels := [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
      lds := 1,
      m := 10,
      structure := "D14",
      tries := 4,
      xiIndex := 1 ), rec(
      confirmedC := fail,
      found := false,
      id := [ 16, 14 ],
      labels := fail,
      lds := 1,
      m := 15,
      structure := "C2 x C2 x C2 x C2",
      tries := 2000,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 22, 2 ],
      labels := [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
      lds := 2,
      m := 11,
      structure := "C22",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 24, 15 ],
      labels := [ 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
      lds := 2,
      m := 15,
      structure := "C6 x C2 x C2",
      tries := 2,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 30, 2 ],
      labels := [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
      lds := 1,
      m := 17,
      structure := "C3 x D10",
      tries := 7,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 13 ],
      labels := [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
      lds := 1,
      m := 17,
      structure := "C8 : C4",
      tries := 9,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 29 ],
      labels := [ 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
      lds := 1,
      m := 19,
      structure := "(C2 x Q8) : C2",
      tries := 6,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 45 ],
      labels := [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1 ],
      lds := 2,
      m := 23,
      structure := "C4 x C2 x C2 x C2",
      tries := 2,
      xiIndex := 2 ) ];


==> anc/five_values/logs/supp_sweep_worker_8.log <==
worker 8 [ 8, 1 ] found=true tries=2
worker 8 [ 14, 1 ] found=true tries=4
worker 8 [ 16, 14 ] found=false tries=2000
worker 8 [ 22, 2 ] found=true tries=1
worker 8 [ 24, 15 ] found=true tries=2
worker 8 [ 30, 2 ] found=true tries=7
worker 8 [ 32, 13 ] found=true tries=9
worker 8 [ 32, 29 ] found=true tries=6
worker 8 [ 32, 45 ] found=true tries=2


==> anc/five_values/logs/supp_sweep_worker_9.data <==
SWEEP_DATA[10] := [ rec(
      confirmedC := fail,
      found := false,
      id := [ 8, 2 ],
      labels := fail,
      lds := 2,
      m := 5,
      structure := "C4 x C2",
      tries := 2000,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 14, 2 ],
      labels := [ 0, 0, 0, 1, 1, 0, 0 ],
      lds := 2,
      m := 7,
      structure := "C14",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 17, 1 ],
      labels := [ 0, 0, 0, 1, 1, 0, 0, 0 ],
      lds := 2,
      m := 8,
      structure := "C17",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 23, 1 ],
      labels := [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
      lds := 2,
      m := 11,
      structure := "C23",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 25, 1 ],
      labels := [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0 ],
      lds := 2,
      m := 12,
      structure := "C25",
      tries := 1,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 30, 3 ],
      labels := [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
      lds := 1,
      m := 22,
      structure := "D30",
      tries := 1,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 14 ],
      labels := [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1 ],
      lds := 2,
      m := 17,
      structure := "C8 : C4",
      tries := 3,
      xiIndex := 2 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 30 ],
      labels := [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
      lds := 1,
      m := 21,
      structure := "(C4 x C2 x C2) : C2",
      tries := 3,
      xiIndex := 1 ), rec(
      confirmedC := true,
      found := true,
      id := [ 32, 46 ],
      labels := [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
      lds := 1,
      m := 27,
      structure := "C2 x C2 x D8",
      tries := 1,
      xiIndex := 1 ) ];


==> anc/five_values/logs/supp_sweep_worker_9.log <==
worker 9 [ 8, 2 ] found=false tries=2000
worker 9 [ 14, 2 ] found=true tries=1
worker 9 [ 17, 1 ] found=true tries=1
worker 9 [ 23, 1 ] found=true tries=1
worker 9 [ 25, 1 ] found=true tries=1
worker 9 [ 30, 3 ] found=true tries=1
worker 9 [ 32, 14 ] found=true tries=3
worker 9 [ 32, 30 ] found=true tries=3
worker 9 [ 32, 46 ] found=true tries=1


==> anc/five_values/logs/supp_two_colour.log <==
SUPPLEMENTARY CHECK S1: all partitions into at most 2 classes (Cayley graphs) for the 23 groups of E
S1 Z2^2: partitions tested = 4 (2^(m-1) = 4, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 4; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 Z2^3: partitions tested = 64 (2^(m-1) = 64, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 64; c(G) computed = 6; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 6; agrees: true
S1 Z2^4: partitions tested = 16384 (2^(m-1) = 16384, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 16384; c(G) computed = 8; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 8; agrees: true
S1 Z4xZ2: partitions tested = 16 (2^(m-1) = 16, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 16; c(G) computed = 6; [Xi:R] = 2; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 6; agrees: true
S1 Z4xZ2^2: partitions tested = 1024 (2^(m-1) = 1024, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 1024; c(G) computed = 8; [Xi:R] = 2; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 8; agrees: true
S1 Z4^2: partitions tested = 256 (2^(m-1) = 256, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 256; c(G) computed = 4; [Xi:R] = 2; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 4; agrees: true
S1 Z3^2: partitions tested = 8 (2^(m-1) = 8, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 8; c(G) computed = 8; [Xi:R] = 2; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 8; agrees: true
S1 Z3^3: partitions tested = 4096 (2^(m-1) = 4096, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 4096; c(G) computed = 12; [Xi:R] = 2; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 12; agrees: true
S1 Q8: partitions tested = 8 (2^(m-1) = 8, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 8; c(G) computed = 16; [Xi:R] = 8; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 16; agrees: true
S1 Q8xZ2: partitions tested = 256 (2^(m-1) = 256, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 256; c(G) computed = 16; [Xi:R] = 8; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 16; agrees: true
S1 Dic(Z6,3): partitions tested = 32 (2^(m-1) = 32, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 32; c(G) computed = 4; [Xi:R] = 2; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 4; agrees: true
S1 Dic(Z8,4): partitions tested = 128 (2^(m-1) = 128, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 128; c(G) computed = 4; [Xi:R] = 2; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 4; agrees: true
S1 Dic(Z4xZ2,(0,1)): partitions tested = 256 (2^(m-1) = 256, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 256; c(G) computed = 4; [Xi:R] = 2; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 4; agrees: true
S1 D6: partitions tested = 8 (2^(m-1) = 8, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 8; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 D8: partitions tested = 32 (2^(m-1) = 32, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 32; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 D10: partitions tested = 64 (2^(m-1) = 64, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 64; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 A4: partitions tested = 64 (2^(m-1) = 64, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 64; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 Q8xZ3: partitions tested = 2048 (2^(m-1) = 2048, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 2048; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 Q8xZ4: partitions tested = 65536 (2^(m-1) = 65536, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 65536; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 H1=Pauli: partitions tested = 1024 (2^(m-1) = 1024, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 1024; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 H2=Z8:Z2: partitions tested = 256 (2^(m-1) = 256, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 256; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 H3=Dih(Z3^2): partitions tested = 4096 (2^(m-1) = 4096, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 4096; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1 H4=Heis(3): partitions tested = 4096 (2^(m-1) = 4096, covered exactly once: true); realizing Xi(G) = 0; verified witnesses = 4096; c(G) computed = 2; [Xi:R] = 1; c(G) > [Xi:R]: true; c(G) stated in Section 3 = 2; agrees: true
S1_SUMMARY partitions tested in total = 99756; all 23 groups confirmed in E with the stated c(G): true


==> anc/five_values/logs/supp_two_colour_worker_0.data <==
SUPP_DATA[1] := [ rec(
      idxsum := 1,
      minlab := [ 0, 0, 0 ],
      minsize := 24,
      name := "Z2^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 164,
      minlab := [ 0, 0, 1, 1, 1, 0, 0 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8463360,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16465,
      minlab := [ 0, 1, 1, 0, 0 ],
      minsize := 1152,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1087040,
      minlab := [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0 ],
      minsize := 192,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 282000,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
      minsize := 192,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z3^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 5069056,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 21857,
      minlab := [ 0, 1, 0, 0 ],
      minsize := 128,
      name := "Q8",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 351888,
      minlab := [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
      minsize := 256,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44274,
      minlab := [ 0, 0, 1, 1, 0, 0 ],
      minsize := 48,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177736,
      minlab := [ 0, 1, 0, 0, 1, 1, 0, 0 ],
      minsize := 4096,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358544,
      minlab := [ 0, 0, 0, 1, 0, 1, 1, 0, 0 ],
      minsize := 64,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "D6",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 45106,
      minlab := [ 0, 1, 0, 1, 0, 0 ],
      minsize := 128,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90404,
      minlab := [ 0, 0, 1, 0, 1, 0, 0 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90660,
      minlab := [ 0, 1, 0, 0, 1, 0, 0 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3036288,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235573248,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5810752,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462928,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
      minsize := 64,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23963904,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25012480,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_0.log <==
worker 0 Z2^2: processed 1, min |Aut| 24
worker 0 Z2^3: processed 4, min |Aut| 48
worker 0 Z2^4: processed 1024, min |Aut| 128
worker 0 Z4xZ2: processed 1, min |Aut| 1152
worker 0 Z4xZ2^2: processed 64, min |Aut| 192
worker 0 Z4^2: processed 16, min |Aut| 192
worker 0 Z3^2: processed 0, min |Aut| infinity
worker 0 Z3^3: processed 256, min |Aut| 324
worker 0 Q8: processed 1, min |Aut| 128
worker 0 Q8xZ2: processed 16, min |Aut| 256
worker 0 Dic(Z6,3): processed 2, min |Aut| 48
worker 0 Dic(Z8,4): processed 8, min |Aut| 4096
worker 0 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 64
worker 0 D6: processed 0, min |Aut| infinity
worker 0 D8: processed 2, min |Aut| 128
worker 0 D10: processed 4, min |Aut| 20
worker 0 A4: processed 4, min |Aut| 24
worker 0 Q8xZ3: processed 128, min |Aut| 48
worker 0 Q8xZ4: processed 4096, min |Aut| 64
worker 0 H1=Pauli: processed 64, min |Aut| 32
worker 0 H2=Z8:Z2: processed 16, min |Aut| 64
worker 0 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 0 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=0 seconds=42


==> anc/five_values/logs/supp_two_colour_worker_1.data <==
SUPP_DATA[2] := [ rec(
      idxsum := 2,
      minlab := [ 0, 0, 1 ],
      minsize := 8,
      name := "Z2^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 168,
      minlab := [ 0, 0, 0, 1, 1, 0, 1 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8464384,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16466,
      minlab := [ 0, 1, 1, 0, 1 ],
      minsize := 128,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1087104,
      minlab := [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 282016,
      minlab := [ 0, 1, 0, 0, 1, 1, 1, 0, 1 ],
      minsize := 128,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z3^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 5069312,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 21858,
      minlab := [ 0, 1, 0, 1 ],
      minsize := 1152,
      name := "Q8",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 351904,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 1 ],
      minsize := 256,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44276,
      minlab := [ 0, 1, 1, 1, 0, 1 ],
      minsize := 48,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177744,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1 ],
      minsize := 4096,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358560,
      minlab := [ 0, 0, 0, 1, 0, 1, 1, 0, 1 ],
      minsize := 128,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "D6",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 45108,
      minlab := [ 0, 0, 0, 1, 0, 1 ],
      minsize := 128,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90408,
      minlab := [ 0, 0, 0, 0, 1, 0, 1 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90664,
      minlab := [ 0, 0, 0, 0, 1, 0, 1 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3036416,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235577344,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5810816,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462944,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
      minsize := 64,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23964160,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25012736,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_1.log <==
worker 1 Z2^2: processed 1, min |Aut| 8
worker 1 Z2^3: processed 4, min |Aut| 48
worker 1 Z2^4: processed 1024, min |Aut| 128
worker 1 Z4xZ2: processed 1, min |Aut| 128
worker 1 Z4xZ2^2: processed 64, min |Aut| 128
worker 1 Z4^2: processed 16, min |Aut| 128
worker 1 Z3^2: processed 0, min |Aut| infinity
worker 1 Z3^3: processed 256, min |Aut| 324
worker 1 Q8: processed 1, min |Aut| 1152
worker 1 Q8xZ2: processed 16, min |Aut| 256
worker 1 Dic(Z6,3): processed 2, min |Aut| 48
worker 1 Dic(Z8,4): processed 8, min |Aut| 4096
worker 1 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 128
worker 1 D6: processed 0, min |Aut| infinity
worker 1 D8: processed 2, min |Aut| 128
worker 1 D10: processed 4, min |Aut| 20
worker 1 A4: processed 4, min |Aut| 24
worker 1 Q8xZ3: processed 128, min |Aut| 48
worker 1 Q8xZ4: processed 4096, min |Aut| 64
worker 1 H1=Pauli: processed 64, min |Aut| 32
worker 1 H2=Z8:Z2: processed 16, min |Aut| 64
worker 1 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 1 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=1 seconds=42


==> anc/five_values/logs/supp_two_colour_worker_10.data <==
SUPP_DATA[11] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 140,
      minlab := [ 0, 1, 0, 0, 1, 1, 0 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8457216,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16459,
      minlab := [ 0, 0, 1, 1, 0 ],
      minsize := 1152,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086656,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281904,
      minlab := [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
      minsize := 64,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 17755,
      minlab := [ 0, 1, 1, 0 ],
      minsize := 72,
      name := "Z3^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 5071616,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Q8",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 351792,
      minlab := [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
      minsize := 256,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44262,
      minlab := [ 0, 0, 0, 1, 1, 0 ],
      minsize := 768,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177688,
      minlab := [ 0, 0, 0, 1, 0, 1, 1, 0 ],
      minsize := 64,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358448,
      minlab := [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
      minsize := 256,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 22539,
      minlab := [ 0, 1, 1, 0 ],
      minsize := 12,
      name := "D6",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 45126,
      minlab := [ 0, 0, 1, 1, 1, 0 ],
      minsize := 16,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90444,
      minlab := [ 0, 0, 0, 1, 1, 1, 0 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90700,
      minlab := [ 0, 0, 1, 1, 1, 1, 0 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3037568,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235614208,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5811392,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1463088,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
      minsize := 32,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23966464,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25015040,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_10.log <==
worker 10 Z2^2: processed 0, min |Aut| infinity
worker 10 Z2^3: processed 4, min |Aut| 48
worker 10 Z2^4: processed 1024, min |Aut| 128
worker 10 Z4xZ2: processed 1, min |Aut| 1152
worker 10 Z4xZ2^2: processed 64, min |Aut| 128
worker 10 Z4^2: processed 16, min |Aut| 64
worker 10 Z3^2: processed 1, min |Aut| 72
worker 10 Z3^3: processed 256, min |Aut| 324
worker 10 Q8: processed 0, min |Aut| infinity
worker 10 Q8xZ2: processed 16, min |Aut| 256
worker 10 Dic(Z6,3): processed 2, min |Aut| 768
worker 10 Dic(Z8,4): processed 8, min |Aut| 64
worker 10 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 256
worker 10 D6: processed 1, min |Aut| 12
worker 10 D8: processed 2, min |Aut| 16
worker 10 D10: processed 4, min |Aut| 20
worker 10 A4: processed 4, min |Aut| 24
worker 10 Q8xZ3: processed 128, min |Aut| 48
worker 10 Q8xZ4: processed 4096, min |Aut| 64
worker 10 H1=Pauli: processed 64, min |Aut| 32
worker 10 H2=Z8:Z2: processed 16, min |Aut| 32
worker 10 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 10 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=10 seconds=43


==> anc/five_values/logs/supp_two_colour_worker_11.data <==
SUPP_DATA[12] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 144,
      minlab := [ 0, 0, 0, 0, 1, 1, 1 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8458240,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16460,
      minlab := [ 0, 0, 1, 1, 1 ],
      minsize := 48,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086720,
      minlab := [ 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1 ],
      minsize := 192,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281920,
      minlab := [ 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
      minsize := 64,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 17756,
      minlab := [ 0, 1, 1, 1 ],
      minsize := 1296,
      name := "Z3^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 5071872,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Q8",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 351808,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
      minsize := 256,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44264,
      minlab := [ 0, 1, 0, 1, 1, 1 ],
      minsize := 4608,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177696,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1 ],
      minsize := 64,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358464,
      minlab := [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
      minsize := 128,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 22540,
      minlab := [ 0, 1, 1, 1 ],
      minsize := 48,
      name := "D6",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 45128,
      minlab := [ 0, 0, 1, 1, 1, 1 ],
      minsize := 16,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90448,
      minlab := [ 0, 0, 0, 1, 1, 1, 1 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90704,
      minlab := [ 0, 0, 1, 1, 1, 1, 1 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3037696,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235618304,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
      minsize := 128,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5811456,
      minlab := [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1463104,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
      minsize := 32,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23966720,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25015296,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_11.log <==
worker 11 Z2^2: processed 0, min |Aut| infinity
worker 11 Z2^3: processed 4, min |Aut| 48
worker 11 Z2^4: processed 1024, min |Aut| 128
worker 11 Z4xZ2: processed 1, min |Aut| 48
worker 11 Z4xZ2^2: processed 64, min |Aut| 192
worker 11 Z4^2: processed 16, min |Aut| 64
worker 11 Z3^2: processed 1, min |Aut| 1296
worker 11 Z3^3: processed 256, min |Aut| 324
worker 11 Q8: processed 0, min |Aut| infinity
worker 11 Q8xZ2: processed 16, min |Aut| 256
worker 11 Dic(Z6,3): processed 2, min |Aut| 4608
worker 11 Dic(Z8,4): processed 8, min |Aut| 64
worker 11 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 128
worker 11 D6: processed 1, min |Aut| 48
worker 11 D8: processed 2, min |Aut| 16
worker 11 D10: processed 4, min |Aut| 20
worker 11 A4: processed 4, min |Aut| 24
worker 11 Q8xZ3: processed 128, min |Aut| 48
worker 11 Q8xZ4: processed 4096, min |Aut| 128
worker 11 H1=Pauli: processed 64, min |Aut| 32
worker 11 H2=Z8:Z2: processed 16, min |Aut| 32
worker 11 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 11 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=11 seconds=45


==> anc/five_values/logs/supp_two_colour_worker_12.data <==
SUPP_DATA[13] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 148,
      minlab := [ 0, 1, 1, 1, 0, 0, 0 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8459264,
      minlab := [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16461,
      minlab := [ 0, 1, 0, 0, 0 ],
      minsize := 128,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086784,
      minlab := [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
      minsize := 192,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281936,
      minlab := [ 0, 1, 0, 1, 1, 1, 0, 0, 0 ],
      minsize := 256,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z3^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 5068032,
      minlab := [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 21853,
      minlab := [ 0, 0, 0, 0 ],
      minsize := 40320,
      name := "Q8",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 351824,
      minlab := [ 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
      minsize := 12288,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44266,
      minlab := [ 0, 0, 1, 0, 0, 0 ],
      minsize := 288,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177704,
      minlab := [ 0, 1, 0, 0, 1, 0, 0, 0 ],
      minsize := 4096,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358480,
      minlab := [ 0, 1, 1, 1, 1, 1, 0, 0, 0 ],
      minsize := 128,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "D6",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 45098,
      minlab := [ 0, 1, 0, 0, 0, 0 ],
      minsize := 384,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90388,
      minlab := [ 0, 1, 1, 0, 0, 0, 0 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90644,
      minlab := [ 0, 1, 1, 0, 0, 0, 0 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3035776,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235556864,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
      minsize := 128,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5810496,
      minlab := [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462864,
      minlab := [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      minsize := 64,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23962880,
      minlab := [ 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25011456,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_12.log <==
worker 12 Z2^2: processed 0, min |Aut| infinity
worker 12 Z2^3: processed 4, min |Aut| 48
worker 12 Z2^4: processed 1024, min |Aut| 128
worker 12 Z4xZ2: processed 1, min |Aut| 128
worker 12 Z4xZ2^2: processed 64, min |Aut| 192
worker 12 Z4^2: processed 16, min |Aut| 256
worker 12 Z3^2: processed 0, min |Aut| infinity
worker 12 Z3^3: processed 256, min |Aut| 324
worker 12 Q8: processed 1, min |Aut| 40320
worker 12 Q8xZ2: processed 16, min |Aut| 12288
worker 12 Dic(Z6,3): processed 2, min |Aut| 288
worker 12 Dic(Z8,4): processed 8, min |Aut| 4096
worker 12 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 128
worker 12 D6: processed 0, min |Aut| infinity
worker 12 D8: processed 2, min |Aut| 384
worker 12 D10: processed 4, min |Aut| 20
worker 12 A4: processed 4, min |Aut| 24
worker 12 Q8xZ3: processed 128, min |Aut| 48
worker 12 Q8xZ4: processed 4096, min |Aut| 128
worker 12 H1=Pauli: processed 64, min |Aut| 32
worker 12 H2=Z8:Z2: processed 16, min |Aut| 64
worker 12 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 12 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=12 seconds=42


==> anc/five_values/logs/supp_two_colour_worker_13.data <==
SUPP_DATA[14] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 152,
      minlab := [ 0, 1, 0, 1, 0, 0, 1 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8460288,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16462,
      minlab := [ 0, 1, 0, 0, 1 ],
      minsize := 48,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086848,
      minlab := [ 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
      minsize := 192,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281952,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
      minsize := 192,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z3^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 5068288,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 21854,
      minlab := [ 0, 0, 0, 1 ],
      minsize := 128,
      name := "Q8",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 351840,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
      minsize := 12288,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44268,
      minlab := [ 0, 0, 1, 0, 0, 1 ],
      minsize := 48,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177712,
      minlab := [ 0, 0, 0, 0, 1, 0, 0, 1 ],
      minsize := 4096,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358496,
      minlab := [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
      minsize := 256,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "D6",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 45100,
      minlab := [ 0, 1, 0, 0, 0, 1 ],
      minsize := 128,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90392,
      minlab := [ 0, 0, 1, 0, 0, 0, 1 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90648,
      minlab := [ 0, 0, 1, 0, 0, 0, 1 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3035904,
      minlab := [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235560960,
      minlab := [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5810560,
      minlab := [ 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462880,
      minlab := [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
      minsize := 64,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23963136,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25011712,
      minlab := [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_13.log <==
worker 13 Z2^2: processed 0, min |Aut| infinity
worker 13 Z2^3: processed 4, min |Aut| 48
worker 13 Z2^4: processed 1024, min |Aut| 128
worker 13 Z4xZ2: processed 1, min |Aut| 48
worker 13 Z4xZ2^2: processed 64, min |Aut| 192
worker 13 Z4^2: processed 16, min |Aut| 192
worker 13 Z3^2: processed 0, min |Aut| infinity
worker 13 Z3^3: processed 256, min |Aut| 324
worker 13 Q8: processed 1, min |Aut| 128
worker 13 Q8xZ2: processed 16, min |Aut| 12288
worker 13 Dic(Z6,3): processed 2, min |Aut| 48
worker 13 Dic(Z8,4): processed 8, min |Aut| 4096
worker 13 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 256
worker 13 D6: processed 0, min |Aut| infinity
worker 13 D8: processed 2, min |Aut| 128
worker 13 D10: processed 4, min |Aut| 20
worker 13 A4: processed 4, min |Aut| 24
worker 13 Q8xZ3: processed 128, min |Aut| 48
worker 13 Q8xZ4: processed 4096, min |Aut| 64
worker 13 H1=Pauli: processed 64, min |Aut| 32
worker 13 H2=Z8:Z2: processed 16, min |Aut| 64
worker 13 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 13 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=13 seconds=42


==> anc/five_values/logs/supp_two_colour_worker_14.data <==
SUPP_DATA[15] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 156,
      minlab := [ 0, 0, 1, 1, 0, 1, 0 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8461312,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16463,
      minlab := [ 0, 1, 0, 1, 0 ],
      minsize := 1152,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086912,
      minlab := [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
      minsize := 192,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281968,
      minlab := [ 0, 1, 0, 0, 1, 1, 0, 1, 0 ],
      minsize := 64,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z3^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 5068544,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 21855,
      minlab := [ 0, 0, 1, 0 ],
      minsize := 128,
      name := "Q8",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 351856,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
      minsize := 12288,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44270,
      minlab := [ 0, 0, 1, 0, 1, 0 ],
      minsize := 48,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177720,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 0 ],
      minsize := 64,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358512,
      minlab := [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
      minsize := 64,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "D6",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 45102,
      minlab := [ 0, 1, 0, 0, 1, 0 ],
      minsize := 16,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90396,
      minlab := [ 0, 1, 0, 0, 0, 1, 0 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90652,
      minlab := [ 0, 0, 1, 0, 0, 1, 0 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3036032,
      minlab := [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235565056,
      minlab := [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5810624,
      minlab := [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462896,
      minlab := [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
      minsize := 32,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23963392,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25011968,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_14.log <==
worker 14 Z2^2: processed 0, min |Aut| infinity
worker 14 Z2^3: processed 4, min |Aut| 48
worker 14 Z2^4: processed 1024, min |Aut| 128
worker 14 Z4xZ2: processed 1, min |Aut| 1152
worker 14 Z4xZ2^2: processed 64, min |Aut| 192
worker 14 Z4^2: processed 16, min |Aut| 64
worker 14 Z3^2: processed 0, min |Aut| infinity
worker 14 Z3^3: processed 256, min |Aut| 324
worker 14 Q8: processed 1, min |Aut| 128
worker 14 Q8xZ2: processed 16, min |Aut| 12288
worker 14 Dic(Z6,3): processed 2, min |Aut| 48
worker 14 Dic(Z8,4): processed 8, min |Aut| 64
worker 14 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 64
worker 14 D6: processed 0, min |Aut| infinity
worker 14 D8: processed 2, min |Aut| 16
worker 14 D10: processed 4, min |Aut| 20
worker 14 A4: processed 4, min |Aut| 24
worker 14 Q8xZ3: processed 128, min |Aut| 48
worker 14 Q8xZ4: processed 4096, min |Aut| 64
worker 14 H1=Pauli: processed 64, min |Aut| 32
worker 14 H2=Z8:Z2: processed 16, min |Aut| 32
worker 14 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 14 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=14 seconds=42


==> anc/five_values/logs/supp_two_colour_worker_15.data <==
SUPP_DATA[16] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 160,
      minlab := [ 0, 0, 0, 1, 0, 1, 1 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8462336,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16464,
      minlab := [ 0, 1, 0, 1, 1 ],
      minsize := 48,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086976,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
      minsize := 192,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281984,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
      minsize := 64,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z3^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 5068800,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 21856,
      minlab := [ 0, 0, 1, 1 ],
      minsize := 1152,
      name := "Q8",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 351872,
      minlab := [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
      minsize := 12288,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44272,
      minlab := [ 0, 1, 1, 0, 1, 1 ],
      minsize := 48,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177728,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 1 ],
      minsize := 64,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358528,
      minlab := [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
      minsize := 128,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "D6",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 45104,
      minlab := [ 0, 1, 0, 0, 1, 1 ],
      minsize := 16,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90400,
      minlab := [ 0, 0, 0, 0, 0, 1, 1 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90656,
      minlab := [ 0, 0, 1, 0, 0, 1, 1 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3036160,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235569152,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1 ],
      minsize := 128,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5810688,
      minlab := [ 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462912,
      minlab := [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
      minsize := 32,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23963648,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25012224,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_15.log <==
worker 15 Z2^2: processed 0, min |Aut| infinity
worker 15 Z2^3: processed 4, min |Aut| 48
worker 15 Z2^4: processed 1024, min |Aut| 128
worker 15 Z4xZ2: processed 1, min |Aut| 48
worker 15 Z4xZ2^2: processed 64, min |Aut| 192
worker 15 Z4^2: processed 16, min |Aut| 64
worker 15 Z3^2: processed 0, min |Aut| infinity
worker 15 Z3^3: processed 256, min |Aut| 324
worker 15 Q8: processed 1, min |Aut| 1152
worker 15 Q8xZ2: processed 16, min |Aut| 12288
worker 15 Dic(Z6,3): processed 2, min |Aut| 48
worker 15 Dic(Z8,4): processed 8, min |Aut| 64
worker 15 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 128
worker 15 D6: processed 0, min |Aut| infinity
worker 15 D8: processed 2, min |Aut| 16
worker 15 D10: processed 4, min |Aut| 20
worker 15 A4: processed 4, min |Aut| 24
worker 15 Q8xZ3: processed 128, min |Aut| 48
worker 15 Q8xZ4: processed 4096, min |Aut| 128
worker 15 H1=Pauli: processed 64, min |Aut| 32
worker 15 H2=Z8:Z2: processed 16, min |Aut| 32
worker 15 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 15 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=15 seconds=44


==> anc/five_values/logs/supp_two_colour_worker_2.data <==
SUPP_DATA[3] := [ rec(
      idxsum := 3,
      minlab := [ 0, 1, 0 ],
      minsize := 8,
      name := "Z2^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 172,
      minlab := [ 0, 0, 0, 1, 1, 1, 0 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8465408,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16467,
      minlab := [ 0, 1, 1, 1, 0 ],
      minsize := 128,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1087168,
      minlab := [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 282032,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
      minsize := 64,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z3^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 5069568,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 21859,
      minlab := [ 0, 1, 1, 0 ],
      minsize := 1152,
      name := "Q8",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 351920,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
      minsize := 256,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44278,
      minlab := [ 0, 1, 1, 1, 1, 0 ],
      minsize := 48,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177752,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0 ],
      minsize := 64,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358576,
      minlab := [ 0, 0, 0, 1, 0, 1, 1, 1, 0 ],
      minsize := 128,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "D6",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 45110,
      minlab := [ 0, 0, 0, 1, 1, 0 ],
      minsize := 16,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90412,
      minlab := [ 0, 0, 0, 0, 1, 1, 0 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90668,
      minlab := [ 0, 0, 0, 0, 1, 1, 0 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3036544,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235581440,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5810880,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462960,
      minlab := [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
      minsize := 32,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23964416,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25012992,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_2.log <==
worker 2 Z2^2: processed 1, min |Aut| 8
worker 2 Z2^3: processed 4, min |Aut| 48
worker 2 Z2^4: processed 1024, min |Aut| 128
worker 2 Z4xZ2: processed 1, min |Aut| 128
worker 2 Z4xZ2^2: processed 64, min |Aut| 128
worker 2 Z4^2: processed 16, min |Aut| 64
worker 2 Z3^2: processed 0, min |Aut| infinity
worker 2 Z3^3: processed 256, min |Aut| 324
worker 2 Q8: processed 1, min |Aut| 1152
worker 2 Q8xZ2: processed 16, min |Aut| 256
worker 2 Dic(Z6,3): processed 2, min |Aut| 48
worker 2 Dic(Z8,4): processed 8, min |Aut| 64
worker 2 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 128
worker 2 D6: processed 0, min |Aut| infinity
worker 2 D8: processed 2, min |Aut| 16
worker 2 D10: processed 4, min |Aut| 20
worker 2 A4: processed 4, min |Aut| 24
worker 2 Q8xZ3: processed 128, min |Aut| 48
worker 2 Q8xZ4: processed 4096, min |Aut| 64
worker 2 H1=Pauli: processed 64, min |Aut| 32
worker 2 H2=Z8:Z2: processed 16, min |Aut| 32
worker 2 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 2 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=2 seconds=41


==> anc/five_values/logs/supp_two_colour_worker_3.data <==
SUPP_DATA[4] := [ rec(
      idxsum := 4,
      minlab := [ 0, 1, 1 ],
      minsize := 8,
      name := "Z2^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 176,
      minlab := [ 0, 0, 1, 1, 1, 1, 1 ],
      minsize := 128,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8466432,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16468,
      minlab := [ 0, 1, 1, 1, 1 ],
      minsize := 384,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1087232,
      minlab := [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 282048,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
      minsize := 64,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z3^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 5069824,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 21860,
      minlab := [ 0, 1, 1, 1 ],
      minsize := 384,
      name := "Q8",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 351936,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
      minsize := 256,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44280,
      minlab := [ 0, 0, 1, 1, 1, 1 ],
      minsize := 288,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177760,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 1 ],
      minsize := 64,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358592,
      minlab := [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
      minsize := 4608,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "D6",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 45112,
      minlab := [ 0, 0, 0, 1, 1, 1 ],
      minsize := 16,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90416,
      minlab := [ 0, 0, 1, 0, 1, 1, 1 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90672,
      minlab := [ 0, 0, 0, 0, 1, 1, 1 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3036672,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235585536,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5810944,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462976,
      minlab := [ 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
      minsize := 32,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23964672,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25013248,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_3.log <==
worker 3 Z2^2: processed 1, min |Aut| 8
worker 3 Z2^3: processed 4, min |Aut| 128
worker 3 Z2^4: processed 1024, min |Aut| 128
worker 3 Z4xZ2: processed 1, min |Aut| 384
worker 3 Z4xZ2^2: processed 64, min |Aut| 128
worker 3 Z4^2: processed 16, min |Aut| 64
worker 3 Z3^2: processed 0, min |Aut| infinity
worker 3 Z3^3: processed 256, min |Aut| 324
worker 3 Q8: processed 1, min |Aut| 384
worker 3 Q8xZ2: processed 16, min |Aut| 256
worker 3 Dic(Z6,3): processed 2, min |Aut| 288
worker 3 Dic(Z8,4): processed 8, min |Aut| 64
worker 3 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 4608
worker 3 D6: processed 0, min |Aut| infinity
worker 3 D8: processed 2, min |Aut| 16
worker 3 D10: processed 4, min |Aut| 20
worker 3 A4: processed 4, min |Aut| 24
worker 3 Q8xZ3: processed 128, min |Aut| 48
worker 3 Q8xZ4: processed 4096, min |Aut| 64
worker 3 H1=Pauli: processed 64, min |Aut| 32
worker 3 H2=Z8:Z2: processed 16, min |Aut| 32
worker 3 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 3 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=3 seconds=43


==> anc/five_values/logs/supp_two_colour_worker_4.data <==
SUPP_DATA[5] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 116,
      minlab := [ 0, 1, 1, 0, 0, 0, 0 ],
      minsize := 128,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8451072,
      minlab := [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16453,
      minlab := [ 0, 0, 0, 0, 0 ],
      minsize := 40320,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086272,
      minlab := [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281808,
      minlab := [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
      minsize := 256,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 17749,
      minlab := [ 0, 0, 0, 0 ],
      minsize := 362880,
      name := "Z3^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 5070080,
      minlab := [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Q8",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 351696,
      minlab := [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
      minsize := 12288,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44250,
      minlab := [ 0, 1, 0, 0, 0, 0 ],
      minsize := 46080,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177640,
      minlab := [ 0, 1, 0, 1, 0, 0, 0, 0 ],
      minsize := 4096,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358352,
      minlab := [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      minsize := 4608,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 22533,
      minlab := [ 0, 0, 0, 0 ],
      minsize := 720,
      name := "D6",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 45114,
      minlab := [ 0, 1, 1, 0, 0, 0 ],
      minsize := 48,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90420,
      minlab := [ 0, 0, 1, 1, 0, 0, 0 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90676,
      minlab := [ 0, 1, 0, 1, 0, 0, 0 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3036800,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235589632,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5811008,
      minlab := [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1462992,
      minlab := [ 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
      minsize := 64,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23964928,
      minlab := [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25013504,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_4.log <==
worker 4 Z2^2: processed 0, min |Aut| infinity
worker 4 Z2^3: processed 4, min |Aut| 128
worker 4 Z2^4: processed 1024, min |Aut| 128
worker 4 Z4xZ2: processed 1, min |Aut| 40320
worker 4 Z4xZ2^2: processed 64, min |Aut| 128
worker 4 Z4^2: processed 16, min |Aut| 256
worker 4 Z3^2: processed 1, min |Aut| 362880
worker 4 Z3^3: processed 256, min |Aut| 324
worker 4 Q8: processed 0, min |Aut| infinity
worker 4 Q8xZ2: processed 16, min |Aut| 12288
worker 4 Dic(Z6,3): processed 2, min |Aut| 46080
worker 4 Dic(Z8,4): processed 8, min |Aut| 4096
worker 4 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 4608
worker 4 D6: processed 1, min |Aut| 720
worker 4 D8: processed 2, min |Aut| 48
worker 4 D10: processed 4, min |Aut| 20
worker 4 A4: processed 4, min |Aut| 24
worker 4 Q8xZ3: processed 128, min |Aut| 48
worker 4 Q8xZ4: processed 4096, min |Aut| 64
worker 4 H1=Pauli: processed 64, min |Aut| 32
worker 4 H2=Z8:Z2: processed 16, min |Aut| 64
worker 4 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 4 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=4 seconds=42


==> anc/five_values/logs/supp_two_colour_worker_5.data <==
SUPP_DATA[6] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 120,
      minlab := [ 0, 1, 1, 0, 0, 0, 1 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8452096,
      minlab := [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16454,
      minlab := [ 0, 0, 0, 0, 1 ],
      minsize := 384,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086336,
      minlab := [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281824,
      minlab := [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
      minsize := 192,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 17750,
      minlab := [ 0, 0, 0, 1 ],
      minsize := 1296,
      name := "Z3^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 5070336,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Q8",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 351712,
      minlab := [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
      minsize := 12288,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44252,
      minlab := [ 0, 0, 0, 0, 0, 1 ],
      minsize := 3072,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177648,
      minlab := [ 0, 0, 0, 1, 0, 0, 0, 1 ],
      minsize := 4096,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358368,
      minlab := [ 0, 1, 1, 1, 1, 0, 0, 0, 1 ],
      minsize := 128,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 22534,
      minlab := [ 0, 0, 0, 1 ],
      minsize := 48,
      name := "D6",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 45116,
      minlab := [ 0, 1, 1, 0, 0, 1 ],
      minsize := 48,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90424,
      minlab := [ 0, 0, 0, 1, 0, 0, 1 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90680,
      minlab := [ 0, 0, 0, 1, 0, 0, 1 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3036928,
      minlab := [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235593728,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5811072,
      minlab := [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1463008,
      minlab := [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
      minsize := 64,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23965184,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25013760,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_5.log <==
worker 5 Z2^2: processed 0, min |Aut| infinity
worker 5 Z2^3: processed 4, min |Aut| 48
worker 5 Z2^4: processed 1024, min |Aut| 128
worker 5 Z4xZ2: processed 1, min |Aut| 384
worker 5 Z4xZ2^2: processed 64, min |Aut| 128
worker 5 Z4^2: processed 16, min |Aut| 192
worker 5 Z3^2: processed 1, min |Aut| 1296
worker 5 Z3^3: processed 256, min |Aut| 324
worker 5 Q8: processed 0, min |Aut| infinity
worker 5 Q8xZ2: processed 16, min |Aut| 12288
worker 5 Dic(Z6,3): processed 2, min |Aut| 3072
worker 5 Dic(Z8,4): processed 8, min |Aut| 4096
worker 5 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 128
worker 5 D6: processed 1, min |Aut| 48
worker 5 D8: processed 2, min |Aut| 48
worker 5 D10: processed 4, min |Aut| 20
worker 5 A4: processed 4, min |Aut| 24
worker 5 Q8xZ3: processed 128, min |Aut| 48
worker 5 Q8xZ4: processed 4096, min |Aut| 64
worker 5 H1=Pauli: processed 64, min |Aut| 32
worker 5 H2=Z8:Z2: processed 16, min |Aut| 64
worker 5 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 5 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=5 seconds=41


==> anc/five_values/logs/supp_two_colour_worker_6.data <==
SUPP_DATA[7] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 124,
      minlab := [ 0, 1, 1, 0, 0, 1, 0 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8453120,
      minlab := [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16455,
      minlab := [ 0, 0, 0, 1, 0 ],
      minsize := 384,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086400,
      minlab := [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281840,
      minlab := [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
      minsize := 64,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 17751,
      minlab := [ 0, 0, 1, 0 ],
      minsize := 1296,
      name := "Z3^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 5070592,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Q8",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 351728,
      minlab := [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
      minsize := 12288,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44254,
      minlab := [ 0, 0, 0, 0, 1, 0 ],
      minsize := 3072,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177656,
      minlab := [ 0, 0, 0, 1, 0, 0, 1, 0 ],
      minsize := 64,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358384,
      minlab := [ 0, 1, 1, 1, 1, 0, 0, 1, 0 ],
      minsize := 128,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 22535,
      minlab := [ 0, 0, 1, 0 ],
      minsize := 72,
      name := "D6",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 45118,
      minlab := [ 0, 1, 1, 0, 1, 0 ],
      minsize := 16,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90428,
      minlab := [ 0, 0, 0, 1, 0, 1, 0 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90684,
      minlab := [ 0, 0, 0, 1, 0, 1, 0 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3037056,
      minlab := [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235597824,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5811136,
      minlab := [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1463024,
      minlab := [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
      minsize := 32,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23965440,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25014016,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_6.log <==
worker 6 Z2^2: processed 0, min |Aut| infinity
worker 6 Z2^3: processed 4, min |Aut| 48
worker 6 Z2^4: processed 1024, min |Aut| 128
worker 6 Z4xZ2: processed 1, min |Aut| 384
worker 6 Z4xZ2^2: processed 64, min |Aut| 128
worker 6 Z4^2: processed 16, min |Aut| 64
worker 6 Z3^2: processed 1, min |Aut| 1296
worker 6 Z3^3: processed 256, min |Aut| 324
worker 6 Q8: processed 0, min |Aut| infinity
worker 6 Q8xZ2: processed 16, min |Aut| 12288
worker 6 Dic(Z6,3): processed 2, min |Aut| 3072
worker 6 Dic(Z8,4): processed 8, min |Aut| 64
worker 6 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 128
worker 6 D6: processed 1, min |Aut| 72
worker 6 D8: processed 2, min |Aut| 16
worker 6 D10: processed 4, min |Aut| 20
worker 6 A4: processed 4, min |Aut| 24
worker 6 Q8xZ3: processed 128, min |Aut| 48
worker 6 Q8xZ4: processed 4096, min |Aut| 64
worker 6 H1=Pauli: processed 64, min |Aut| 32
worker 6 H2=Z8:Z2: processed 16, min |Aut| 32
worker 6 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 6 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=6 seconds=42


==> anc/five_values/logs/supp_two_colour_worker_7.data <==
SUPP_DATA[8] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 128,
      minlab := [ 0, 0, 1, 0, 0, 1, 1 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8454144,
      minlab := [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16456,
      minlab := [ 0, 0, 0, 1, 1 ],
      minsize := 128,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086464,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281856,
      minlab := [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
      minsize := 64,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 17752,
      minlab := [ 0, 0, 1, 1 ],
      minsize := 72,
      name := "Z3^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 5070848,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Q8",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 351744,
      minlab := [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
      minsize := 12288,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44256,
      minlab := [ 0, 0, 0, 0, 1, 1 ],
      minsize := 768,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177664,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1 ],
      minsize := 64,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358400,
      minlab := [ 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
      minsize := 64,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 22536,
      minlab := [ 0, 0, 1, 1 ],
      minsize := 12,
      name := "D6",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 45120,
      minlab := [ 0, 1, 1, 0, 1, 1 ],
      minsize := 16,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90432,
      minlab := [ 0, 0, 1, 1, 0, 1, 1 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90688,
      minlab := [ 0, 0, 0, 1, 0, 1, 1 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3037184,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235601920,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5811200,
      minlab := [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1463040,
      minlab := [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
      minsize := 32,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23965696,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25014272,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_7.log <==
worker 7 Z2^2: processed 0, min |Aut| infinity
worker 7 Z2^3: processed 4, min |Aut| 48
worker 7 Z2^4: processed 1024, min |Aut| 128
worker 7 Z4xZ2: processed 1, min |Aut| 128
worker 7 Z4xZ2^2: processed 64, min |Aut| 128
worker 7 Z4^2: processed 16, min |Aut| 64
worker 7 Z3^2: processed 1, min |Aut| 72
worker 7 Z3^3: processed 256, min |Aut| 324
worker 7 Q8: processed 0, min |Aut| infinity
worker 7 Q8xZ2: processed 16, min |Aut| 12288
worker 7 Dic(Z6,3): processed 2, min |Aut| 768
worker 7 Dic(Z8,4): processed 8, min |Aut| 64
worker 7 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 64
worker 7 D6: processed 1, min |Aut| 12
worker 7 D8: processed 2, min |Aut| 16
worker 7 D10: processed 4, min |Aut| 20
worker 7 A4: processed 4, min |Aut| 24
worker 7 Q8xZ3: processed 128, min |Aut| 48
worker 7 Q8xZ4: processed 4096, min |Aut| 64
worker 7 H1=Pauli: processed 64, min |Aut| 32
worker 7 H2=Z8:Z2: processed 16, min |Aut| 32
worker 7 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 7 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=7 seconds=43


==> anc/five_values/logs/supp_two_colour_worker_8.data <==
SUPP_DATA[9] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 132,
      minlab := [ 0, 1, 1, 0, 1, 0, 0 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8455168,
      minlab := [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16457,
      minlab := [ 0, 0, 1, 0, 0 ],
      minsize := 128,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086528,
      minlab := [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281872,
      minlab := [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
      minsize := 192,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 17753,
      minlab := [ 0, 1, 0, 0 ],
      minsize := 1296,
      name := "Z3^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 5071104,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Q8",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 351760,
      minlab := [ 0, 0, 1, 1, 1, 0, 1, 0, 0 ],
      minsize := 256,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44258,
      minlab := [ 0, 0, 0, 1, 0, 0 ],
      minsize := 3072,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177672,
      minlab := [ 0, 1, 0, 1, 0, 1, 0, 0 ],
      minsize := 4096,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358416,
      minlab := [ 0, 1, 1, 1, 1, 0, 1, 0, 0 ],
      minsize := 128,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 22537,
      minlab := [ 0, 1, 0, 0 ],
      minsize := 48,
      name := "D6",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 45122,
      minlab := [ 0, 0, 1, 1, 0, 0 ],
      minsize := 48,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90436,
      minlab := [ 0, 0, 0, 1, 1, 0, 0 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90692,
      minlab := [ 0, 1, 1, 1, 1, 0, 0 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3037312,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235606016,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
      minsize := 128,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5811264,
      minlab := [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1463056,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
      minsize := 64,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23965952,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25014528,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_8.log <==
worker 8 Z2^2: processed 0, min |Aut| infinity
worker 8 Z2^3: processed 4, min |Aut| 48
worker 8 Z2^4: processed 1024, min |Aut| 128
worker 8 Z4xZ2: processed 1, min |Aut| 128
worker 8 Z4xZ2^2: processed 64, min |Aut| 128
worker 8 Z4^2: processed 16, min |Aut| 192
worker 8 Z3^2: processed 1, min |Aut| 1296
worker 8 Z3^3: processed 256, min |Aut| 324
worker 8 Q8: processed 0, min |Aut| infinity
worker 8 Q8xZ2: processed 16, min |Aut| 256
worker 8 Dic(Z6,3): processed 2, min |Aut| 3072
worker 8 Dic(Z8,4): processed 8, min |Aut| 4096
worker 8 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 128
worker 8 D6: processed 1, min |Aut| 48
worker 8 D8: processed 2, min |Aut| 48
worker 8 D10: processed 4, min |Aut| 20
worker 8 A4: processed 4, min |Aut| 24
worker 8 Q8xZ3: processed 128, min |Aut| 48
worker 8 Q8xZ4: processed 4096, min |Aut| 128
worker 8 H1=Pauli: processed 64, min |Aut| 32
worker 8 H2=Z8:Z2: processed 16, min |Aut| 64
worker 8 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 8 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=8 seconds=43


==> anc/five_values/logs/supp_two_colour_worker_9.data <==
SUPP_DATA[10] := [ rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Z2^2",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 136,
      minlab := [ 0, 0, 1, 0, 1, 0, 1 ],
      minsize := 48,
      name := "Z2^3",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 8456192,
      minlab := [ 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ],
      minsize := 128,
      name := "Z2^4",
      processed := 1024,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1024 ), rec(
      idxsum := 16458,
      minlab := [ 0, 0, 1, 0, 1 ],
      minsize := 48,
      name := "Z4xZ2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 1086592,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1 ],
      minsize := 128,
      name := "Z4xZ2^2",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 281888,
      minlab := [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
      minsize := 128,
      name := "Z4^2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 17754,
      minlab := [ 0, 1, 0, 1 ],
      minsize := 72,
      name := "Z3^2",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 5071360,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
      minsize := 324,
      name := "Z3^3",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 0,
      minlab := fail,
      minsize := infinity,
      name := "Q8",
      processed := 0,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 0 ), rec(
      idxsum := 351776,
      minlab := [ 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
      minsize := 256,
      name := "Q8xZ2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 44260,
      minlab := [ 0, 0, 0, 1, 0, 1 ],
      minsize := 768,
      name := "Dic(Z6,3)",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 177680,
      minlab := [ 0, 0, 0, 1, 0, 1, 0, 1 ],
      minsize := 4096,
      name := "Dic(Z8,4)",
      processed := 8,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 8 ), rec(
      idxsum := 358432,
      minlab := [ 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
      minsize := 64,
      name := "Dic(Z4xZ2,(0,1))",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 22538,
      minlab := [ 0, 1, 0, 1 ],
      minsize := 12,
      name := "D6",
      processed := 1,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 1 ), rec(
      idxsum := 45124,
      minlab := [ 0, 0, 1, 1, 0, 1 ],
      minsize := 48,
      name := "D8",
      processed := 2,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 2 ), rec(
      idxsum := 90440,
      minlab := [ 0, 0, 0, 1, 1, 0, 1 ],
      minsize := 20,
      name := "D10",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 90696,
      minlab := [ 0, 0, 1, 1, 1, 0, 1 ],
      minsize := 24,
      name := "A4",
      processed := 4,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4 ), rec(
      idxsum := 3037440,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1 ],
      minsize := 48,
      name := "Q8xZ3",
      processed := 128,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 128 ), rec(
      idxsum := 235610112,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
      minsize := 64,
      name := "Q8xZ4",
      processed := 4096,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 4096 ), rec(
      idxsum := 5811328,
      minlab := [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
      minsize := 32,
      name := "H1=Pauli",
      processed := 64,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 64 ), rec(
      idxsum := 1463072,
      minlab := [ 0, 0, 0, 0, 1, 1, 1, 0, 1 ],
      minsize := 64,
      name := "H2=Z8:Z2",
      processed := 16,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 16 ), rec(
      idxsum := 23966208,
      minlab := [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1 ],
      minsize := 36,
      name := "H3=Dih(Z3^2)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ), rec(
      idxsum := 25014784,
      minlab := [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1 ],
      minsize := 54,
      name := "H4=Heis(3)",
      processed := 256,
      realizing := 0,
      witnessBad := 0,
      witnessOK := 256 ) ];


==> anc/five_values/logs/supp_two_colour_worker_9.log <==
worker 9 Z2^2: processed 0, min |Aut| infinity
worker 9 Z2^3: processed 4, min |Aut| 48
worker 9 Z2^4: processed 1024, min |Aut| 128
worker 9 Z4xZ2: processed 1, min |Aut| 48
worker 9 Z4xZ2^2: processed 64, min |Aut| 128
worker 9 Z4^2: processed 16, min |Aut| 128
worker 9 Z3^2: processed 1, min |Aut| 72
worker 9 Z3^3: processed 256, min |Aut| 324
worker 9 Q8: processed 0, min |Aut| infinity
worker 9 Q8xZ2: processed 16, min |Aut| 256
worker 9 Dic(Z6,3): processed 2, min |Aut| 768
worker 9 Dic(Z8,4): processed 8, min |Aut| 4096
worker 9 Dic(Z4xZ2,(0,1)): processed 16, min |Aut| 64
worker 9 D6: processed 1, min |Aut| 12
worker 9 D8: processed 2, min |Aut| 48
worker 9 D10: processed 4, min |Aut| 20
worker 9 A4: processed 4, min |Aut| 24
worker 9 Q8xZ3: processed 128, min |Aut| 48
worker 9 Q8xZ4: processed 4096, min |Aut| 64
worker 9 H1=Pauli: processed 64, min |Aut| 32
worker 9 H2=Z8:Z2: processed 16, min |Aut| 64
worker 9 H3=Dih(Z3^2): processed 256, min |Aut| 36
worker 9 H4=Heis(3): processed 256, min |Aut| 54
WORKER_DONE worker=9 seconds=43


==> anc/five_values/logs/supplied_env.log <==
date (UTC): 2026-10-02 17:11:42
host: Linux 6.18.33.2-microsoft-standard-WSL2 #1 SMP PREEMPT_DYNAMIC Thu Jun 18 21:54:43 UTC 2026 x86_64 GNU/Linux
cpus: 32
gap: 4.12.1
grape: 4.9.0
smallgrp: 1.5.3
nauty (dreadnaut used by GRAPE): /usr/bin/dreadnaut
packages: gap-core 4.12.1-2build2; gap-grape 4.9.0+ds-1; gap-libs 4.12.1-2build2; gap-smallgrp 1.5.3-1; nauty 2.8.8+ds-5; 
python: Python 3.12.3
sha256 of inputs and scripts:
  d208f62fe91e57ce46213d3823a2c9fde6e3d23d019c2c3b4dd48cf2efce8bdb  input/five_values_proof.md
  2554b8b1fc73500d9e4fdd80646134fd254ea011fdfb25575a6cac5546df38c1  input/certificates.json
  ac8a5694587d5616aa74ed931be2d2f0b91831ff6eb1b820ae42a831ca7cb41e  ../five_values_proof.md
  61bd68da3626314c70704c4bcad10b5e8a45a22a9a220b4b406565363268dc5b  certificates.json
  28f44a710a753e9453e17273276e65eca1526920cbffc6345d4bc465fd7e889d  lib.g
  90c36cd6aef79a94da592aab5979979c16bd12dc1ca297ff0d2bf412d5220924  task1_certificates.g
  10772c5d1f3a3f46b05a807dfd1af048e6404957a0340b6d5f363dbda147c311  task2_q8xc3.g
  b7c18f954704e0515a2fbddc03dc2c49d048d1d1cb1f5bbbead68c8ac6e073a5  task2_merge.g
  4cbfffd9b7537b497d57d23ee2a9f57e58bc585df5df0e4047e9fd69f72031c0  task3_lower_bounds.g
  707dbb94d16a5312a954cc03897fad9bdf028c5645dfd40d6b994e0d5f616b7b  supp_two_colour.g
  453bf25d10fd7c4f01bb5b8e3136968ca51ab84962a114050fe3e05110b86397  supp_small.g
  4e94fa948101e4b7dc8b249fdaec23c6ce7d9f60109a7c994aa54639ce11c1a8  supp_dic20.g
  5bbbf1b70401853a7afaa908e9f8d5cd1f3eda2d025c057a27487bb9d6b9d6c1  supp_sweep.g
  64ed494fab0a820bd5b93dac61a76db11ebeca1654df4ee2c2935360fe9075c4  json_vs_appendix.py
  28441ab940253c0d77b68047f1b2aa518302c38fb1cb4a7990fb3d9a106a63e4  independent_check.py
  163b3f7b3393b4e733035799c7933391f509f255084e72f1eb1cda6ab020bb43  update_certificates.py
  2f660a16f348d21247f249e60a011f9148e28e3770f6b2269da399fb44191626  task4_exceptional_set.py
  48c66ec63cdc276d7e765b744ed80bcbdef0ca761bc061d51331af95005c1422  supp_boolean.g
  bfedee9d5bfb94cfb599ac4679488a78f12427171b3b9b41e9a35fab44ee7e6f  ../verify_boolean_enumeration.py
  b4f3afd8f14ca9d8349d7654b2e2bb0fb027eec2ae9f53c1e3b58860a7b8832b  ../verify_boolean_enumeration_results.tsv
  0b0bb5864767810cb083bf5115270a82a1f52674f6ffaff0ec8cecbb737ac915  run_all.sh


==> anc/five_values/logs/supplied_worker_audit.json <==
{
  "kind": "postprocessing of supplied worker files, not a fresh GAP run",
  "worker_files": [
    {
      "path": "supp_sweep_worker_0.data",
      "sha256": "3f0fd4bbd67a51ba391481855c239a1a15f6d1c9a7b95b8b394bfb85888b4907"
    },
    {
      "path": "supp_sweep_worker_0.log",
      "sha256": "98aefcc50db741ee778520d357d566ec1aa8633bcf6cb58e02fd8894a6934edc"
    },
    {
      "path": "supp_sweep_worker_1.data",
      "sha256": "18a1eb85831945063d7ba6c2e63b0594e4f6107bb898528af17a94dd558ffede"
    },
    {
      "path": "supp_sweep_worker_1.log",
      "sha256": "f48d89cc66981d9a2b67d0f4df74c44787f127d00c129c4c257c461490ce4356"
    },
    {
      "path": "supp_sweep_worker_10.data",
      "sha256": "93ad7e12f282a3ab3cb218cd94c2d2d8a56fd88943f3483cd85a48ffbb17b013"
    },
    {
      "path": "supp_sweep_worker_10.log",
      "sha256": "36ab1f2ec473147b01ecf56da656907b29afcfa1c69c7b05b70b3a36f8d95e6d"
    },
    {
      "path": "supp_sweep_worker_11.data",
      "sha256": "5301dbceeded1e764b1b16afe1c9946eb047dac55315d47152ff452cf8d07b12"
    },
    {
      "path": "supp_sweep_worker_11.log",
      "sha256": "5f8c718c5949d10661364169d2801875aa5b4400ab7681079936fe8e2602a8ae"
    },
    {
      "path": "supp_sweep_worker_12.data",
      "sha256": "c1f263c1afe37d12358941ea2f80df36eadea2833b1e499b4a6c2b54a4c2f59a"
    },
    {
      "path": "supp_sweep_worker_12.log",
      "sha256": "7e48fe1d3480c3c288d9fa2c422f1c023cc49f6b05e402f34e83fb28b5b3e8df"
    },
    {
      "path": "supp_sweep_worker_13.data",
      "sha256": "7c089ca61b3d04ce27d825af856bb9c5e1a09db5693ce9df21c21204dadf6463"
    },
    {
      "path": "supp_sweep_worker_13.log",
      "sha256": "9dd3d4cafa75ee35413f678f8f76dff1a7d4f0ded0667fc9f5eac5141338f1b5"
    },
    {
      "path": "supp_sweep_worker_14.data",
      "sha256": "31483f1f0dbe758edcc872dc051655780fbc48775241edbbf9a477b5be95a1fb"
    },
    {
      "path": "supp_sweep_worker_14.log",
      "sha256": "a375857f8ac9ac117536f22a6e3c12f9464539ca0011815deea97ba8d3dadd6e"
    },
    {
      "path": "supp_sweep_worker_15.data",
      "sha256": "401796abb844e0c08f8d0c0c238a6434b1605adef14f3a420d9c26f15417ab63"
    },
    {
      "path": "supp_sweep_worker_15.log",
      "sha256": "593b312caad4b3c87ad74d4bbf866dfff0312e8437de8f8a9bc7f8c95100212c"
    },
    {
      "path": "supp_sweep_worker_2.data",
      "sha256": "5e3a960810a1c32a7ce76d0610aa668d17acb554ad2b279e1735b29ebedbc581"
    },
    {
      "path": "supp_sweep_worker_2.log",
      "sha256": "aff9bebbd2ac1b9a8d25027f65bf7dfab5d9f9b97c858d2980db6d9167a1565f"
    },
    {
      "path": "supp_sweep_worker_3.data",
      "sha256": "970ee5d997dab040f5b0502a4ceabb4e14662b460cbfebd38b3f27a038ff4bec"
    },
    {
      "path": "supp_sweep_worker_3.log",
      "sha256": "7c5c7244144ffef65dc0f4360aba579e81962d65d414da58f1de088bce2331a8"
    },
    {
      "path": "supp_sweep_worker_4.data",
      "sha256": "d57f251c154fc4550ec7ca657e86b5bb880f364a36538a29e04bffc881b1ecac"
    },
    {
      "path": "supp_sweep_worker_4.log",
      "sha256": "e541e1e799ad3f8d9b39cb24f06d700312ea7e59fa522cd9682cd71663d70a8d"
    },
    {
      "path": "supp_sweep_worker_5.data",
      "sha256": "15f7a1977803f2df9400a92963952b2a84100c16e82106d2d8c64c1b0a6e8169"
    },
    {
      "path": "supp_sweep_worker_5.log",
      "sha256": "eb82f8df1b3706c31ed1d1b17a2b78aca16f7cb043dff0cdc4d1fa987e4a9c53"
    },
    {
      "path": "supp_sweep_worker_6.data",
      "sha256": "29b374d49b41535ee4a1e98d8b16d0cafd7dbee374a993e7f1a43e3d45519c39"
    },
    {
      "path": "supp_sweep_worker_6.log",
      "sha256": "21e14514a1ac36d097c06d89136f6290670b4fd9ccc20564d5d4adc0f8d1fd7b"
    },
    {
      "path": "supp_sweep_worker_7.data",
      "sha256": "176e459246a559546cd2da58141e87b1711e40f32711b70e5cf8fdfb46237338"
    },
    {
      "path": "supp_sweep_worker_7.log",
      "sha256": "69bef99979aa23085432a231ae610da44e1407526160695153b6bb9bbccd5916"
    },
    {
      "path": "supp_sweep_worker_8.data",
      "sha256": "536e1a6ee554ce8740027caef3e3412a3fae7650dad2c67bbf477d931c9638bc"
    },
    {
      "path": "supp_sweep_worker_8.log",
      "sha256": "741505909ae3426e0b6de4bc55718630d2b3d648d7567e25443c6ee6d15d74ce"
    },
    {
      "path": "supp_sweep_worker_9.data",
      "sha256": "e8d09a075dd1d6353a4fff6ba732a1cd32465adfd1b38c3e7486986bd174fdf9"
    },
    {
      "path": "supp_sweep_worker_9.log",
      "sha256": "588d8f33dbd872618f037ffb380ceb7d6c98be65195b9c9abf696c21109e2eca"
    },
    {
      "path": "supp_two_colour_worker_0.data",
      "sha256": "7a4a028276aef660369f3c1192c1a79395748d049ec4417ece6d88b8a63d2ef3"
    },
    {
      "path": "supp_two_colour_worker_0.log",
      "sha256": "cff882cf36ea58943e310068e654416f755920d3f27c9a4544686ba3cef8d9b9"
    },
    {
      "path": "supp_two_colour_worker_1.data",
      "sha256": "8355fcabad8a7ba718f15e89514a5f5d558d8e765ecf68646cd992f3f585df9c"
    },
    {
      "path": "supp_two_colour_worker_1.log",
      "sha256": "ee637f8b65cad459f06783c660f296598afe6aa3d547b8a6833559be5d217b4d"
    },
    {
      "path": "supp_two_colour_worker_10.data",
      "sha256": "d77ab82a5414a42101466f05296fbc3fce6e41e8338bd8d156c05965681c50ef"
    },
    {
      "path": "supp_two_colour_worker_10.log",
      "sha256": "536bad641d0a6405eb999705d8ee17c3481b3dcbae069b0d415fdfecc9d10a99"
    },
    {
      "path": "supp_two_colour_worker_11.data",
      "sha256": "48aecd69da8d3d33e6d1e962cdba3a807c19a0dfef9ab6155bebbf87b45ae338"
    },
    {
      "path": "supp_two_colour_worker_11.log",
      "sha256": "20c3ba6b52d5bb082252714ded31e17227952162d771a33090ff36242bfa836f"
    },
    {
      "path": "supp_two_colour_worker_12.data",
      "sha256": "faac4680412841eccc22f3cbc69a2f9c641d4842dc5210b368bbc26e8ff80e18"
    },
    {
      "path": "supp_two_colour_worker_12.log",
      "sha256": "6cb4778452ed044262e2c19b9a9c4ff8d0a38d6cccdd93794ccb30064a80dbaf"
    },
    {
      "path": "supp_two_colour_worker_13.data",
      "sha256": "8424f3421012eb94c8ec87e4edac4450d1ab715f6a8a34408c4d579095cbf6cf"
    },
    {
      "path": "supp_two_colour_worker_13.log",
      "sha256": "0e18689bba991435aeb5a9ca785021183c0f30611f2f5a3f41386e469d65584e"
    },
    {
      "path": "supp_two_colour_worker_14.data",
      "sha256": "a9bb411eb468481b803ae66b21ee797edf6a73516e096149a477acd72180e856"
    },
    {
      "path": "supp_two_colour_worker_14.log",
      "sha256": "3368584f66d3ebf1e18267482cdbd6ae5a8958686eaf2721fa925b07f4da4c5b"
    },
    {
      "path": "supp_two_colour_worker_15.data",
      "sha256": "27d512a68e1536ab274ebe2c5d2148a2faf3958bbe5e453b530df77b7fa38d7d"
    },
    {
      "path": "supp_two_colour_worker_15.log",
      "sha256": "8fe6f78e40a95e6de3f6a61a954c1e4c449a28a3744aae11b54fed214aa01a32"
    },
    {
      "path": "supp_two_colour_worker_2.data",
      "sha256": "07037555b08a5c7e562277c852b2ae09222d72a914eb3a5ee29f4a06f9d5add1"
    },
    {
      "path": "supp_two_colour_worker_2.log",
      "sha256": "a5641dffbaa4bee6f614d3035e83c5d02dbdd4fc15025246e0ce3edd202925a7"
    },
    {
      "path": "supp_two_colour_worker_3.data",
      "sha256": "3cc4aa7083aa76eb520d6fe9922615823776bcdbebeb6eae70da9fc3419f0ff0"
    },
    {
      "path": "supp_two_colour_worker_3.log",
      "sha256": "5356dfc18e7afd152b9d4c86b9af2a07ba300fb03963b3820ae4da49bd98d6ba"
    },
    {
      "path": "supp_two_colour_worker_4.data",
      "sha256": "a5994d16c2af0a55d5d2fef7ab064366d530a1c1b20088418a8bcc2f2956329d"
    },
    {
      "path": "supp_two_colour_worker_4.log",
      "sha256": "373fe5661e1ffd014d5cc0ec47d82493c882ca69a2d68e2acdf57060bbb5d31b"
    },
    {
      "path": "supp_two_colour_worker_5.data",
      "sha256": "84b6de9798ec7d73b254a04a92b5ac22776c348774e3e678654f6c10e5ee6966"
    },
    {
      "path": "supp_two_colour_worker_5.log",
      "sha256": "f1a225d8166d2deba2725164148a0977d620d6c87b7ff5e293089b33b93d4938"
    },
    {
      "path": "supp_two_colour_worker_6.data",
      "sha256": "e0389adcf0b05ad1d3e3e19639dd20c9945b08d2dccdfccab8312bcc5bc08201"
    },
    {
      "path": "supp_two_colour_worker_6.log",
      "sha256": "40ee877d805ada8ec6406e67968ca502879cfb457a79e799c280df0d7a4fb120"
    },
    {
      "path": "supp_two_colour_worker_7.data",
      "sha256": "fbe5bad45d387b886110d01b2a51a85fd27b2b49fbdea83ca105b71f0b8fdf5c"
    },
    {
      "path": "supp_two_colour_worker_7.log",
      "sha256": "c0c71a7fa84b41cb52d5469e13594ca4f0c1a3a39db6790e0ac3d3848f340f59"
    },
    {
      "path": "supp_two_colour_worker_8.data",
      "sha256": "dfb7cda56d9f0984621c5ca47fec21e155d0893dcd1e5ffe57d39edbb58fd4c7"
    },
    {
      "path": "supp_two_colour_worker_8.log",
      "sha256": "84e3c7711a1dd4cca0b9e6cda92bca8db0f5b9c62d2c381e82ecb2a78fc06bf7"
    },
    {
      "path": "supp_two_colour_worker_9.data",
      "sha256": "2ab9d92d0df0d78ae331edaf14c208d8bc39e72c77dae7732830259daaa22f32"
    },
    {
      "path": "supp_two_colour_worker_9.log",
      "sha256": "1176bed3f131b5478c2edf89bd681a8f93fff4b22cd48c071ff8dc2df098be9d"
    },
    {
      "path": "task2_worker_0.data",
      "sha256": "b83044dd82304716028d2d161b178c9b02906fbdef561f5d482043e1864fb94a"
    },
    {
      "path": "task2_worker_0.log",
      "sha256": "18c7c788c446748e5e628648e8cbb8fa8cbea2dd303654fa3d51ed1772d4dc95"
    },
    {
      "path": "task2_worker_1.data",
      "sha256": "568924889664aad9dd183c87fdb88db0d5b791cb10903a7989025550a06d1a00"
    },
    {
      "path": "task2_worker_1.log",
      "sha256": "f9c26d7818b92f406d3349950dbf4dbfa7c4f881c09f8087e98295f1df6d81fb"
    },
    {
      "path": "task2_worker_10.data",
      "sha256": "b254fce8acc634b2edabec50ac4747b36699cb17524465a557e526fe9f10f28a"
    },
    {
      "path": "task2_worker_10.log",
      "sha256": "39bfd6f16bb532dc7fab6d0ec15fffd9bc7dba79452df3f32056a6f37deadfa6"
    },
    {
      "path": "task2_worker_11.data",
      "sha256": "44f4ee862199be958f15ab4241d64a64dd6aa42f34635f4896473346da11e6fe"
    },
    {
      "path": "task2_worker_11.log",
      "sha256": "05761915ee1a405b7d13bb9ab84b1ec3bca17518c89e3d5ee9b56906bc5d59aa"
    },
    {
      "path": "task2_worker_12.data",
      "sha256": "54bd73a46d2f6bb5b8f05a5270fd190ab99791141c9ac179f3700cd4ef56d8de"
    },
    {
      "path": "task2_worker_12.log",
      "sha256": "6df8f2b16ab43d0c762cd9e7312dcd96456e0936b8c324f6ea5ba6ccb4e4c639"
    },
    {
      "path": "task2_worker_13.data",
      "sha256": "5e76b6ac55499806012d8c5c7534df9ae238469db734dd1ac2b7d47927550a21"
    },
    {
      "path": "task2_worker_13.log",
      "sha256": "9ad625b155b8fc21611301b5f0c35b3891fdde2d543ea3d1afd24fa18f080384"
    },
    {
      "path": "task2_worker_14.data",
      "sha256": "1eee9483483ba534428f4370608dd8e8d9d7e084b52c6c02a95de5e7a7558c21"
    },
    {
      "path": "task2_worker_14.log",
      "sha256": "9d06cff293dcfaf85a98485af6bb332021af5f30ff06513fd45f722f57873a16"
    },
    {
      "path": "task2_worker_15.data",
      "sha256": "bc3e2cfa52d43a30b577b468257a9d888f982282275a6cd6e232712f17f52799"
    },
    {
      "path": "task2_worker_15.log",
      "sha256": "2af42a534d993d87fe02a83fb87bd2b1418e88529c43be090392c1d73f18d967"
    },
    {
      "path": "task2_worker_2.data",
      "sha256": "f829ef26a66a170686d061e126acbeef4df290be532f6e4958d050edadcd6b18"
    },
    {
      "path": "task2_worker_2.log",
      "sha256": "a32c5df2de4c9cdecec98f15797b901985812aa77d95d27cb0ce2ebfc349a0d7"
    },
    {
      "path": "task2_worker_3.data",
      "sha256": "11cbc64c38542fe85290d91c765c65be7b156a7a67a5617bcd6d9e1df9f997b4"
    },
    {
      "path": "task2_worker_3.log",
      "sha256": "354c6037a7294cc73c67c64dc1792c42546014c82659962e1886ae2e5f6579e4"
    },
    {
      "path": "task2_worker_4.data",
      "sha256": "4d320d8cb7ec7f82959665e0299c41f5a8f3072fcfd9ea7ae138f697e706cd52"
    },
    {
      "path": "task2_worker_4.log",
      "sha256": "ef47853a420af0222759626d99ca21a2451c76752dca913269ebf7637a87c492"
    },
    {
      "path": "task2_worker_5.data",
      "sha256": "9a293f1e055705890c9ba1da94021a46c7f9009fefc1ee7cab9c2e4267cb0363"
    },
    {
      "path": "task2_worker_5.log",
      "sha256": "e1076011fa112c7702aca6ed944bd817a641471b1fa3ec1cfbe7a196a11ffc05"
    },
    {
      "path": "task2_worker_6.data",
      "sha256": "c8470dfa2678c088747253d5d4bd49b241421de96fc06db9ba740a3889f48e39"
    },
    {
      "path": "task2_worker_6.log",
      "sha256": "2ecb4e1ec65d7d178070612c7e308f61d4e0cc129bb6e7e024b7088a06c782cc"
    },
    {
      "path": "task2_worker_7.data",
      "sha256": "e587246e44c26251231f11f9cedac55f599b26e88107e80147d7b12eeba11f99"
    },
    {
      "path": "task2_worker_7.log",
      "sha256": "3597658507cd2df326c6e07ba22f4c586b2cc33c5fbb58edd1350f349caf20eb"
    },
    {
      "path": "task2_worker_8.data",
      "sha256": "cf03e4f04caa6c23b9a4ca92496f89a3ba96986e836ff707d3e1eb2c8ba829dc"
    },
    {
      "path": "task2_worker_8.log",
      "sha256": "ec51d2a40f5131348aeb92175e9d2a21f4d834ae5a5b770ca0f8e68122f3247a"
    },
    {
      "path": "task2_worker_9.data",
      "sha256": "fe40e02c8fbcbdea63cbe748f7b317a7200797bb19edc8a1fc86c130d9c9f564"
    },
    {
      "path": "task2_worker_9.log",
      "sha256": "abfa7d982a46ddae404a378a522a37bcac1d442cae508a668a781340713bada8"
    }
  ],
  "task2": {
    "partitions": 86526,
    "realizing": 18000,
    "index_sum": 3743417601,
    "residue_counts_and_sums": "PASS"
  },
  "two_color_workers": {
    "partitions": 99756,
    "groups": 23,
    "realizing": 0,
    "residue_counts_and_sums": "PASS"
  },
  "sweep_workers": {
    "distinct_ids": 143,
    "realizing_graph_found": 119,
    "unresolved_by_search": 24,
    "unresolved_ids_match_exceptional_set": true,
    "xi_classification_agreement": true
  },
  "dic20": {
    "separate_two_color_partition_count": 512,
    "record": "supplied supp_dic20.log; not regenerated"
  }
}


==> anc/five_values/logs/supplied_worker_audit.log <==
SUPPLIED WORKER AUDIT PASS: 96 files retained; 86526 Task 2 partitions, 18000 accepted; 99756 two-color partitions; 143 distinct sweep IDs, 24 exceptions.
This is a consistency/coverage audit of supplied data, not a new automorphism-group computation.


==> anc/five_values/logs/task1_certificates.log <==
TASK 1: verification of the certificates in input/five_values_proof.md
GAP 4.12.1, GRAPE 4.9.0, SmallGrp 1.5.3
GRAPE uses nauty: true, dreadnaut = /usr/bin/dreadnaut

appendix certificates read: 23
table rows read: 23
appendix and table list the same 23 groups in the same order

=====================================================================
GROUP Z2^2   (appendix line 117)
  construction: direct product of cyclic groups of orders [ 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 4; appendix says 4; table says 4
  IdGroup = [ 4, 2 ]; reference construction has IdGroup [ 4, 2 ]; match: true
  inverse pairs of G: 3; table says 3
  colour 1: {(0,1)} -> elements [ 2 ] = [ (3,4) ]; inverse pair: true
  colour 2: {(1,0)} -> elements [ 3 ] = [ (1,2) ]; inverse pair: true
  colour 3: {(1,1)} -> elements [ 4 ] = [ (1,2)(3,4) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 3 (inverse pairs of G: 3)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 4, method B 4, method C |Xi_e| = 1 (so |Xi| = 4); expected |G|*|Xi_e| = 4
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 4
  certificate: |Aut| method B (intersection of colour-graph groups) = 4; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 4)
  certificate: |Aut| with left differences y^-1 x (method A) = 4
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^2 order=4 xi_e=1 k=3 aut_A=4 aut_B=4 aut_C=4 expected=4 xi_computed=4 verified=yes
=====================================================================
GROUP Z2^3   (appendix line 119)
  construction: direct product of cyclic groups of orders [ 2, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 8; appendix says 8; table says 8
  IdGroup = [ 8, 5 ]; reference construction has IdGroup [ 8, 5 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {(0,0,1)} -> elements [ 2 ] = [ (5,6) ]; inverse pair: true
  colour 1: {(0,1,0)} -> elements [ 3 ] = [ (3,4) ]; inverse pair: true
  colour 1: {(0,1,1)} -> elements [ 4 ] = [ (3,4)(5,6) ]; inverse pair: true
  colour 1: {(1,0,0)} -> elements [ 5 ] = [ (1,2) ]; inverse pair: true
  colour 2: {(1,0,1)} -> elements [ 6 ] = [ (1,2)(5,6) ]; inverse pair: true
  colour 3: {(1,1,0)} -> elements [ 7 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 4: {(1,1,1)} -> elements [ 8 ] = [ (1,2)(3,4)(5,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 4; appendix header says 4; table says 4
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 8, method B 8, method C |Xi_e| = 1 (so |Xi| = 8); expected |G|*|Xi_e| = 8
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 8
  certificate: |Aut| method B (intersection of colour-graph groups) = 8; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 8)
  certificate: |Aut| with left differences y^-1 x (method A) = 8
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^3 order=8 xi_e=1 k=4 aut_A=8 aut_B=8 aut_C=8 expected=8 xi_computed=8 verified=yes
=====================================================================
GROUP Z2^4   (appendix line 121)
  construction: direct product of cyclic groups of orders [ 2, 2, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 14 ]; reference construction has IdGroup [ 16, 14 ]; match: true
  inverse pairs of G: 15; table says 15
  colour 1: {(0,0,0,1)} -> elements [ 2 ] = [ (7,8) ]; inverse pair: true
  colour 1: {(0,0,1,0)} -> elements [ 3 ] = [ (5,6) ]; inverse pair: true
  colour 1: {(0,0,1,1)} -> elements [ 4 ] = [ (5,6)(7,8) ]; inverse pair: true
  colour 1: {(0,1,0,0)} -> elements [ 5 ] = [ (3,4) ]; inverse pair: true
  colour 1: {(0,1,0,1)} -> elements [ 6 ] = [ (3,4)(7,8) ]; inverse pair: true
  colour 1: {(0,1,1,0)} -> elements [ 7 ] = [ (3,4)(5,6) ]; inverse pair: true
  colour 1: {(1,0,0,0)} -> elements [ 9 ] = [ (1,2) ]; inverse pair: true
  colour 1: {(1,0,0,1)} -> elements [ 10 ] = [ (1,2)(7,8) ]; inverse pair: true
  colour 2: {(0,1,1,1)} -> elements [ 8 ] = [ (3,4)(5,6)(7,8) ]; inverse pair: true
  colour 2: {(1,0,1,0)} -> elements [ 11 ] = [ (1,2)(5,6) ]; inverse pair: true
  colour 2: {(1,0,1,1)} -> elements [ 12 ] = [ (1,2)(5,6)(7,8) ]; inverse pair: true
  colour 2: {(1,1,0,0)} -> elements [ 13 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 2: {(1,1,1,0)} -> elements [ 15 ] = [ (1,2)(3,4)(5,6) ]; inverse pair: true
  colour 3: {(1,1,0,1)} -> elements [ 14 ] = [ (1,2)(3,4)(7,8) ]; inverse pair: true
  colour 3: {(1,1,1,1)} -> elements [ 16 ] = [ (1,2)(3,4)(5,6)(7,8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 15 (inverse pairs of G: 15)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^4 order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP Z4xZ2   (appendix line 123)
  construction: direct product of cyclic groups of orders [ 4, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 8; appendix says 8; table says 8
  IdGroup = [ 8, 2 ]; reference construction has IdGroup [ 8, 2 ]; match: true
  inverse pairs of G: 5; table says 5
  colour 1: {(0,1)} -> elements [ 2 ] = [ (5,6) ]; inverse pair: true
  colour 1: {(1,0),(3,0)} -> elements [ 3, 7 ] = [ (1,2,3,4), (1,4,3,2) ]; inverse pair: true
  colour 1: {(2,0)} -> elements [ 5 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 2: {(1,1),(3,1)} -> elements [ 4, 8 ] = [ (1,2,3,4)(5,6), (1,4,3,2)(5,6) ]; inverse pair: true
  colour 3: {(2,1)} -> elements [ 6 ] = [ (1,3)(2,4)(5,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 5 (inverse pairs of G: 5)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 2 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4xZ2 order=8 xi_e=2 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP Z4xZ2^2   (appendix line 125)
  construction: direct product of cyclic groups of orders [ 4, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 10 ]; reference construction has IdGroup [ 16, 10 ]; match: true
  inverse pairs of G: 11; table says 11
  colour 1: {(0,0,1)} -> elements [ 2 ] = [ (7,8) ]; inverse pair: true
  colour 1: {(0,1,0)} -> elements [ 3 ] = [ (5,6) ]; inverse pair: true
  colour 1: {(0,1,1)} -> elements [ 4 ] = [ (5,6)(7,8) ]; inverse pair: true
  colour 1: {(1,0,0),(3,0,0)} -> elements [ 5, 13 ] = [ (1,2,3,4), (1,4,3,2) ]; inverse pair: true
  colour 1: {(1,0,1),(3,0,1)} -> elements [ 6, 14 ] = [ (1,2,3,4)(7,8), (1,4,3,2)(7,8) ]; inverse pair: true
  colour 1: {(1,1,0),(3,1,0)} -> elements [ 7, 15 ] = [ (1,2,3,4)(5,6), (1,4,3,2)(5,6) ]; inverse pair: true
  colour 1: {(2,0,1)} -> elements [ 10 ] = [ (1,3)(2,4)(7,8) ]; inverse pair: true
  colour 2: {(1,1,1),(3,1,1)} -> elements [ 8, 16 ] = [ (1,2,3,4)(5,6)(7,8), (1,4,3,2)(5,6)(7,8) ]; inverse pair: true
  colour 2: {(2,1,0)} -> elements [ 11 ] = [ (1,3)(2,4)(5,6) ]; inverse pair: true
  colour 3: {(2,0,0)} -> elements [ 9 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 3: {(2,1,1)} -> elements [ 12 ] = [ (1,3)(2,4)(5,6)(7,8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 11 (inverse pairs of G: 11)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4xZ2^2 order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Z4^2   (appendix line 127)
  construction: direct product of cyclic groups of orders [ 4, 4 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 2 ]; reference construction has IdGroup [ 16, 2 ]; match: true
  inverse pairs of G: 9; table says 9
  colour 1: {(0,1),(0,3)} -> elements [ 2, 4 ] = [ (5,6,7,8), (5,8,7,6) ]; inverse pair: true
  colour 1: {(0,2)} -> elements [ 3 ] = [ (5,7)(6,8) ]; inverse pair: true
  colour 1: {(1,0),(3,0)} -> elements [ 5, 13 ] = [ (1,2,3,4), (1,4,3,2) ]; inverse pair: true
  colour 1: {(1,1),(3,3)} -> elements [ 6, 16 ] = [ (1,2,3,4)(5,6,7,8), (1,4,3,2)(5,8,7,6) ]; inverse pair: true
  colour 1: {(2,0)} -> elements [ 9 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 2: {(1,2),(3,2)} -> elements [ 7, 15 ] = [ (1,2,3,4)(5,7)(6,8), (1,4,3,2)(5,7)(6,8) ]; inverse pair: true
  colour 2: {(1,3),(3,1)} -> elements [ 8, 14 ] = [ (1,2,3,4)(5,8,7,6), (1,4,3,2)(5,6,7,8) ]; inverse pair: true
  colour 2: {(2,2)} -> elements [ 11 ] = [ (1,3)(2,4)(5,7)(6,8) ]; inverse pair: true
  colour 3: {(2,1),(2,3)} -> elements [ 10, 12 ] = [ (1,3)(2,4)(5,6,7,8), (1,3)(2,4)(5,8,7,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4^2 order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Z3^2   (appendix line 129)
  construction: direct product of cyclic groups of orders [ 3, 3 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 9; appendix says 9; table says 9
  IdGroup = [ 9, 2 ]; reference construction has IdGroup [ 9, 2 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {(0,1),(0,2)} -> elements [ 2, 3 ] = [ (4,5,6), (4,6,5) ]; inverse pair: true
  colour 2: {(1,0),(2,0)} -> elements [ 4, 7 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 3: {(1,1),(2,2)} -> elements [ 5, 9 ] = [ (1,2,3)(4,5,6), (1,3,2)(4,6,5) ]; inverse pair: true
  colour 4: {(1,2),(2,1)} -> elements [ 6, 8 ] = [ (1,2,3)(4,6,5), (1,3,2)(4,5,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 4; appendix header says 4; table says 4
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 18, method B 18, method C |Xi_e| = 2 (so |Xi| = 18); expected |G|*|Xi_e| = 18
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 18
  certificate: |Aut| method B (intersection of colour-graph groups) = 18; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 18)
  certificate: |Aut| with left differences y^-1 x (method A) = 18
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z3^2 order=9 xi_e=2 k=4 aut_A=18 aut_B=18 aut_C=18 expected=18 xi_computed=18 verified=yes
=====================================================================
GROUP Z3^3   (appendix line 131)
  construction: direct product of cyclic groups of orders [ 3, 3, 3 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 27; appendix says 27; table says 27
  IdGroup = [ 27, 5 ]; reference construction has IdGroup [ 27, 5 ]; match: true
  inverse pairs of G: 13; table says 13
  colour 1: {(0,0,1),(0,0,2)} -> elements [ 2, 3 ] = [ (7,8,9), (7,9,8) ]; inverse pair: true
  colour 1: {(0,1,0),(0,2,0)} -> elements [ 4, 7 ] = [ (4,5,6), (4,6,5) ]; inverse pair: true
  colour 1: {(0,1,1),(0,2,2)} -> elements [ 5, 9 ] = [ (4,5,6)(7,8,9), (4,6,5)(7,9,8) ]; inverse pair: true
  colour 1: {(0,1,2),(0,2,1)} -> elements [ 6, 8 ] = [ (4,5,6)(7,9,8), (4,6,5)(7,8,9) ]; inverse pair: true
  colour 1: {(1,0,0),(2,0,0)} -> elements [ 10, 19 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 1: {(1,0,1),(2,0,2)} -> elements [ 11, 21 ] = [ (1,2,3)(7,8,9), (1,3,2)(7,9,8) ]; inverse pair: true
  colour 1: {(1,1,0),(2,2,0)} -> elements [ 13, 25 ] = [ (1,2,3)(4,5,6), (1,3,2)(4,6,5) ]; inverse pair: true
  colour 2: {(1,0,2),(2,0,1)} -> elements [ 12, 20 ] = [ (1,2,3)(7,9,8), (1,3,2)(7,8,9) ]; inverse pair: true
  colour 2: {(1,1,1),(2,2,2)} -> elements [ 14, 27 ] = [ (1,2,3)(4,5,6)(7,8,9), (1,3,2)(4,6,5)(7,9,8) ]; inverse pair: true
  colour 2: {(1,1,2),(2,2,1)} -> elements [ 15, 26 ] = [ (1,2,3)(4,5,6)(7,9,8), (1,3,2)(4,6,5)(7,8,9) ]; inverse pair: true
  colour 2: {(1,2,0),(2,1,0)} -> elements [ 16, 22 ] = [ (1,2,3)(4,6,5), (1,3,2)(4,5,6) ]; inverse pair: true
  colour 3: {(1,2,1),(2,1,2)} -> elements [ 17, 24 ] = [ (1,2,3)(4,6,5)(7,8,9), (1,3,2)(4,5,6)(7,9,8) ]; inverse pair: true
  colour 3: {(1,2,2),(2,1,1)} -> elements [ 18, 23 ] = [ (1,2,3)(4,6,5)(7,9,8), (1,3,2)(4,5,6)(7,8,9) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 54, method B 54, method C |Xi_e| = 2 (so |Xi| = 54); expected |G|*|Xi_e| = 54
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 54
  certificate: |Aut| method B (intersection of colour-graph groups) = 54; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 54)
  certificate: |Aut| with left differences y^-1 x (method A) = 54
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z3^3 order=27 xi_e=2 k=3 aut_A=54 aut_B=54 aut_C=54 expected=54 xi_computed=54 verified=yes
=====================================================================
GROUP Q8   (appendix line 133)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(1) in a separate 1x1 block (direct product)
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 8; appendix says 8; table says 8
  IdGroup = [ 8, 4 ]; reference construction has IdGroup [ 8, 4 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {i,-i} -> elements [ 8, 7 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, 1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {-1} -> elements [ 1 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 2: {j,-j} -> elements [ 3, 2 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {k,-k} -> elements [ 5, 4 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: Q8 x Boolean => |Xi(G)_e| = 8; table says 8
  |Xi(G)| computed: method A 64, method B 64, method C |Xi_e| = 8 (so |Xi| = 64); expected |G|*|Xi_e| = 64
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 64
  certificate: |Aut| method B (intersection of colour-graph groups) = 64; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 8 (so |Aut| = 64)
  certificate: |Aut| with left differences y^-1 x (method A) = 64
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8 order=8 xi_e=8 k=3 aut_A=64 aut_B=64 aut_C=64 expected=64 xi_computed=64 verified=yes
=====================================================================
GROUP Q8xZ2   (appendix line 135)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(2) in a separate 1x1 block (direct product)
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 12 ]; reference construction has IdGroup [ 16, 12 ]; match: true
  inverse pairs of G: 9; table says 9
  colour 1: {1·z^1} -> elements [ 11 ] = [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 1: {i·z^0,-i·z^0} -> elements [ 16, 14 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, 1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {i·z^1,-i·z^1} -> elements [ 15, 13 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, -1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 1: {-1·z^0} -> elements [ 2 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {j·z^0,-j·z^0} -> elements [ 6, 4 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {k·z^0,-k·z^0} -> elements [ 10, 8 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 2: {-1·z^1} -> elements [ 1 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 2: {j·z^1,-j·z^1} -> elements [ 5, 3 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, -1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 3: {k·z^1,-k·z^1} -> elements [ 9, 7 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, -1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: Q8 x Boolean => |Xi(G)_e| = 8; table says 8
  |Xi(G)| computed: method A 128, method B 128, method C |Xi_e| = 8 (so |Xi| = 128); expected |G|*|Xi_e| = 128
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 128
  certificate: |Aut| method B (intersection of colour-graph groups) = 128; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 8 (so |Aut| = 128)
  certificate: |Aut| with left differences y^-1 x (method A) = 128
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ2 order=16 xi_e=8 k=3 aut_A=128 aut_B=128 aut_C=128 expected=128 xi_computed=128 verified=yes
=====================================================================
GROUP Dic(Z6,3)   (appendix line 137)
  construction: Dic(Z[ 6 ], [ 3 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration
  check: presentation has order 2|A|: true
  |G| = 12; appendix says 12; table says 12
  IdGroup = [ 12, 1 ]; reference construction has IdGroup [ 12, 1 ]; match: true
  inverse pairs of G: 6; table says 6
  colour 1: {(1),(5)} -> elements [ 5, 6 ] = [ (1,2)(3,4)(5,6,7), (1,2)(3,4)(5,7,6) ]; inverse pair: true
  colour 1: {(3)} -> elements [ 4 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 1: {(0,x),(3,x)} -> elements [ 7, 10 ] = [ (1,3,2,4)(6,7), (1,4,2,3)(6,7) ]; inverse pair: true
  colour 2: {(2),(4)} -> elements [ 3, 2 ] = [ (5,7,6), (5,6,7) ]; inverse pair: true
  colour 2: {(1,x),(4,x)} -> elements [ 12, 9 ] = [ (1,4,2,3)(5,7), (1,3,2,4)(5,7) ]; inverse pair: true
  colour 3: {(2,x),(5,x)} -> elements [ 8, 11 ] = [ (1,3,2,4)(5,6), (1,4,2,3)(5,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 6 (inverse pairs of G: 6)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 24, method B 24, method C |Xi_e| = 2 (so |Xi| = 24); expected |G|*|Xi_e| = 24
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 24
  certificate: |Aut| method B (intersection of colour-graph groups) = 24; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 24)
  certificate: |Aut| with left differences y^-1 x (method A) = 24
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z6,3) order=12 xi_e=2 k=3 aut_A=24 aut_B=24 aut_C=24 expected=24 xi_computed=24 verified=yes
=====================================================================
GROUP Dic(Z8,4)   (appendix line 139)
  construction: Dic(Z[ 8 ], [ 4 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration
  check: presentation has order 2|A|: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 9 ]; reference construction has IdGroup [ 16, 9 ]; match: true
  inverse pairs of G: 8; table says 8
  colour 1: {(1),(7)} -> elements [ 2, 3 ] = [ ( 1, 2, 6,13,12,16, 9, 3)( 4,10,15, 8, 5,11,14, 7), ( 1, 3, 9,16,12,13, 6, 2)( 4, 7,14,11, 5, 8,15,10) ]; inverse pair: true
  colour 1: {(2),(6)} -> elements [ 6, 9 ] = [ ( 1, 6,12, 9)( 2,13,16, 3)( 4,15, 5,14)( 7,10, 8,11), ( 1, 9,12, 6)( 2, 3,16,13)( 4,14, 5,15)( 7,11, 8,10) ]; inverse pair: true
  colour 1: {(4)} -> elements [ 12 ] = [ ( 1,12)( 2,16)( 3,13)( 4, 5)( 6, 9)( 7, 8)(10,11)(14,15) ]; inverse pair: true
  colour 1: {(0,x),(4,x)} -> elements [ 4, 5 ] = [ ( 1, 4,12, 5)( 2, 7,16, 8)( 3,10,13,11)( 6,14, 9,15), ( 1, 5,12, 4)( 2, 8,16, 7)( 3,11,13,10)( 6,15, 9,14) ]; inverse pair: true
  colour 1: {(1,x),(5,x)} -> elements [ 7, 8 ] = [ ( 1, 7,12, 8)( 2,14,16,15)( 3, 4,13, 5)( 6,11, 9,10), ( 1, 8,12, 7)( 2,15,16,14)( 3, 5,13, 4)( 6,10, 9,11) ]; inverse pair: true
  colour 2: {(3),(5)} -> elements [ 13, 16 ] = [ ( 1,13, 9, 2,12, 3, 6,16)( 4, 8,14,10, 5, 7,15,11), ( 1,16, 6, 3,12, 2, 9,13)( 4,11,15, 7, 5,10,14, 8) ]; inverse pair: true
  colour 2: {(2,x),(6,x)} -> elements [ 14, 15 ] = [ ( 1,14,12,15)( 2,11,16,10)( 3, 7,13, 8)( 4, 6, 5, 9), ( 1,15,12,14)( 2,10,16,11)( 3, 8,13, 7)( 4, 9, 5, 6) ]; inverse pair: true
  colour 3: {(3,x),(7,x)} -> elements [ 11, 10 ] = [ ( 1,11,12,10)( 2, 5,16, 4)( 3,14,13,15)( 6, 8, 9, 7), ( 1,10,12,11)( 2, 4,16, 5)( 3,15,13,14)( 6, 7, 9, 8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 8 (inverse pairs of G: 8)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z8,4) order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Dic(Z4xZ2,(0,1))   (appendix line 141)
  construction: Dic(Z[ 4, 2 ], [ 0, 1 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration
  check: presentation has order 2|A|: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 4 ] (no independent reference construction)
  inverse pairs of G: 9; table says 9
  colour 1: {((0, 1))} -> elements [ 5 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 1: {((1, 0)),((3, 0))} -> elements [ 2, 3 ] = [ (5,6,8,7), (5,7,8,6) ]; inverse pair: true
  colour 1: {((2, 0))} -> elements [ 4 ] = [ (5,8)(6,7) ]; inverse pair: true
  colour 1: {((2, 1))} -> elements [ 8 ] = [ (1,2)(3,4)(5,8)(6,7) ]; inverse pair: true
  colour 1: {((0, 0),x),((0, 1),x)} -> elements [ 9, 13 ] = [ (1,3,2,4)(6,7), (1,4,2,3)(6,7) ]; inverse pair: true
  colour 1: {((1, 0),x),((1, 1),x)} -> elements [ 11, 15 ] = [ (1,3,2,4)(5,7)(6,8), (1,4,2,3)(5,7)(6,8) ]; inverse pair: true
  colour 2: {((1, 1)),((3, 1))} -> elements [ 6, 7 ] = [ (1,2)(3,4)(5,6,8,7), (1,2)(3,4)(5,7,8,6) ]; inverse pair: true
  colour 2: {((2, 0),x),((2, 1),x)} -> elements [ 12, 16 ] = [ (1,3,2,4)(5,8), (1,4,2,3)(5,8) ]; inverse pair: true
  colour 3: {((3, 0),x),((3, 1),x)} -> elements [ 10, 14 ] = [ (1,3,2,4)(5,6)(7,8), (1,4,2,3)(5,6)(7,8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z4xZ2,(0,1)) order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP D6   (appendix line 143)
  construction: D6 = <r,s | r^3, s^2, (sr)^2>
  |G| = 6; appendix says 6; table says 6
  IdGroup = [ 6, 1 ]; reference construction has IdGroup [ 6, 1 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {r^1,r^2} -> elements [ 4, 5 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 2 ] = [ (2,3) ]; inverse pair: true
  colour 2: {r^1s} -> elements [ 6 ] = [ (1,3) ]; inverse pair: true
  colour 3: {r^2s} -> elements [ 3 ] = [ (1,2) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 6, method B 6, method C |Xi_e| = 1 (so |Xi| = 6); expected |G|*|Xi_e| = 6
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 6
  certificate: |Aut| method B (intersection of colour-graph groups) = 6; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 6)
  certificate: |Aut| with left differences y^-1 x (method A) = 6
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D6 order=6 xi_e=1 k=3 aut_A=6 aut_B=6 aut_C=6 expected=6 xi_computed=6 verified=yes
=====================================================================
GROUP D8   (appendix line 145)
  construction: D8 = <r,s | r^4, s^2, (sr)^2>
  |G| = 8; appendix says 8; table says 8
  IdGroup = [ 8, 3 ]; reference construction has IdGroup [ 8, 3 ]; match: true
  inverse pairs of G: 6; table says 6
  colour 1: {r^1,r^3} -> elements [ 4, 5 ] = [ (1,2,4,3), (1,3,4,2) ]; inverse pair: true
  colour 1: {r^2} -> elements [ 8 ] = [ (1,4)(2,3) ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 2 ] = [ (2,3) ]; inverse pair: true
  colour 1: {r^1s} -> elements [ 6 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 2: {r^2s} -> elements [ 7 ] = [ (1,4) ]; inverse pair: true
  colour 3: {r^3s} -> elements [ 3 ] = [ (1,2)(3,4) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 6 (inverse pairs of G: 6)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 8, method B 8, method C |Xi_e| = 1 (so |Xi| = 8); expected |G|*|Xi_e| = 8
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 8
  certificate: |Aut| method B (intersection of colour-graph groups) = 8; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 8)
  certificate: |Aut| with left differences y^-1 x (method A) = 8
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D8 order=8 xi_e=1 k=3 aut_A=8 aut_B=8 aut_C=8 expected=8 xi_computed=8 verified=yes
=====================================================================
GROUP D10   (appendix line 147)
  construction: D10 = <r,s | r^5, s^2, (sr)^2>
  |G| = 10; appendix says 10; table says 10
  IdGroup = [ 10, 1 ]; reference construction has IdGroup [ 10, 1 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {r^1,r^4} -> elements [ 4, 5 ] = [ (1,2,4,5,3), (1,3,5,4,2) ]; inverse pair: true
  colour 1: {r^2,r^3} -> elements [ 8, 9 ] = [ (1,4,3,2,5), (1,5,2,3,4) ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 2 ] = [ (2,3)(4,5) ]; inverse pair: true
  colour 1: {r^1s} -> elements [ 6 ] = [ (1,3)(2,5) ]; inverse pair: true
  colour 1: {r^2s} -> elements [ 10 ] = [ (1,5)(2,4) ]; inverse pair: true
  colour 2: {r^3s} -> elements [ 7 ] = [ (1,4)(3,5) ]; inverse pair: true
  colour 3: {r^4s} -> elements [ 3 ] = [ (1,2)(3,4) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 10, method B 10, method C |Xi_e| = 1 (so |Xi| = 10); expected |G|*|Xi_e| = 10
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 10
  certificate: |Aut| method B (intersection of colour-graph groups) = 10; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 10)
  certificate: |Aut| with left differences y^-1 x (method A) = 10
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D10 order=10 xi_e=1 k=3 aut_A=10 aut_B=10 aut_C=10 expected=10 xi_computed=10 verified=yes
=====================================================================
GROUP A4   (appendix line 149)
  construction: A4 = even permutations of {0,1,2,3}, one-line notation, GAP product p*q = (p then q)
  |G| = 12; appendix says 12; table says 12
  IdGroup = [ 12, 3 ]; reference construction has IdGroup [ 12, 3 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {perm(0, 2, 3, 1),perm(0, 3, 1, 2)} -> elements [ 2, 3 ] = [ (2,3,4), (2,4,3) ]; inverse pair: true
  colour 1: {perm(1, 0, 3, 2)} -> elements [ 4 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 1: {perm(1, 2, 0, 3),perm(2, 0, 1, 3)} -> elements [ 5, 7 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 1: {perm(1, 3, 2, 0),perm(3, 0, 2, 1)} -> elements [ 6, 10 ] = [ (1,2,4), (1,4,2) ]; inverse pair: true
  colour 2: {perm(2, 1, 3, 0),perm(3, 1, 0, 2)} -> elements [ 8, 11 ] = [ (1,3,4), (1,4,3) ]; inverse pair: true
  colour 2: {perm(2, 3, 0, 1)} -> elements [ 9 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 3: {perm(3, 2, 1, 0)} -> elements [ 12 ] = [ (1,4)(2,3) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 12, method B 12, method C |Xi_e| = 1 (so |Xi| = 12); expected |G|*|Xi_e| = 12
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 12
  certificate: |Aut| method B (intersection of colour-graph groups) = 12; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 12)
  certificate: |Aut| with left differences y^-1 x (method A) = 12
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT A4 order=12 xi_e=1 k=3 aut_A=12 aut_B=12 aut_C=12 expected=12 xi_computed=12 verified=yes
=====================================================================
GROUP Q8xZ3   (appendix line 151)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(3) in a separate 1x1 block (direct product)
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 24; appendix says 24; table says 24
  IdGroup = [ 24, 11 ]; reference construction has IdGroup [ 24, 11 ]; match: true
  inverse pairs of G: 12; table says 12
  colour 1: {i·z^1,-i·z^2} -> elements [ 24, 20 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, E(3) ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, E(3)^2 ] ] ]; inverse pair: true
  colour 1: {j·z^1,-j·z^2} -> elements [ 9, 5 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, E(3) ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, E(3)^2 ] ] ]; inverse pair: true
  colour 1: {k·z^0,-k·z^0} -> elements [ 13, 10 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {k·z^1,-k·z^2} -> elements [ 15, 11 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, E(3) ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, E(3)^2 ] ] ]; inverse pair: true
  colour 2: {1·z^1,1·z^2} -> elements [ 18, 17 ] = [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, E(3) ] ], [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, E(3)^2 ] ] ]; inverse pair: true
  colour 2: {i·z^2,-i·z^1} -> elements [ 23, 21 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, E(3)^2 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, E(3) ] ] ]; inverse pair: true
  colour 2: {-1·z^1,-1·z^2} -> elements [ 3, 2 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, E(3) ] ], [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, E(3)^2 ] ] ]; inverse pair: true
  colour 2: {j·z^0,-j·z^0} -> elements [ 7, 4 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {i·z^0,-i·z^0} -> elements [ 22, 19 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, 1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {-1·z^0} -> elements [ 1 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {k·z^2,-k·z^1} -> elements [ 14, 12 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, E(3)^2 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, E(3) ] ] ]; inverse pair: true
  colour 4: {j·z^2,-j·z^1} -> elements [ 8, 6 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, E(3)^2 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, E(3) ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 12 (inverse pairs of G: 12)
  colours used: 4; appendix header says 4; table says 4
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 24, method B 24, method C |Xi_e| = 1 (so |Xi| = 24); expected |G|*|Xi_e| = 24
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 24
  certificate: |Aut| method B (intersection of colour-graph groups) = 24; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 24)
  certificate: |Aut| with left differences y^-1 x (method A) = 24
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ3 order=24 xi_e=1 k=4 aut_A=24 aut_B=24 aut_C=24 expected=24 xi_computed=24 verified=yes
=====================================================================
GROUP Q8xZ4   (appendix line 153)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(4) in a separate 1x1 block (direct product)
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 32; appendix says 32; table says 32
  IdGroup = [ 32, 26 ]; reference construction has IdGroup [ 32, 26 ]; match: true
  inverse pairs of G: 17; table says 17
  colour 1: {i·z^2,-i·z^2} -> elements [ 29, 25 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, -1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 1: {i·z^3,-i·z^1} -> elements [ 31, 28 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, -E(4) ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, E(4) ] ] ]; inverse pair: true
  colour 1: {-1·z^2} -> elements [ 1 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 1: {j·z^0,-j·z^0} -> elements [ 10, 6 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {j·z^1,-j·z^3} -> elements [ 12, 7 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, E(4) ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  colour 2: {1·z^2} -> elements [ 21 ] = [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 2: {-1·z^0} -> elements [ 2 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 2: {-1·z^1,-1·z^3} -> elements [ 4, 3 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, E(4) ] ], [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  colour 2: {j·z^3,-j·z^1} -> elements [ 11, 8 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, -E(4) ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, E(4) ] ] ]; inverse pair: true
  colour 2: {k·z^2,-k·z^2} -> elements [ 17, 13 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, -1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 2: {k·z^3,-k·z^1} -> elements [ 19, 16 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, -E(4) ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, E(4) ] ] ]; inverse pair: true
  colour 3: {1·z^1,1·z^3} -> elements [ 24, 23 ] = [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, E(4) ] ], [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  colour 3: {i·z^0,-i·z^0} -> elements [ 30, 26 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, 1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {i·z^1,-i·z^3} -> elements [ 32, 27 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, E(4) ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  colour 3: {j·z^2,-j·z^2} -> elements [ 9, 5 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, -1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 3: {k·z^0,-k·z^0} -> elements [ 18, 14 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {k·z^1,-k·z^3} -> elements [ 20, 15 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, E(4) ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 17 (inverse pairs of G: 17)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 1 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ4 order=32 xi_e=1 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP H1=Pauli   (appendix line 155)
  construction: Pauli group <X, Z, Y=iXZ> of 2x2 complex matrices, entries row-major
  check: |G| = 16: true
  check: Y = [[0,-i],[i,0]]: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 13 ]; reference construction has IdGroup [ 16, 13 ]; match: true
  inverse pairs of G: 11; table says 11
  colour 1: {[-1,0,0,-1]} -> elements [ 1 ] = [ [ [ -1, 0 ], [ 0, -1 ] ] ]; inverse pair: true
  colour 1: {[-1,0,0,1]} -> elements [ 2 ] = [ [ [ -1, 0 ], [ 0, 1 ] ] ]; inverse pair: true
  colour 1: {[0-1i,0,0,0-1i],[0+1i,0,0,0+1i]} -> elements [ 13, 16 ] = [ [ [ -E(4), 0 ], [ 0, -E(4) ] ], [ [ E(4), 0 ], [ 0, E(4) ] ] ]; inverse pair: true
  colour 1: {[0-1i,0,0,0+1i],[0+1i,0,0,0-1i]} -> elements [ 14, 15 ] = [ [ [ -E(4), 0 ], [ 0, E(4) ] ], [ [ E(4), 0 ], [ 0, -E(4) ] ] ]; inverse pair: true
  colour 1: {[0,-1,-1,0]} -> elements [ 3 ] = [ [ [ 0, -1 ], [ -1, 0 ] ] ]; inverse pair: true
  colour 1: {[0,-1,1,0],[0,1,-1,0]} -> elements [ 4, 5 ] = [ [ [ 0, -1 ], [ 1, 0 ] ], [ [ 0, 1 ], [ -1, 0 ] ] ]; inverse pair: true
  colour 1: {[0,0-1i,0-1i,0],[0,0+1i,0+1i,0]} -> elements [ 7, 10 ] = [ [ [ 0, -E(4) ], [ -E(4), 0 ] ], [ [ 0, E(4) ], [ E(4), 0 ] ] ]; inverse pair: true
  colour 2: {[0,0-1i,0+1i,0]} -> elements [ 8 ] = [ [ [ 0, -E(4) ], [ E(4), 0 ] ] ]; inverse pair: true
  colour 2: {[0,1,1,0]} -> elements [ 6 ] = [ [ [ 0, 1 ], [ 1, 0 ] ] ]; inverse pair: true
  colour 3: {[0,0+1i,0-1i,0]} -> elements [ 9 ] = [ [ [ 0, E(4) ], [ -E(4), 0 ] ] ]; inverse pair: true
  colour 3: {[1,0,0,-1]} -> elements [ 11 ] = [ [ [ 1, 0 ], [ 0, -1 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 11 (inverse pairs of G: 11)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H1=Pauli order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP H2=Z8:Z2   (appendix line 157)
  construction: H2 = <a,b | a^8, b^2, bab = a^5>
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 6 ] (no independent reference construction)
  inverse pairs of G: 9; table says 9
  colour 1: {a^1,a^7} -> elements [ 3, 5 ] = [ (1,2,4,7,8,5,6,3), (1,3,6,5,8,7,4,2) ]; inverse pair: true
  colour 1: {a^2,a^6} -> elements [ 8, 11 ] = [ (1,4,8,6)(2,7,5,3), (1,6,8,4)(2,3,5,7) ]; inverse pair: true
  colour 1: {a^4} -> elements [ 16 ] = [ (1,8)(2,5)(3,7)(4,6) ]; inverse pair: true
  colour 1: {a^0b} -> elements [ 2 ] = [ (2,5)(3,7) ]; inverse pair: true
  colour 1: {a^1b,a^3b} -> elements [ 9, 6 ] = [ (1,5,6,7,8,2,4,3), (1,3,4,2,8,7,6,5) ]; inverse pair: true
  colour 1: {a^2b,a^6b} -> elements [ 7, 12 ] = [ (1,4,8,6)(2,3,5,7), (1,6,8,4)(2,7,5,3) ]; inverse pair: true
  colour 2: {a^3,a^5} -> elements [ 14, 10 ] = [ (1,7,6,2,8,3,4,5), (1,5,4,3,8,2,6,7) ]; inverse pair: true
  colour 2: {a^4b} -> elements [ 15 ] = [ (1,8)(4,6) ]; inverse pair: true
  colour 3: {a^5b,a^7b} -> elements [ 4, 13 ] = [ (1,2,6,3,8,5,4,7), (1,7,4,5,8,3,6,2) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H2=Z8:Z2 order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP H3=Dih(Z3^2)   (appendix line 159)
  construction: H3 = <a,b,c | a^3, b^3, c^2, ab=ba, (ac)^2, (bc)^2> (Section 3 presentation)
  |G| = 18; appendix says 18; table says 18
  IdGroup = [ 18, 4 ] (no independent reference construction)
  inverse pairs of G: 13; table says 13
  colour 1: {(0, 1),(0, 2)} -> elements [ 10, 13 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 1: {(1, 0),(2, 0)} -> elements [ 2, 3 ] = [ (4,5,6), (4,6,5) ]; inverse pair: true
  colour 1: {(1, 1),(2, 2)} -> elements [ 11, 15 ] = [ (1,2,3)(4,5,6), (1,3,2)(4,6,5) ]; inverse pair: true
  colour 1: {(1, 2),(2, 1)} -> elements [ 14, 12 ] = [ (1,3,2)(4,5,6), (1,2,3)(4,6,5) ]; inverse pair: true
  colour 1: {(0, 0)c} -> elements [ 4 ] = [ (2,3)(5,6) ]; inverse pair: true
  colour 1: {(0, 1)c} -> elements [ 16 ] = [ (1,3)(5,6) ]; inverse pair: true
  colour 1: {(0, 2)c} -> elements [ 7 ] = [ (1,2)(5,6) ]; inverse pair: true
  colour 1: {(1, 0)c} -> elements [ 6 ] = [ (2,3)(4,6) ]; inverse pair: true
  colour 2: {(1, 1)c} -> elements [ 18 ] = [ (1,3)(4,6) ]; inverse pair: true
  colour 2: {(2, 0)c} -> elements [ 5 ] = [ (2,3)(4,5) ]; inverse pair: true
  colour 2: {(2, 1)c} -> elements [ 17 ] = [ (1,3)(4,5) ]; inverse pair: true
  colour 3: {(1, 2)c} -> elements [ 9 ] = [ (1,2)(4,6) ]; inverse pair: true
  colour 3: {(2, 2)c} -> elements [ 8 ] = [ (1,2)(4,5) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 18, method B 18, method C |Xi_e| = 1 (so |Xi| = 18); expected |G|*|Xi_e| = 18
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 18
  certificate: |Aut| method B (intersection of colour-graph groups) = 18; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 18)
  certificate: |Aut| with left differences y^-1 x (method A) = 18
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H3=Dih(Z3^2) order=18 xi_e=1 k=3 aut_A=18 aut_B=18 aut_C=18 expected=18 xi_computed=18 verified=yes
=====================================================================
GROUP H4=Heis(3)   (appendix line 161)
  construction: Heis(3) as unitriangular 3x3 matrices over GF(3), (x,y,z) -> [[1,x,z],[0,1,y],[0,0,1]]
  check: matrix model satisfies the appendix multiplication law (all 729 products): true
  check: |G| = 27: true
  check: exponent 3: true
  check: non-abelian: true
  |G| = 27; appendix says 27; table says 27
  IdGroup = [ 27, 3 ]; reference construction has IdGroup [ 27, 3 ]; match: true
  inverse pairs of G: 13; table says 13
  colour 1: {(0,0,1),(0,0,2)} -> elements [ 4, 7 ] = [ [ [ Z(3)^0, 0*Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, 0*Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(0,1,0),(0,2,0)} -> elements [ 2, 3 ] = [ [ [ Z(3)^0, 0*Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, 0*Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(0,1,1),(0,2,2)} -> elements [ 5, 9 ] = [ [ [ Z(3)^0, 0*Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, 0*Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(0,1,2),(0,2,1)} -> elements [ 8, 6 ] = [ [ [ Z(3)^0, 0*Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, 0*Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,0,0),(2,0,0)} -> elements [ 10, 19 ] = [ [ [ Z(3)^0, Z(3)^0, 0*Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,0,1),(2,0,2)} -> elements [ 13, 25 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3)^0 ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,1,0),(2,2,1)} -> elements [ 11, 24 ] = [ [ [ Z(3)^0, Z(3)^0, 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,1,1),(2,2,0)} -> elements [ 14, 21 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,2,0),(2,1,2)} -> elements [ 12, 26 ] = [ [ [ Z(3)^0, Z(3)^0, 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 2: {(1,0,2),(2,0,1)} -> elements [ 16, 22 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 2: {(1,2,1),(2,1,1)} -> elements [ 15, 23 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 2: {(1,2,2),(2,1,0)} -> elements [ 18, 20 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 3: {(1,1,2),(2,2,2)} -> elements [ 17, 27 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 27, method B 27, method C |Xi_e| = 1 (so |Xi| = 27); expected |G|*|Xi_e| = 27
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 27
  certificate: |Aut| method B (intersection of colour-graph groups) = 27; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 27)
  certificate: |Aut| with left differences y^-1 x (method A) = 27
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H4=Heis(3) order=27 xi_e=1 k=3 aut_A=27 aut_B=27 aut_C=27 expected=27 xi_computed=27 verified=yes
=====================================================================
SUMMARY: 23 of 23 certificates verified


==> anc/five_values/logs/task1_certificates_current.log <==
TASK 1: 24 certificates from certificates.json; table from expected.json
GAP 4.12.1, GRAPE 4.9.0, SmallGrp 1.5.3
Syntax warning: Unbound global variable in task1_certificates.g:84
  B := rec(G:=sg,parse:=s->Image(toSmall,model.parse(s)),
                                 ^^^^^^^
Syntax warning: Unbound global variable in task1_certificates.g:84
  B := rec(G:=sg,parse:=s->Image(toSmall,model.parse(s)),
                                         ^^^^^
=====================================================================
GROUP Z2^2   (JSON entry 1)
  construction: direct product of cyclic groups of orders [ 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r; transported to SmallGroup[ 4, 2 ]
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 4; JSON says 4; table says 4
  IdGroup = [ 4, 2 ]; reference construction has IdGroup [ 4, 2 ]; match: true
  inverse pairs of G: 3; table says 3
  colour 1: {(0,1)} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 2: {(1,0)} -> elements [ 2 ] = [ f1 ]; inverse pair: true
  colour 3: {(1,1)} -> elements [ 4 ] = [ f1*f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 3 (inverse pairs of G: 3)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 4, method B 4, method C |Xi_e| = 1 (so |Xi| = 4); expected |G|*|Xi_e| = 4
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 4
  certificate: |Aut| method B (intersection of colour-graph groups) = 4; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 4)
  certificate: |Aut| with left differences y^-1 x (method A) = 4
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^2 order=4 xi_e=1 k=3 aut_A=4 aut_B=4 aut_C=4 expected=4 xi_computed=4 verified=yes
=====================================================================
GROUP Z2^3   (JSON entry 2)
  construction: direct product of cyclic groups of orders [ 2, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r; transported to SmallGroup[ 8, 5 ]
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 8; JSON says 8; table says 8
  IdGroup = [ 8, 5 ]; reference construction has IdGroup [ 8, 5 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {(0,0,1)} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 1: {(0,1,0)} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 1: {(0,1,1)} -> elements [ 7 ] = [ f2*f3 ]; inverse pair: true
  colour 1: {(1,0,0)} -> elements [ 2 ] = [ f1 ]; inverse pair: true
  colour 2: {(1,0,1)} -> elements [ 6 ] = [ f1*f3 ]; inverse pair: true
  colour 3: {(1,1,0)} -> elements [ 5 ] = [ f1*f2 ]; inverse pair: true
  colour 4: {(1,1,1)} -> elements [ 8 ] = [ f1*f2*f3 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 4; JSON says 4; table says 4
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 8, method B 8, method C |Xi_e| = 1 (so |Xi| = 8); expected |G|*|Xi_e| = 8
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 8
  certificate: |Aut| method B (intersection of colour-graph groups) = 8; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 8)
  certificate: |Aut| with left differences y^-1 x (method A) = 8
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^3 order=8 xi_e=1 k=4 aut_A=8 aut_B=8 aut_C=8 expected=8 xi_computed=8 verified=yes
=====================================================================
GROUP Z2^4   (JSON entry 3)
  construction: direct product of cyclic groups of orders [ 2, 2, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r; transported to SmallGroup[ 16, 14 ]
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; JSON says 16; table says 16
  IdGroup = [ 16, 14 ]; reference construction has IdGroup [ 16, 14 ]; match: true
  inverse pairs of G: 15; table says 15
  colour 1: {(0,0,0,1)} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 1: {(0,0,1,0)} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 1: {(0,0,1,1)} -> elements [ 11 ] = [ f3*f4 ]; inverse pair: true
  colour 1: {(0,1,0,0)} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 1: {(0,1,0,1)} -> elements [ 10 ] = [ f2*f4 ]; inverse pair: true
  colour 1: {(0,1,1,0)} -> elements [ 9 ] = [ f2*f3 ]; inverse pair: true
  colour 1: {(1,0,0,0)} -> elements [ 2 ] = [ f1 ]; inverse pair: true
  colour 1: {(1,0,0,1)} -> elements [ 8 ] = [ f1*f4 ]; inverse pair: true
  colour 2: {(0,1,1,1)} -> elements [ 15 ] = [ f2*f3*f4 ]; inverse pair: true
  colour 2: {(1,0,1,0)} -> elements [ 7 ] = [ f1*f3 ]; inverse pair: true
  colour 2: {(1,0,1,1)} -> elements [ 14 ] = [ f1*f3*f4 ]; inverse pair: true
  colour 2: {(1,1,0,0)} -> elements [ 6 ] = [ f1*f2 ]; inverse pair: true
  colour 2: {(1,1,1,0)} -> elements [ 12 ] = [ f1*f2*f3 ]; inverse pair: true
  colour 3: {(1,1,0,1)} -> elements [ 13 ] = [ f1*f2*f4 ]; inverse pair: true
  colour 3: {(1,1,1,1)} -> elements [ 16 ] = [ f1*f2*f3*f4 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 15 (inverse pairs of G: 15)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^4 order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP Z4xZ2   (JSON entry 4)
  construction: direct product of cyclic groups of orders [ 4, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r; transported to SmallGroup[ 8, 2 ]
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 8; JSON says 8; table says 8
  IdGroup = [ 8, 2 ]; reference construction has IdGroup [ 8, 2 ]; match: true
  inverse pairs of G: 5; table says 5
  colour 1: {(0,1)} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 1: {(1,0),(3,0)} -> elements [ 2, 6 ] = [ f1, f1*f3 ]; inverse pair: true
  colour 1: {(2,0)} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 2: {(1,1),(3,1)} -> elements [ 5, 8 ] = [ f1*f2, f1*f2*f3 ]; inverse pair: true
  colour 3: {(2,1)} -> elements [ 7 ] = [ f2*f3 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 5 (inverse pairs of G: 5)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 2 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4xZ2 order=8 xi_e=2 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP Z4xZ2^2   (JSON entry 5)
  construction: direct product of cyclic groups of orders [ 4, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r; transported to SmallGroup[ 16, 10 ]
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; JSON says 16; table says 16
  IdGroup = [ 16, 10 ]; reference construction has IdGroup [ 16, 10 ]; match: true
  inverse pairs of G: 11; table says 11
  colour 1: {(0,0,1)} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 1: {(0,1,0)} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 1: {(0,1,1)} -> elements [ 9 ] = [ f2*f3 ]; inverse pair: true
  colour 1: {(1,0,0),(3,0,0)} -> elements [ 2, 8 ] = [ f1, f1*f4 ]; inverse pair: true
  colour 1: {(1,0,1),(3,0,1)} -> elements [ 7, 14 ] = [ f1*f3, f1*f3*f4 ]; inverse pair: true
  colour 1: {(1,1,0),(3,1,0)} -> elements [ 6, 13 ] = [ f1*f2, f1*f2*f4 ]; inverse pair: true
  colour 1: {(2,0,1)} -> elements [ 11 ] = [ f3*f4 ]; inverse pair: true
  colour 2: {(1,1,1),(3,1,1)} -> elements [ 12, 16 ] = [ f1*f2*f3, f1*f2*f3*f4 ]; inverse pair: true
  colour 2: {(2,1,0)} -> elements [ 10 ] = [ f2*f4 ]; inverse pair: true
  colour 3: {(2,0,0)} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 3: {(2,1,1)} -> elements [ 15 ] = [ f2*f3*f4 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 11 (inverse pairs of G: 11)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4xZ2^2 order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Z4^2   (JSON entry 6)
  construction: direct product of cyclic groups of orders [ 4, 4 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r; transported to SmallGroup[ 16, 2 ]
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; JSON says 16; table says 16
  IdGroup = [ 16, 2 ]; reference construction has IdGroup [ 16, 2 ]; match: true
  inverse pairs of G: 9; table says 9
  colour 1: {(0,1),(0,3)} -> elements [ 3, 10 ] = [ f2, f2*f4 ]; inverse pair: true
  colour 1: {(0,2)} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 1: {(1,0),(3,0)} -> elements [ 2, 7 ] = [ f1, f1*f3 ]; inverse pair: true
  colour 1: {(1,1),(3,3)} -> elements [ 6, 16 ] = [ f1*f2, f1*f2*f3*f4 ]; inverse pair: true
  colour 1: {(2,0)} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 2: {(1,2),(3,2)} -> elements [ 8, 14 ] = [ f1*f4, f1*f3*f4 ]; inverse pair: true
  colour 2: {(1,3),(3,1)} -> elements [ 13, 12 ] = [ f1*f2*f4, f1*f2*f3 ]; inverse pair: true
  colour 2: {(2,2)} -> elements [ 11 ] = [ f3*f4 ]; inverse pair: true
  colour 3: {(2,1),(2,3)} -> elements [ 9, 15 ] = [ f2*f3, f2*f3*f4 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4^2 order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Z3^2   (JSON entry 7)
  construction: direct product of cyclic groups of orders [ 3, 3 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r; transported to SmallGroup[ 9, 2 ]
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 9; JSON says 9; table says 9
  IdGroup = [ 9, 2 ]; reference construction has IdGroup [ 9, 2 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {(0,1),(0,2)} -> elements [ 3, 6 ] = [ f2, f2^2 ]; inverse pair: true
  colour 2: {(1,0),(2,0)} -> elements [ 2, 4 ] = [ f1, f1^2 ]; inverse pair: true
  colour 3: {(1,1),(2,2)} -> elements [ 5, 9 ] = [ f1*f2, f1^2*f2^2 ]; inverse pair: true
  colour 4: {(1,2),(2,1)} -> elements [ 8, 7 ] = [ f1*f2^2, f1^2*f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 4; JSON says 4; table says 4
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 18, method B 18, method C |Xi_e| = 2 (so |Xi| = 18); expected |G|*|Xi_e| = 18
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 18
  certificate: |Aut| method B (intersection of colour-graph groups) = 18; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 18)
  certificate: |Aut| with left differences y^-1 x (method A) = 18
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z3^2 order=9 xi_e=2 k=4 aut_A=18 aut_B=18 aut_C=18 expected=18 xi_computed=18 verified=yes
=====================================================================
GROUP Z3^3   (JSON entry 8)
  construction: direct product of cyclic groups of orders [ 3, 3, 3 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r; transported to SmallGroup[ 27, 5 ]
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 27; JSON says 27; table says 27
  IdGroup = [ 27, 5 ]; reference construction has IdGroup [ 27, 5 ]; match: true
  inverse pairs of G: 13; table says 13
  colour 1: {(0,0,1),(0,0,2)} -> elements [ 4, 10 ] = [ f3, f3^2 ]; inverse pair: true
  colour 1: {(0,1,0),(0,2,0)} -> elements [ 3, 8 ] = [ f2, f2^2 ]; inverse pair: true
  colour 1: {(0,1,1),(0,2,2)} -> elements [ 9, 23 ] = [ f2*f3, f2^2*f3^2 ]; inverse pair: true
  colour 1: {(0,1,2),(0,2,1)} -> elements [ 17, 16 ] = [ f2*f3^2, f2^2*f3 ]; inverse pair: true
  colour 1: {(1,0,0),(2,0,0)} -> elements [ 2, 5 ] = [ f1, f1^2 ]; inverse pair: true
  colour 1: {(1,0,1),(2,0,2)} -> elements [ 7, 20 ] = [ f1*f3, f1^2*f3^2 ]; inverse pair: true
  colour 1: {(1,1,0),(2,2,0)} -> elements [ 6, 18 ] = [ f1*f2, f1^2*f2^2 ]; inverse pair: true
  colour 2: {(1,0,2),(2,0,1)} -> elements [ 15, 12 ] = [ f1*f3^2, f1^2*f3 ]; inverse pair: true
  colour 2: {(1,1,1),(2,2,2)} -> elements [ 14, 27 ] = [ f1*f2*f3, f1^2*f2^2*f3^2 ]; inverse pair: true
  colour 2: {(1,1,2),(2,2,1)} -> elements [ 22, 24 ] = [ f1*f2*f3^2, f1^2*f2^2*f3 ]; inverse pair: true
  colour 2: {(1,2,0),(2,1,0)} -> elements [ 13, 11 ] = [ f1*f2^2, f1^2*f2 ]; inverse pair: true
  colour 3: {(1,2,1),(2,1,2)} -> elements [ 21, 25 ] = [ f1*f2^2*f3, f1^2*f2*f3^2 ]; inverse pair: true
  colour 3: {(1,2,2),(2,1,1)} -> elements [ 26, 19 ] = [ f1*f2^2*f3^2, f1^2*f2*f3 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 54, method B 54, method C |Xi_e| = 2 (so |Xi| = 54); expected |G|*|Xi_e| = 54
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 54
  certificate: |Aut| method B (intersection of colour-graph groups) = 54; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 54)
  certificate: |Aut| with left differences y^-1 x (method A) = 54
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z3^3 order=27 xi_e=2 k=3 aut_A=54 aut_B=54 aut_C=54 expected=54 xi_computed=54 verified=yes
=====================================================================
GROUP Q8   (JSON entry 9)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(1) in a separate 1x1 block (direct product); transported to SmallGroup[ 8, 4 ]
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 8; JSON says 8; table says 8
  IdGroup = [ 8, 4 ]; reference construction has IdGroup [ 8, 4 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {i,-i} -> elements [ 3, 7 ] = [ f2, f2*f3 ]; inverse pair: true
  colour 1: {-1} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 2: {j,-j} -> elements [ 2, 6 ] = [ f1, f1*f3 ]; inverse pair: true
  colour 3: {k,-k} -> elements [ 8, 5 ] = [ f1*f2*f3, f1*f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: Q8 x Boolean => |Xi(G)_e| = 8; table says 8
  |Xi(G)| computed: method A 64, method B 64, method C |Xi_e| = 8 (so |Xi| = 64); expected |G|*|Xi_e| = 64
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 64
  certificate: |Aut| method B (intersection of colour-graph groups) = 64; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 8 (so |Aut| = 64)
  certificate: |Aut| with left differences y^-1 x (method A) = 64
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8 order=8 xi_e=8 k=3 aut_A=64 aut_B=64 aut_C=64 expected=64 xi_computed=64 verified=yes
=====================================================================
GROUP Q8xZ2   (JSON entry 10)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(2) in a separate 1x1 block (direct product); transported to SmallGroup[ 16, 12 ]
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 16; JSON says 16; table says 16
  IdGroup = [ 16, 12 ]; reference construction has IdGroup [ 16, 12 ]; match: true
  inverse pairs of G: 9; table says 9
  colour 1: {1·z^1} -> elements [ 11 ] = [ f3*f4 ]; inverse pair: true
  colour 1: {i·z^0,-i·z^0} -> elements [ 7, 14 ] = [ f1*f3, f1*f3*f4 ]; inverse pair: true
  colour 1: {i·z^1,-i·z^1} -> elements [ 8, 2 ] = [ f1*f4, f1 ]; inverse pair: true
  colour 1: {-1·z^0} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 1: {j·z^0,-j·z^0} -> elements [ 12, 16 ] = [ f1*f2*f3, f1*f2*f3*f4 ]; inverse pair: true
  colour 1: {k·z^0,-k·z^0} -> elements [ 10, 3 ] = [ f2*f4, f2 ]; inverse pair: true
  colour 2: {-1·z^1} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 2: {j·z^1,-j·z^1} -> elements [ 13, 6 ] = [ f1*f2*f4, f1*f2 ]; inverse pair: true
  colour 3: {k·z^1,-k·z^1} -> elements [ 9, 15 ] = [ f2*f3, f2*f3*f4 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: Q8 x Boolean => |Xi(G)_e| = 8; table says 8
  |Xi(G)| computed: method A 128, method B 128, method C |Xi_e| = 8 (so |Xi| = 128); expected |G|*|Xi_e| = 128
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 128
  certificate: |Aut| method B (intersection of colour-graph groups) = 128; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 8 (so |Aut| = 128)
  certificate: |Aut| with left differences y^-1 x (method A) = 128
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ2 order=16 xi_e=8 k=3 aut_A=128 aut_B=128 aut_C=128 expected=128 xi_computed=128 verified=yes
=====================================================================
GROUP Dic(Z6,3)   (JSON entry 11)
  construction: Dic(Z[ 6 ], [ 3 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration; transported to SmallGroup[ 12, 1 ]
  check: presentation has order 2|A|: true
  |G| = 12; JSON says 12; table says 12
  IdGroup = [ 12, 1 ]; reference construction has IdGroup [ 12, 1 ]; match: true
  inverse pairs of G: 6; table says 6
  colour 1: {(1),(5)} -> elements [ 11, 7 ] = [ f2*f3^2, f2*f3 ]; inverse pair: true
  colour 1: {(3)} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 1: {(0,x),(3,x)} -> elements [ 2, 5 ] = [ f1, f1*f2 ]; inverse pair: true
  colour 2: {(2),(4)} -> elements [ 4, 8 ] = [ f3, f3^2 ]; inverse pair: true
  colour 2: {(1,x),(4,x)} -> elements [ 9, 6 ] = [ f1*f2*f3, f1*f3 ]; inverse pair: true
  colour 3: {(2,x),(5,x)} -> elements [ 10, 12 ] = [ f1*f3^2, f1*f2*f3^2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 6 (inverse pairs of G: 6)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 24, method B 24, method C |Xi_e| = 2 (so |Xi| = 24); expected |G|*|Xi_e| = 24
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 24
  certificate: |Aut| method B (intersection of colour-graph groups) = 24; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 24)
  certificate: |Aut| with left differences y^-1 x (method A) = 24
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z6,3) order=12 xi_e=2 k=3 aut_A=24 aut_B=24 aut_C=24 expected=24 xi_computed=24 verified=yes
=====================================================================
GROUP Dic(Z8,4)   (JSON entry 12)
  construction: Dic(Z[ 8 ], [ 4 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration; transported to SmallGroup[ 16, 9 ]
  check: presentation has order 2|A|: true
  |G| = 16; JSON says 16; table says 16
  IdGroup = [ 16, 9 ]; reference construction has IdGroup [ 16, 9 ]; match: true
  inverse pairs of G: 8; table says 8
  colour 1: {(1),(7)} -> elements [ 12, 6 ] = [ f1*f2*f3, f1*f2 ]; inverse pair: true
  colour 1: {(2),(6)} -> elements [ 4, 11 ] = [ f3, f3*f4 ]; inverse pair: true
  colour 1: {(4)} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 1: {(0,x),(4,x)} -> elements [ 7, 14 ] = [ f1*f3, f1*f3*f4 ]; inverse pair: true
  colour 1: {(1,x),(5,x)} -> elements [ 15, 9 ] = [ f2*f3*f4, f2*f3 ]; inverse pair: true
  colour 2: {(3),(5)} -> elements [ 13, 16 ] = [ f1*f2*f4, f1*f2*f3*f4 ]; inverse pair: true
  colour 2: {(2,x),(6,x)} -> elements [ 2, 8 ] = [ f1, f1*f4 ]; inverse pair: true
  colour 3: {(3,x),(7,x)} -> elements [ 10, 3 ] = [ f2*f4, f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 8 (inverse pairs of G: 8)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z8,4) order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Dic(Z10,5)   (JSON entry 13)
  construction: Dic(Z[ 10 ], [ 5 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration; transported to SmallGroup[ 20, 1 ]
  check: presentation has order 2|A|: true
  |G| = 20; JSON says 20; table says 20
  IdGroup = [ 20, 1 ]; reference construction has IdGroup [ 20, 1 ]; match: true
  inverse pairs of G: 10; table says 10
  colour 1: {(1),(9)} -> elements [ 15, 11 ] = [ f2*f3^3, f2*f3^2 ]; inverse pair: true
  colour 1: {(2),(8)} -> elements [ 4, 16 ] = [ f3, f3^4 ]; inverse pair: true
  colour 1: {(4),(6)} -> elements [ 8, 12 ] = [ f3^2, f3^3 ]; inverse pair: true
  colour 1: {(5)} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 1: {(0,x),(5,x)} -> elements [ 2, 5 ] = [ f1, f1*f2 ]; inverse pair: true
  colour 1: {(1,x),(6,x)} -> elements [ 13, 10 ] = [ f1*f2*f3^2, f1*f3^2 ]; inverse pair: true
  colour 1: {(4,x),(9,x)} -> elements [ 14, 17 ] = [ f1*f3^3, f1*f2*f3^3 ]; inverse pair: true
  colour 2: {(3),(7)} -> elements [ 19, 7 ] = [ f2*f3^4, f2*f3 ]; inverse pair: true
  colour 2: {(3,x),(8,x)} -> elements [ 9, 6 ] = [ f1*f2*f3, f1*f3 ]; inverse pair: true
  colour 3: {(2,x),(7,x)} -> elements [ 18, 20 ] = [ f1*f3^4, f1*f2*f3^4 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 10 (inverse pairs of G: 10)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 40, method B 40, method C |Xi_e| = 2 (so |Xi| = 40); expected |G|*|Xi_e| = 40
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 40
  certificate: |Aut| method B (intersection of colour-graph groups) = 40; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 40)
  certificate: |Aut| with left differences y^-1 x (method A) = 40
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z10,5) order=20 xi_e=2 k=3 aut_A=40 aut_B=40 aut_C=40 expected=40 xi_computed=40 verified=yes
=====================================================================
GROUP Dic(Z4xZ2,(0,1))   (JSON entry 14)
  construction: Dic(Z[ 4, 2 ], [ 0, 1 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration; transported to SmallGroup[ 16, 4 ]
  check: presentation has order 2|A|: true
  |G| = 16; JSON says 16; table says 16
  IdGroup = [ 16, 4 ] (no independent reference construction)
  inverse pairs of G: 9; table says 9
  colour 1: {((0, 1))} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 1: {((1, 0)),((3, 0))} -> elements [ 9, 3 ] = [ f2*f3, f2 ]; inverse pair: true
  colour 1: {((2, 0))} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 1: {((2, 1))} -> elements [ 11 ] = [ f3*f4 ]; inverse pair: true
  colour 1: {((0, 0),x),((0, 1),x)} -> elements [ 8, 2 ] = [ f1*f4, f1 ]; inverse pair: true
  colour 1: {((1, 0),x),((1, 1),x)} -> elements [ 13, 6 ] = [ f1*f2*f4, f1*f2 ]; inverse pair: true
  colour 2: {((1, 1)),((3, 1))} -> elements [ 15, 10 ] = [ f2*f3*f4, f2*f4 ]; inverse pair: true
  colour 2: {((2, 0),x),((2, 1),x)} -> elements [ 14, 7 ] = [ f1*f3*f4, f1*f3 ]; inverse pair: true
  colour 3: {((3, 0),x),((3, 1),x)} -> elements [ 16, 12 ] = [ f1*f2*f3*f4, f1*f2*f3 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z4xZ2,(0,1)) order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP D6   (JSON entry 15)
  construction: D6 = <r,s | r^3, s^2, (sr)^2>; transported to SmallGroup[ 6, 1 ]
  |G| = 6; JSON says 6; table says 6
  IdGroup = [ 6, 1 ]; reference construction has IdGroup [ 6, 1 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {r^1,r^2} -> elements [ 3, 5 ] = [ f2, f2^2 ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 2 ] = [ f1 ]; inverse pair: true
  colour 2: {r^1s} -> elements [ 6 ] = [ f1*f2^2 ]; inverse pair: true
  colour 3: {r^2s} -> elements [ 4 ] = [ f1*f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 6, method B 6, method C |Xi_e| = 1 (so |Xi| = 6); expected |G|*|Xi_e| = 6
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 6
  certificate: |Aut| method B (intersection of colour-graph groups) = 6; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 6)
  certificate: |Aut| with left differences y^-1 x (method A) = 6
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D6 order=6 xi_e=1 k=3 aut_A=6 aut_B=6 aut_C=6 expected=6 xi_computed=6 verified=yes
=====================================================================
GROUP D8   (JSON entry 16)
  construction: D8 = <r,s | r^4, s^2, (sr)^2>; transported to SmallGroup[ 8, 3 ]
  |G| = 8; JSON says 8; table says 8
  IdGroup = [ 8, 3 ]; reference construction has IdGroup [ 8, 3 ]; match: true
  inverse pairs of G: 6; table says 6
  colour 1: {r^1,r^3} -> elements [ 8, 5 ] = [ f1*f2*f3, f1*f2 ]; inverse pair: true
  colour 1: {r^2} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 6 ] = [ f1*f3 ]; inverse pair: true
  colour 1: {r^1s} -> elements [ 7 ] = [ f2*f3 ]; inverse pair: true
  colour 2: {r^2s} -> elements [ 2 ] = [ f1 ]; inverse pair: true
  colour 3: {r^3s} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 6 (inverse pairs of G: 6)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 8, method B 8, method C |Xi_e| = 1 (so |Xi| = 8); expected |G|*|Xi_e| = 8
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 8
  certificate: |Aut| method B (intersection of colour-graph groups) = 8; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 8)
  certificate: |Aut| with left differences y^-1 x (method A) = 8
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D8 order=8 xi_e=1 k=3 aut_A=8 aut_B=8 aut_C=8 expected=8 xi_computed=8 verified=yes
=====================================================================
GROUP D10   (JSON entry 17)
  construction: D10 = <r,s | r^5, s^2, (sr)^2>; transported to SmallGroup[ 10, 1 ]
  |G| = 10; JSON says 10; table says 10
  IdGroup = [ 10, 1 ]; reference construction has IdGroup [ 10, 1 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {r^1,r^4} -> elements [ 3, 9 ] = [ f2, f2^4 ]; inverse pair: true
  colour 1: {r^2,r^3} -> elements [ 5, 7 ] = [ f2^2, f2^3 ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 2 ] = [ f1 ]; inverse pair: true
  colour 1: {r^1s} -> elements [ 10 ] = [ f1*f2^4 ]; inverse pair: true
  colour 1: {r^2s} -> elements [ 8 ] = [ f1*f2^3 ]; inverse pair: true
  colour 2: {r^3s} -> elements [ 6 ] = [ f1*f2^2 ]; inverse pair: true
  colour 3: {r^4s} -> elements [ 4 ] = [ f1*f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 10, method B 10, method C |Xi_e| = 1 (so |Xi| = 10); expected |G|*|Xi_e| = 10
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 10
  certificate: |Aut| method B (intersection of colour-graph groups) = 10; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 10)
  certificate: |Aut| with left differences y^-1 x (method A) = 10
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D10 order=10 xi_e=1 k=3 aut_A=10 aut_B=10 aut_C=10 expected=10 xi_computed=10 verified=yes
=====================================================================
GROUP A4   (JSON entry 18)
  construction: A4 = even permutations of {0,1,2,3}, one-line notation, GAP product p*q = (p then q); transported to SmallGroup[ 12, 3 ]
  |G| = 12; JSON says 12; table says 12
  IdGroup = [ 12, 3 ]; reference construction has IdGroup [ 12, 3 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {perm(0, 2, 3, 1),perm(0, 3, 1, 2)} -> elements [ 5, 2 ] = [ f1^2, f1 ]; inverse pair: true
  colour 1: {perm(1, 0, 3, 2)} -> elements [ 4 ] = [ f3 ]; inverse pair: true
  colour 1: {perm(1, 2, 0, 3),perm(2, 0, 1, 3)} -> elements [ 7, 9 ] = [ f1*f3, f1^2*f2 ]; inverse pair: true
  colour 1: {perm(1, 3, 2, 0),perm(3, 0, 2, 1)} -> elements [ 10, 11 ] = [ f1^2*f3, f1*f2*f3 ]; inverse pair: true
  colour 2: {perm(2, 1, 3, 0),perm(3, 1, 0, 2)} -> elements [ 6, 12 ] = [ f1*f2, f1^2*f2*f3 ]; inverse pair: true
  colour 2: {perm(2, 3, 0, 1)} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 3: {perm(3, 2, 1, 0)} -> elements [ 8 ] = [ f2*f3 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 12, method B 12, method C |Xi_e| = 1 (so |Xi| = 12); expected |G|*|Xi_e| = 12
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 12
  certificate: |Aut| method B (intersection of colour-graph groups) = 12; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 12)
  certificate: |Aut| with left differences y^-1 x (method A) = 12
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT A4 order=12 xi_e=1 k=3 aut_A=12 aut_B=12 aut_C=12 expected=12 xi_computed=12 verified=yes
=====================================================================
GROUP Q8xZ3   (JSON entry 19)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(3) in a separate 1x1 block (direct product); transported to SmallGroup[ 24, 11 ]
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 24; JSON says 24; table says 24
  IdGroup = [ 24, 11 ]; reference construction has IdGroup [ 24, 11 ]; match: true
  inverse pairs of G: 12; table says 12
  colour 1: {1·z^1,1·z^2} -> elements [ 4, 11 ] = [ f3, f3^2 ]; inverse pair: true
  colour 1: {i·z^0,-i·z^0} -> elements [ 3, 10 ] = [ f2, f2*f4 ]; inverse pair: true
  colour 1: {-1·z^0} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 1: {-1·z^1,-1·z^2} -> elements [ 12, 19 ] = [ f3*f4, f3^2*f4 ]; inverse pair: true
  colour 1: {j·z^0,-j·z^0} -> elements [ 2, 8 ] = [ f1, f1*f4 ]; inverse pair: true
  colour 1: {j·z^1,-j·z^2} -> elements [ 7, 22 ] = [ f1*f3, f1*f3^2*f4 ]; inverse pair: true
  colour 1: {k·z^0,-k·z^0} -> elements [ 14, 6 ] = [ f1*f2*f4, f1*f2 ]; inverse pair: true
  colour 1: {k·z^1,-k·z^2} -> elements [ 21, 20 ] = [ f1*f2*f3*f4, f1*f2*f3^2 ]; inverse pair: true
  colour 2: {i·z^1,-i·z^2} -> elements [ 9, 23 ] = [ f2*f3, f2*f3^2*f4 ]; inverse pair: true
  colour 2: {j·z^2,-j·z^1} -> elements [ 15, 16 ] = [ f1*f3^2, f1*f3*f4 ]; inverse pair: true
  colour 3: {i·z^2,-i·z^1} -> elements [ 17, 18 ] = [ f2*f3^2, f2*f3*f4 ]; inverse pair: true
  colour 3: {k·z^2,-k·z^1} -> elements [ 24, 13 ] = [ f1*f2*f3^2*f4, f1*f2*f3 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 12 (inverse pairs of G: 12)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 24, method B 24, method C |Xi_e| = 1 (so |Xi| = 24); expected |G|*|Xi_e| = 24
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 24
  certificate: |Aut| method B (intersection of colour-graph groups) = 24; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 24)
  certificate: |Aut| with left differences y^-1 x (method A) = 24
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ3 order=24 xi_e=1 k=3 aut_A=24 aut_B=24 aut_C=24 expected=24 xi_computed=24 verified=yes
=====================================================================
GROUP Q8xZ4   (JSON entry 20)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(4) in a separate 1x1 block (direct product); transported to SmallGroup[ 32, 26 ]
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 32; JSON says 32; table says 32
  IdGroup = [ 32, 26 ]; reference construction has IdGroup [ 32, 26 ]; match: true
  inverse pairs of G: 17; table says 17
  colour 1: {i·z^2,-i·z^2} -> elements [ 30, 21 ] = [ f1*f3*f4*f5, f1*f3*f5 ]; inverse pair: true
  colour 1: {i·z^3,-i·z^1} -> elements [ 9, 22 ] = [ f1*f4, f1*f4*f5 ]; inverse pair: true
  colour 1: {-1·z^2} -> elements [ 6 ] = [ f5 ]; inverse pair: true
  colour 1: {j·z^0,-j·z^0} -> elements [ 25, 13 ] = [ f2*f4*f5, f2*f5 ]; inverse pair: true
  colour 1: {j·z^1,-j·z^3} -> elements [ 24, 11 ] = [ f2*f3*f5, f2*f3 ]; inverse pair: true
  colour 2: {1·z^2} -> elements [ 16 ] = [ f4*f5 ]; inverse pair: true
  colour 2: {-1·z^0} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 2: {-1·z^1,-1·z^3} -> elements [ 4, 26 ] = [ f3, f3*f4*f5 ]; inverse pair: true
  colour 2: {j·z^3,-j·z^1} -> elements [ 23, 31 ] = [ f2*f3*f4, f2*f3*f4*f5 ]; inverse pair: true
  colour 2: {k·z^2,-k·z^2} -> elements [ 17, 27 ] = [ f1*f2*f3, f1*f2*f3*f4 ]; inverse pair: true
  colour 2: {k·z^3,-k·z^1} -> elements [ 19, 7 ] = [ f1*f2*f5, f1*f2 ]; inverse pair: true
  colour 3: {1·z^1,1·z^3} -> elements [ 14, 15 ] = [ f3*f4, f3*f5 ]; inverse pair: true
  colour 3: {i·z^0,-i·z^0} -> elements [ 8, 20 ] = [ f1*f3, f1*f3*f4 ]; inverse pair: true
  colour 3: {i·z^1,-i·z^3} -> elements [ 10, 2 ] = [ f1*f5, f1 ]; inverse pair: true
  colour 3: {j·z^2,-j·z^2} -> elements [ 3, 12 ] = [ f2, f2*f4 ]; inverse pair: true
  colour 3: {k·z^0,-k·z^0} -> elements [ 32, 28 ] = [ f1*f2*f3*f4*f5, f1*f2*f3*f5 ]; inverse pair: true
  colour 3: {k·z^1,-k·z^3} -> elements [ 18, 29 ] = [ f1*f2*f4, f1*f2*f4*f5 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 17 (inverse pairs of G: 17)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 1 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ4 order=32 xi_e=1 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP H1=Pauli   (JSON entry 21)
  construction: Pauli group <X, Z, Y=iXZ> of 2x2 complex matrices, entries row-major; transported to SmallGroup[ 16, 13 ]
  check: |G| = 16: true
  check: Y = [[0,-i],[i,0]]: true
  |G| = 16; JSON says 16; table says 16
  IdGroup = [ 16, 13 ]; reference construction has IdGroup [ 16, 13 ]; match: true
  inverse pairs of G: 11; table says 11
  colour 1: {[-1,0,0,-1]} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 1: {[-1,0,0,1]} -> elements [ 10 ] = [ f2*f4 ]; inverse pair: true
  colour 1: {[0-1i,0,0,0-1i],[0+1i,0,0,0+1i]} -> elements [ 11, 4 ] = [ f3*f4, f3 ]; inverse pair: true
  colour 1: {[0-1i,0,0,0+1i],[0+1i,0,0,0-1i]} -> elements [ 15, 9 ] = [ f2*f3*f4, f2*f3 ]; inverse pair: true
  colour 1: {[0,-1,-1,0]} -> elements [ 16 ] = [ f1*f2*f3*f4 ]; inverse pair: true
  colour 1: {[0,-1,1,0],[0,1,-1,0]} -> elements [ 7, 14 ] = [ f1*f3, f1*f3*f4 ]; inverse pair: true
  colour 1: {[0,0-1i,0-1i,0],[0,0+1i,0+1i,0]} -> elements [ 6, 13 ] = [ f1*f2, f1*f2*f4 ]; inverse pair: true
  colour 2: {[0,0-1i,0+1i,0]} -> elements [ 8 ] = [ f1*f4 ]; inverse pair: true
  colour 2: {[0,1,1,0]} -> elements [ 12 ] = [ f1*f2*f3 ]; inverse pair: true
  colour 3: {[0,0+1i,0-1i,0]} -> elements [ 2 ] = [ f1 ]; inverse pair: true
  colour 3: {[1,0,0,-1]} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 11 (inverse pairs of G: 11)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H1=Pauli order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP H2=Z8:Z2   (JSON entry 22)
  construction: H2 = <a,b | a^8, b^2, bab = a^5>; transported to SmallGroup[ 16, 6 ]
  |G| = 16; JSON says 16; table says 16
  IdGroup = [ 16, 6 ] (no independent reference construction)
  inverse pairs of G: 9; table says 9
  colour 1: {a^1,a^7} -> elements [ 14, 2 ] = [ f1*f3*f4, f1 ]; inverse pair: true
  colour 1: {a^2,a^6} -> elements [ 11, 4 ] = [ f3*f4, f3 ]; inverse pair: true
  colour 1: {a^4} -> elements [ 5 ] = [ f4 ]; inverse pair: true
  colour 1: {a^0b} -> elements [ 3 ] = [ f2 ]; inverse pair: true
  colour 1: {a^1b,a^3b} -> elements [ 16, 13 ] = [ f1*f2*f3*f4, f1*f2*f4 ]; inverse pair: true
  colour 1: {a^2b,a^6b} -> elements [ 15, 9 ] = [ f2*f3*f4, f2*f3 ]; inverse pair: true
  colour 2: {a^3,a^5} -> elements [ 8, 7 ] = [ f1*f4, f1*f3 ]; inverse pair: true
  colour 2: {a^4b} -> elements [ 10 ] = [ f2*f4 ]; inverse pair: true
  colour 3: {a^5b,a^7b} -> elements [ 12, 6 ] = [ f1*f2*f3, f1*f2 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H2=Z8:Z2 order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP H3=Dih(Z3^2)   (JSON entry 23)
  construction: H3 = <a,b,c | a^3, b^3, c^2, ab=ba, (ac)^2, (bc)^2> (Section 3 presentation); transported to SmallGroup[ 18, 4 ]
  |G| = 18; JSON says 18; table says 18
  IdGroup = [ 18, 4 ] (no independent reference construction)
  inverse pairs of G: 13; table says 13
  colour 1: {(0, 1),(0, 2)} -> elements [ 3, 7 ] = [ f2, f2^2 ]; inverse pair: true
  colour 1: {(1, 0),(2, 0)} -> elements [ 4, 9 ] = [ f3, f3^2 ]; inverse pair: true
  colour 1: {(1, 1),(2, 2)} -> elements [ 8, 17 ] = [ f2*f3, f2^2*f3^2 ]; inverse pair: true
  colour 1: {(1, 2),(2, 1)} -> elements [ 13, 14 ] = [ f2^2*f3, f2*f3^2 ]; inverse pair: true
  colour 1: {(0, 0)c} -> elements [ 2 ] = [ f1 ]; inverse pair: true
  colour 1: {(0, 1)c} -> elements [ 10 ] = [ f1*f2^2 ]; inverse pair: true
  colour 1: {(0, 2)c} -> elements [ 5 ] = [ f1*f2 ]; inverse pair: true
  colour 1: {(1, 0)c} -> elements [ 12 ] = [ f1*f3^2 ]; inverse pair: true
  colour 2: {(1, 1)c} -> elements [ 18 ] = [ f1*f2^2*f3^2 ]; inverse pair: true
  colour 2: {(2, 0)c} -> elements [ 6 ] = [ f1*f3 ]; inverse pair: true
  colour 2: {(2, 1)c} -> elements [ 15 ] = [ f1*f2^2*f3 ]; inverse pair: true
  colour 3: {(1, 2)c} -> elements [ 16 ] = [ f1*f2*f3^2 ]; inverse pair: true
  colour 3: {(2, 2)c} -> elements [ 11 ] = [ f1*f2*f3 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 18, method B 18, method C |Xi_e| = 1 (so |Xi| = 18); expected |G|*|Xi_e| = 18
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 18
  certificate: |Aut| method B (intersection of colour-graph groups) = 18; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 18)
  certificate: |Aut| with left differences y^-1 x (method A) = 18
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H3=Dih(Z3^2) order=18 xi_e=1 k=3 aut_A=18 aut_B=18 aut_C=18 expected=18 xi_computed=18 verified=yes
=====================================================================
GROUP H4=Heis(3)   (JSON entry 24)
  construction: Heis(3) as unitriangular 3x3 matrices over GF(3), (x,y,z) -> [[1,x,z],[0,1,y],[0,0,1]]; transported to SmallGroup[ 27, 3 ]
  check: matrix model satisfies the appendix multiplication law (all 729 products): true
  check: |G| = 27: true
  check: exponent 3: true
  check: non-abelian: true
  |G| = 27; JSON says 27; table says 27
  IdGroup = [ 27, 3 ]; reference construction has IdGroup [ 27, 3 ]; match: true
  inverse pairs of G: 13; table says 13
  colour 1: {(0,0,1),(0,0,2)} -> elements [ 10, 4 ] = [ f3^2, f3 ]; inverse pair: true
  colour 1: {(0,1,0),(0,2,0)} -> elements [ 19, 21 ] = [ f1^2*f2*f3, f1*f2^2*f3 ]; inverse pair: true
  colour 1: {(0,1,1),(0,2,2)} -> elements [ 11, 26 ] = [ f1^2*f2, f1*f2^2*f3^2 ]; inverse pair: true
  colour 1: {(0,1,2),(0,2,1)} -> elements [ 25, 13 ] = [ f1^2*f2*f3^2, f1*f2^2 ]; inverse pair: true
  colour 1: {(1,0,0),(2,0,0)} -> elements [ 15, 12 ] = [ f1*f3^2, f1^2*f3 ]; inverse pair: true
  colour 1: {(1,0,1),(2,0,2)} -> elements [ 7, 20 ] = [ f1*f3, f1^2*f3^2 ]; inverse pair: true
  colour 1: {(1,1,0),(2,2,1)} -> elements [ 9, 23 ] = [ f2*f3, f2^2*f3^2 ]; inverse pair: true
  colour 1: {(1,1,1),(2,2,0)} -> elements [ 3, 8 ] = [ f2, f2^2 ]; inverse pair: true
  colour 1: {(1,2,0),(2,1,2)} -> elements [ 27, 22 ] = [ f1^2*f2^2*f3^2, f1*f2*f3^2 ]; inverse pair: true
  colour 2: {(1,0,2),(2,0,1)} -> elements [ 2, 5 ] = [ f1, f1^2 ]; inverse pair: true
  colour 2: {(1,2,1),(2,1,1)} -> elements [ 24, 6 ] = [ f1^2*f2^2*f3, f1*f2 ]; inverse pair: true
  colour 2: {(1,2,2),(2,1,0)} -> elements [ 18, 14 ] = [ f1^2*f2^2, f1*f2*f3 ]; inverse pair: true
  colour 3: {(1,1,2),(2,2,2)} -> elements [ 17, 16 ] = [ f2*f3^2, f2^2*f3 ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; JSON says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 27, method B 27, method C |Xi_e| = 1 (so |Xi| = 27); expected |G|*|Xi_e| = 27
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 27
  certificate: |Aut| method B (intersection of colour-graph groups) = 27; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 27)
  certificate: |Aut| with left differences y^-1 x (method A) = 27
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H4=Heis(3) order=27 xi_e=1 k=3 aut_A=27 aut_B=27 aut_C=27 expected=27 xi_computed=27 verified=yes
=====================================================================
SUMMARY: 24 of 24 certificates verified


==> anc/five_values/logs/task1_certificates_updated_proof.log <==
TASK 1: verification of the certificates in ../five_values_proof.md
GAP 4.12.1, GRAPE 4.9.0, SmallGrp 1.5.3
GRAPE uses nauty: true, dreadnaut = /usr/bin/dreadnaut

appendix certificates read: 24
table rows read: 24
appendix and table list the same 24 groups in the same order

=====================================================================
GROUP Z2^2   (appendix line 118)
  construction: direct product of cyclic groups of orders [ 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 4; appendix says 4; table says 4
  IdGroup = [ 4, 2 ]; reference construction has IdGroup [ 4, 2 ]; match: true
  inverse pairs of G: 3; table says 3
  colour 1: {(0,1)} -> elements [ 2 ] = [ (3,4) ]; inverse pair: true
  colour 2: {(1,0)} -> elements [ 3 ] = [ (1,2) ]; inverse pair: true
  colour 3: {(1,1)} -> elements [ 4 ] = [ (1,2)(3,4) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 3 (inverse pairs of G: 3)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 4, method B 4, method C |Xi_e| = 1 (so |Xi| = 4); expected |G|*|Xi_e| = 4
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 4
  certificate: |Aut| method B (intersection of colour-graph groups) = 4; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 4)
  certificate: |Aut| with left differences y^-1 x (method A) = 4
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^2 order=4 xi_e=1 k=3 aut_A=4 aut_B=4 aut_C=4 expected=4 xi_computed=4 verified=yes
=====================================================================
GROUP Z2^3   (appendix line 120)
  construction: direct product of cyclic groups of orders [ 2, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 8; appendix says 8; table says 8
  IdGroup = [ 8, 5 ]; reference construction has IdGroup [ 8, 5 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {(0,0,1)} -> elements [ 2 ] = [ (5,6) ]; inverse pair: true
  colour 1: {(0,1,0)} -> elements [ 3 ] = [ (3,4) ]; inverse pair: true
  colour 1: {(0,1,1)} -> elements [ 4 ] = [ (3,4)(5,6) ]; inverse pair: true
  colour 1: {(1,0,0)} -> elements [ 5 ] = [ (1,2) ]; inverse pair: true
  colour 2: {(1,0,1)} -> elements [ 6 ] = [ (1,2)(5,6) ]; inverse pair: true
  colour 3: {(1,1,0)} -> elements [ 7 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 4: {(1,1,1)} -> elements [ 8 ] = [ (1,2)(3,4)(5,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 4; appendix header says 4; table says 4
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 8, method B 8, method C |Xi_e| = 1 (so |Xi| = 8); expected |G|*|Xi_e| = 8
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 8
  certificate: |Aut| method B (intersection of colour-graph groups) = 8; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 8)
  certificate: |Aut| with left differences y^-1 x (method A) = 8
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^3 order=8 xi_e=1 k=4 aut_A=8 aut_B=8 aut_C=8 expected=8 xi_computed=8 verified=yes
=====================================================================
GROUP Z2^4   (appendix line 122)
  construction: direct product of cyclic groups of orders [ 2, 2, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 14 ]; reference construction has IdGroup [ 16, 14 ]; match: true
  inverse pairs of G: 15; table says 15
  colour 1: {(0,0,0,1)} -> elements [ 2 ] = [ (7,8) ]; inverse pair: true
  colour 1: {(0,0,1,0)} -> elements [ 3 ] = [ (5,6) ]; inverse pair: true
  colour 1: {(0,0,1,1)} -> elements [ 4 ] = [ (5,6)(7,8) ]; inverse pair: true
  colour 1: {(0,1,0,0)} -> elements [ 5 ] = [ (3,4) ]; inverse pair: true
  colour 1: {(0,1,0,1)} -> elements [ 6 ] = [ (3,4)(7,8) ]; inverse pair: true
  colour 1: {(0,1,1,0)} -> elements [ 7 ] = [ (3,4)(5,6) ]; inverse pair: true
  colour 1: {(1,0,0,0)} -> elements [ 9 ] = [ (1,2) ]; inverse pair: true
  colour 1: {(1,0,0,1)} -> elements [ 10 ] = [ (1,2)(7,8) ]; inverse pair: true
  colour 2: {(0,1,1,1)} -> elements [ 8 ] = [ (3,4)(5,6)(7,8) ]; inverse pair: true
  colour 2: {(1,0,1,0)} -> elements [ 11 ] = [ (1,2)(5,6) ]; inverse pair: true
  colour 2: {(1,0,1,1)} -> elements [ 12 ] = [ (1,2)(5,6)(7,8) ]; inverse pair: true
  colour 2: {(1,1,0,0)} -> elements [ 13 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 2: {(1,1,1,0)} -> elements [ 15 ] = [ (1,2)(3,4)(5,6) ]; inverse pair: true
  colour 3: {(1,1,0,1)} -> elements [ 14 ] = [ (1,2)(3,4)(7,8) ]; inverse pair: true
  colour 3: {(1,1,1,1)} -> elements [ 16 ] = [ (1,2)(3,4)(5,6)(7,8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 15 (inverse pairs of G: 15)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: Boolean => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z2^4 order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP Z4xZ2   (appendix line 124)
  construction: direct product of cyclic groups of orders [ 4, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 8; appendix says 8; table says 8
  IdGroup = [ 8, 2 ]; reference construction has IdGroup [ 8, 2 ]; match: true
  inverse pairs of G: 5; table says 5
  colour 1: {(0,1)} -> elements [ 2 ] = [ (5,6) ]; inverse pair: true
  colour 1: {(1,0),(3,0)} -> elements [ 3, 7 ] = [ (1,2,3,4), (1,4,3,2) ]; inverse pair: true
  colour 1: {(2,0)} -> elements [ 5 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 2: {(1,1),(3,1)} -> elements [ 4, 8 ] = [ (1,2,3,4)(5,6), (1,4,3,2)(5,6) ]; inverse pair: true
  colour 3: {(2,1)} -> elements [ 6 ] = [ (1,3)(2,4)(5,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 5 (inverse pairs of G: 5)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 2 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4xZ2 order=8 xi_e=2 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP Z4xZ2^2   (appendix line 126)
  construction: direct product of cyclic groups of orders [ 4, 2, 2 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 10 ]; reference construction has IdGroup [ 16, 10 ]; match: true
  inverse pairs of G: 11; table says 11
  colour 1: {(0,0,1)} -> elements [ 2 ] = [ (7,8) ]; inverse pair: true
  colour 1: {(0,1,0)} -> elements [ 3 ] = [ (5,6) ]; inverse pair: true
  colour 1: {(0,1,1)} -> elements [ 4 ] = [ (5,6)(7,8) ]; inverse pair: true
  colour 1: {(1,0,0),(3,0,0)} -> elements [ 5, 13 ] = [ (1,2,3,4), (1,4,3,2) ]; inverse pair: true
  colour 1: {(1,0,1),(3,0,1)} -> elements [ 6, 14 ] = [ (1,2,3,4)(7,8), (1,4,3,2)(7,8) ]; inverse pair: true
  colour 1: {(1,1,0),(3,1,0)} -> elements [ 7, 15 ] = [ (1,2,3,4)(5,6), (1,4,3,2)(5,6) ]; inverse pair: true
  colour 1: {(2,0,1)} -> elements [ 10 ] = [ (1,3)(2,4)(7,8) ]; inverse pair: true
  colour 2: {(1,1,1),(3,1,1)} -> elements [ 8, 16 ] = [ (1,2,3,4)(5,6)(7,8), (1,4,3,2)(5,6)(7,8) ]; inverse pair: true
  colour 2: {(2,1,0)} -> elements [ 11 ] = [ (1,3)(2,4)(5,6) ]; inverse pair: true
  colour 3: {(2,0,0)} -> elements [ 9 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 3: {(2,1,1)} -> elements [ 12 ] = [ (1,3)(2,4)(5,6)(7,8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 11 (inverse pairs of G: 11)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4xZ2^2 order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Z4^2   (appendix line 128)
  construction: direct product of cyclic groups of orders [ 4, 4 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 2 ]; reference construction has IdGroup [ 16, 2 ]; match: true
  inverse pairs of G: 9; table says 9
  colour 1: {(0,1),(0,3)} -> elements [ 2, 4 ] = [ (5,6,7,8), (5,8,7,6) ]; inverse pair: true
  colour 1: {(0,2)} -> elements [ 3 ] = [ (5,7)(6,8) ]; inverse pair: true
  colour 1: {(1,0),(3,0)} -> elements [ 5, 13 ] = [ (1,2,3,4), (1,4,3,2) ]; inverse pair: true
  colour 1: {(1,1),(3,3)} -> elements [ 6, 16 ] = [ (1,2,3,4)(5,6,7,8), (1,4,3,2)(5,8,7,6) ]; inverse pair: true
  colour 1: {(2,0)} -> elements [ 9 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 2: {(1,2),(3,2)} -> elements [ 7, 15 ] = [ (1,2,3,4)(5,7)(6,8), (1,4,3,2)(5,7)(6,8) ]; inverse pair: true
  colour 2: {(1,3),(3,1)} -> elements [ 8, 14 ] = [ (1,2,3,4)(5,8,7,6), (1,4,3,2)(5,6,7,8) ]; inverse pair: true
  colour 2: {(2,2)} -> elements [ 11 ] = [ (1,3)(2,4)(5,7)(6,8) ]; inverse pair: true
  colour 3: {(2,1),(2,3)} -> elements [ 10, 12 ] = [ (1,3)(2,4)(5,6,7,8), (1,3)(2,4)(5,8,7,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z4^2 order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Z3^2   (appendix line 130)
  construction: direct product of cyclic groups of orders [ 3, 3 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 9; appendix says 9; table says 9
  IdGroup = [ 9, 2 ]; reference construction has IdGroup [ 9, 2 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {(0,1),(0,2)} -> elements [ 2, 3 ] = [ (4,5,6), (4,6,5) ]; inverse pair: true
  colour 2: {(1,0),(2,0)} -> elements [ 4, 7 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 3: {(1,1),(2,2)} -> elements [ 5, 9 ] = [ (1,2,3)(4,5,6), (1,3,2)(4,6,5) ]; inverse pair: true
  colour 4: {(1,2),(2,1)} -> elements [ 6, 8 ] = [ (1,2,3)(4,6,5), (1,3,2)(4,5,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 4; appendix header says 4; table says 4
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 18, method B 18, method C |Xi_e| = 2 (so |Xi| = 18); expected |G|*|Xi_e| = 18
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 18
  certificate: |Aut| method B (intersection of colour-graph groups) = 18; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 18)
  certificate: |Aut| with left differences y^-1 x (method A) = 18
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z3^2 order=9 xi_e=2 k=4 aut_A=18 aut_B=18 aut_C=18 expected=18 xi_computed=18 verified=yes
=====================================================================
GROUP Z3^3   (appendix line 132)
  construction: direct product of cyclic groups of orders [ 3, 3, 3 ]; tuple (a_1,...,a_r) = g_1^a_1 ... g_r^a_r
  check: orders of the generators are the moduli: true
  check: |G| = product of moduli: true
  |G| = 27; appendix says 27; table says 27
  IdGroup = [ 27, 5 ]; reference construction has IdGroup [ 27, 5 ]; match: true
  inverse pairs of G: 13; table says 13
  colour 1: {(0,0,1),(0,0,2)} -> elements [ 2, 3 ] = [ (7,8,9), (7,9,8) ]; inverse pair: true
  colour 1: {(0,1,0),(0,2,0)} -> elements [ 4, 7 ] = [ (4,5,6), (4,6,5) ]; inverse pair: true
  colour 1: {(0,1,1),(0,2,2)} -> elements [ 5, 9 ] = [ (4,5,6)(7,8,9), (4,6,5)(7,9,8) ]; inverse pair: true
  colour 1: {(0,1,2),(0,2,1)} -> elements [ 6, 8 ] = [ (4,5,6)(7,9,8), (4,6,5)(7,8,9) ]; inverse pair: true
  colour 1: {(1,0,0),(2,0,0)} -> elements [ 10, 19 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 1: {(1,0,1),(2,0,2)} -> elements [ 11, 21 ] = [ (1,2,3)(7,8,9), (1,3,2)(7,9,8) ]; inverse pair: true
  colour 1: {(1,1,0),(2,2,0)} -> elements [ 13, 25 ] = [ (1,2,3)(4,5,6), (1,3,2)(4,6,5) ]; inverse pair: true
  colour 2: {(1,0,2),(2,0,1)} -> elements [ 12, 20 ] = [ (1,2,3)(7,9,8), (1,3,2)(7,8,9) ]; inverse pair: true
  colour 2: {(1,1,1),(2,2,2)} -> elements [ 14, 27 ] = [ (1,2,3)(4,5,6)(7,8,9), (1,3,2)(4,6,5)(7,9,8) ]; inverse pair: true
  colour 2: {(1,1,2),(2,2,1)} -> elements [ 15, 26 ] = [ (1,2,3)(4,5,6)(7,9,8), (1,3,2)(4,6,5)(7,8,9) ]; inverse pair: true
  colour 2: {(1,2,0),(2,1,0)} -> elements [ 16, 22 ] = [ (1,2,3)(4,6,5), (1,3,2)(4,5,6) ]; inverse pair: true
  colour 3: {(1,2,1),(2,1,2)} -> elements [ 17, 24 ] = [ (1,2,3)(4,6,5)(7,8,9), (1,3,2)(4,5,6)(7,9,8) ]; inverse pair: true
  colour 3: {(1,2,2),(2,1,1)} -> elements [ 18, 23 ] = [ (1,2,3)(4,6,5)(7,9,8), (1,3,2)(4,5,6)(7,8,9) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: abelian, not Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 54, method B 54, method C |Xi_e| = 2 (so |Xi| = 54); expected |G|*|Xi_e| = 54
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 54
  certificate: |Aut| method B (intersection of colour-graph groups) = 54; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 54)
  certificate: |Aut| with left differences y^-1 x (method A) = 54
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Z3^3 order=27 xi_e=2 k=3 aut_A=54 aut_B=54 aut_C=54 expected=54 xi_computed=54 verified=yes
=====================================================================
GROUP Q8   (appendix line 134)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(1) in a separate 1x1 block (direct product)
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 8; appendix says 8; table says 8
  IdGroup = [ 8, 4 ]; reference construction has IdGroup [ 8, 4 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {i,-i} -> elements [ 8, 7 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, 1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {-1} -> elements [ 1 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 2: {j,-j} -> elements [ 3, 2 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {k,-k} -> elements [ 5, 4 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: Q8 x Boolean => |Xi(G)_e| = 8; table says 8
  |Xi(G)| computed: method A 64, method B 64, method C |Xi_e| = 8 (so |Xi| = 64); expected |G|*|Xi_e| = 64
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 64
  certificate: |Aut| method B (intersection of colour-graph groups) = 64; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 8 (so |Aut| = 64)
  certificate: |Aut| with left differences y^-1 x (method A) = 64
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8 order=8 xi_e=8 k=3 aut_A=64 aut_B=64 aut_C=64 expected=64 xi_computed=64 verified=yes
=====================================================================
GROUP Q8xZ2   (appendix line 136)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(2) in a separate 1x1 block (direct product)
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 12 ]; reference construction has IdGroup [ 16, 12 ]; match: true
  inverse pairs of G: 9; table says 9
  colour 1: {1·z^1} -> elements [ 11 ] = [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 1: {i·z^0,-i·z^0} -> elements [ 16, 14 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, 1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {i·z^1,-i·z^1} -> elements [ 15, 13 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, -1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 1: {-1·z^0} -> elements [ 2 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {j·z^0,-j·z^0} -> elements [ 6, 4 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {k·z^0,-k·z^0} -> elements [ 10, 8 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 2: {-1·z^1} -> elements [ 1 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 2: {j·z^1,-j·z^1} -> elements [ 5, 3 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, -1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 3: {k·z^1,-k·z^1} -> elements [ 9, 7 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, -1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: Q8 x Boolean => |Xi(G)_e| = 8; table says 8
  |Xi(G)| computed: method A 128, method B 128, method C |Xi_e| = 8 (so |Xi| = 128); expected |G|*|Xi_e| = 128
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 128
  certificate: |Aut| method B (intersection of colour-graph groups) = 128; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 8 (so |Aut| = 128)
  certificate: |Aut| with left differences y^-1 x (method A) = 128
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ2 order=16 xi_e=8 k=3 aut_A=128 aut_B=128 aut_C=128 expected=128 xi_computed=128 verified=yes
=====================================================================
GROUP Dic(Z6,3)   (appendix line 138)
  construction: Dic(Z[ 6 ], [ 3 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration
  check: presentation has order 2|A|: true
  |G| = 12; appendix says 12; table says 12
  IdGroup = [ 12, 1 ]; reference construction has IdGroup [ 12, 1 ]; match: true
  inverse pairs of G: 6; table says 6
  colour 1: {(1),(5)} -> elements [ 5, 6 ] = [ (1,2)(3,4)(5,6,7), (1,2)(3,4)(5,7,6) ]; inverse pair: true
  colour 1: {(3)} -> elements [ 4 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 1: {(0,x),(3,x)} -> elements [ 7, 10 ] = [ (1,3,2,4)(6,7), (1,4,2,3)(6,7) ]; inverse pair: true
  colour 2: {(2),(4)} -> elements [ 3, 2 ] = [ (5,7,6), (5,6,7) ]; inverse pair: true
  colour 2: {(1,x),(4,x)} -> elements [ 12, 9 ] = [ (1,4,2,3)(5,7), (1,3,2,4)(5,7) ]; inverse pair: true
  colour 3: {(2,x),(5,x)} -> elements [ 8, 11 ] = [ (1,3,2,4)(5,6), (1,4,2,3)(5,6) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 6 (inverse pairs of G: 6)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 24, method B 24, method C |Xi_e| = 2 (so |Xi| = 24); expected |G|*|Xi_e| = 24
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 24
  certificate: |Aut| method B (intersection of colour-graph groups) = 24; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 24)
  certificate: |Aut| with left differences y^-1 x (method A) = 24
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z6,3) order=12 xi_e=2 k=3 aut_A=24 aut_B=24 aut_C=24 expected=24 xi_computed=24 verified=yes
=====================================================================
GROUP Dic(Z8,4)   (appendix line 140)
  construction: Dic(Z[ 8 ], [ 4 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration
  check: presentation has order 2|A|: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 9 ]; reference construction has IdGroup [ 16, 9 ]; match: true
  inverse pairs of G: 8; table says 8
  colour 1: {(1),(7)} -> elements [ 2, 3 ] = [ ( 1, 2, 6,13,12,16, 9, 3)( 4,10,15, 8, 5,11,14, 7), ( 1, 3, 9,16,12,13, 6, 2)( 4, 7,14,11, 5, 8,15,10) ]; inverse pair: true
  colour 1: {(2),(6)} -> elements [ 6, 9 ] = [ ( 1, 6,12, 9)( 2,13,16, 3)( 4,15, 5,14)( 7,10, 8,11), ( 1, 9,12, 6)( 2, 3,16,13)( 4,14, 5,15)( 7,11, 8,10) ]; inverse pair: true
  colour 1: {(4)} -> elements [ 12 ] = [ ( 1,12)( 2,16)( 3,13)( 4, 5)( 6, 9)( 7, 8)(10,11)(14,15) ]; inverse pair: true
  colour 1: {(0,x),(4,x)} -> elements [ 4, 5 ] = [ ( 1, 4,12, 5)( 2, 7,16, 8)( 3,10,13,11)( 6,14, 9,15), ( 1, 5,12, 4)( 2, 8,16, 7)( 3,11,13,10)( 6,15, 9,14) ]; inverse pair: true
  colour 1: {(1,x),(5,x)} -> elements [ 7, 8 ] = [ ( 1, 7,12, 8)( 2,14,16,15)( 3, 4,13, 5)( 6,11, 9,10), ( 1, 8,12, 7)( 2,15,16,14)( 3, 5,13, 4)( 6,10, 9,11) ]; inverse pair: true
  colour 2: {(3),(5)} -> elements [ 13, 16 ] = [ ( 1,13, 9, 2,12, 3, 6,16)( 4, 8,14,10, 5, 7,15,11), ( 1,16, 6, 3,12, 2, 9,13)( 4,11,15, 7, 5,10,14, 8) ]; inverse pair: true
  colour 2: {(2,x),(6,x)} -> elements [ 14, 15 ] = [ ( 1,14,12,15)( 2,11,16,10)( 3, 7,13, 8)( 4, 6, 5, 9), ( 1,15,12,14)( 2,10,16,11)( 3, 8,13, 7)( 4, 9, 5, 6) ]; inverse pair: true
  colour 3: {(3,x),(7,x)} -> elements [ 11, 10 ] = [ ( 1,11,12,10)( 2, 5,16, 4)( 3,14,13,15)( 6, 8, 9, 7), ( 1,10,12,11)( 2, 4,16, 5)( 3,15,13,14)( 6, 7, 9, 8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 8 (inverse pairs of G: 8)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z8,4) order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP Dic(Z10,5)   (appendix line 142)
  construction: Dic(Z[ 10 ], [ 5 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration
  check: presentation has order 2|A|: true
  |G| = 20; appendix says 20; table says 20
  IdGroup = [ 20, 1 ]; reference construction has IdGroup [ 20, 1 ]; match: true
  inverse pairs of G: 10; table says 10
  colour 1: {(1),(9)} -> elements [ 7, 8 ] = [ (1,2)(3,4)(5,6,8,9,7), (1,2)(3,4)(5,7,9,8,6) ]; inverse pair: true
  colour 1: {(2),(8)} -> elements [ 4, 5 ] = [ (5,8,7,6,9), (5,9,6,7,8) ]; inverse pair: true
  colour 1: {(4),(6)} -> elements [ 3, 2 ] = [ (5,7,9,8,6), (5,6,8,9,7) ]; inverse pair: true
  colour 1: {(5)} -> elements [ 6 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 1: {(0,x),(5,x)} -> elements [ 11, 16 ] = [ (1,3,2,4)(6,7)(8,9), (1,4,2,3)(6,7)(8,9) ]; inverse pair: true
  colour 1: {(1,x),(6,x)} -> elements [ 18, 13 ] = [ (1,4,2,3)(5,7)(6,9), (1,3,2,4)(5,7)(6,9) ]; inverse pair: true
  colour 1: {(4,x),(9,x)} -> elements [ 12, 17 ] = [ (1,3,2,4)(5,6)(7,8), (1,4,2,3)(5,6)(7,8) ]; inverse pair: true
  colour 2: {(3),(7)} -> elements [ 10, 9 ] = [ (1,2)(3,4)(5,9,6,7,8), (1,2)(3,4)(5,8,7,6,9) ]; inverse pair: true
  colour 2: {(3,x),(8,x)} -> elements [ 19, 14 ] = [ (1,4,2,3)(5,8)(7,9), (1,3,2,4)(5,8)(7,9) ]; inverse pair: true
  colour 3: {(2,x),(7,x)} -> elements [ 15, 20 ] = [ (1,3,2,4)(5,9)(6,8), (1,4,2,3)(5,9)(6,8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 10 (inverse pairs of G: 10)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 40, method B 40, method C |Xi_e| = 2 (so |Xi| = 40); expected |G|*|Xi_e| = 40
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 40
  certificate: |Aut| method B (intersection of colour-graph groups) = 40; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 40)
  certificate: |Aut| with left differences y^-1 x (method A) = 40
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z10,5) order=20 xi_e=2 k=3 aut_A=40 aut_B=40 aut_C=40 expected=40 xi_computed=40 verified=yes
=====================================================================
GROUP Dic(Z4xZ2,(0,1))   (appendix line 144)
  construction: Dic(Z[ 4, 2 ], [ 0, 1 ]) = <A, x | x^2 = y, x^-1 a x = a^-1>, (a) = a, (a,x) = a*x; built by coset enumeration
  check: presentation has order 2|A|: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 4 ] (no independent reference construction)
  inverse pairs of G: 9; table says 9
  colour 1: {((0, 1))} -> elements [ 5 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 1: {((1, 0)),((3, 0))} -> elements [ 2, 3 ] = [ (5,6,8,7), (5,7,8,6) ]; inverse pair: true
  colour 1: {((2, 0))} -> elements [ 4 ] = [ (5,8)(6,7) ]; inverse pair: true
  colour 1: {((2, 1))} -> elements [ 8 ] = [ (1,2)(3,4)(5,8)(6,7) ]; inverse pair: true
  colour 1: {((0, 0),x),((0, 1),x)} -> elements [ 9, 13 ] = [ (1,3,2,4)(6,7), (1,4,2,3)(6,7) ]; inverse pair: true
  colour 1: {((1, 0),x),((1, 1),x)} -> elements [ 11, 15 ] = [ (1,3,2,4)(5,7)(6,8), (1,4,2,3)(5,7)(6,8) ]; inverse pair: true
  colour 2: {((1, 1)),((3, 1))} -> elements [ 6, 7 ] = [ (1,2)(3,4)(5,6,8,7), (1,2)(3,4)(5,7,8,6) ]; inverse pair: true
  colour 2: {((2, 0),x),((2, 1),x)} -> elements [ 12, 16 ] = [ (1,3,2,4)(5,8), (1,4,2,3)(5,8) ]; inverse pair: true
  colour 3: {((3, 0),x),((3, 1),x)} -> elements [ 10, 14 ] = [ (1,3,2,4)(5,6)(7,8), (1,4,2,3)(5,6)(7,8) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: generalized dicyclic, not of the form Q8 x Boolean => |Xi(G)_e| = 2; table says 2
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 2 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 2 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Dic(Z4xZ2,(0,1)) order=16 xi_e=2 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP D6   (appendix line 146)
  construction: D6 = <r,s | r^3, s^2, (sr)^2>
  |G| = 6; appendix says 6; table says 6
  IdGroup = [ 6, 1 ]; reference construction has IdGroup [ 6, 1 ]; match: true
  inverse pairs of G: 4; table says 4
  colour 1: {r^1,r^2} -> elements [ 4, 5 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 2 ] = [ (2,3) ]; inverse pair: true
  colour 2: {r^1s} -> elements [ 6 ] = [ (1,3) ]; inverse pair: true
  colour 3: {r^2s} -> elements [ 3 ] = [ (1,2) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 4 (inverse pairs of G: 4)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 6, method B 6, method C |Xi_e| = 1 (so |Xi| = 6); expected |G|*|Xi_e| = 6
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 6
  certificate: |Aut| method B (intersection of colour-graph groups) = 6; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 6)
  certificate: |Aut| with left differences y^-1 x (method A) = 6
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D6 order=6 xi_e=1 k=3 aut_A=6 aut_B=6 aut_C=6 expected=6 xi_computed=6 verified=yes
=====================================================================
GROUP D8   (appendix line 148)
  construction: D8 = <r,s | r^4, s^2, (sr)^2>
  |G| = 8; appendix says 8; table says 8
  IdGroup = [ 8, 3 ]; reference construction has IdGroup [ 8, 3 ]; match: true
  inverse pairs of G: 6; table says 6
  colour 1: {r^1,r^3} -> elements [ 4, 5 ] = [ (1,2,4,3), (1,3,4,2) ]; inverse pair: true
  colour 1: {r^2} -> elements [ 8 ] = [ (1,4)(2,3) ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 2 ] = [ (2,3) ]; inverse pair: true
  colour 1: {r^1s} -> elements [ 6 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 2: {r^2s} -> elements [ 7 ] = [ (1,4) ]; inverse pair: true
  colour 3: {r^3s} -> elements [ 3 ] = [ (1,2)(3,4) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 6 (inverse pairs of G: 6)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 8, method B 8, method C |Xi_e| = 1 (so |Xi| = 8); expected |G|*|Xi_e| = 8
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 8
  certificate: |Aut| method B (intersection of colour-graph groups) = 8; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 8)
  certificate: |Aut| with left differences y^-1 x (method A) = 8
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D8 order=8 xi_e=1 k=3 aut_A=8 aut_B=8 aut_C=8 expected=8 xi_computed=8 verified=yes
=====================================================================
GROUP D10   (appendix line 150)
  construction: D10 = <r,s | r^5, s^2, (sr)^2>
  |G| = 10; appendix says 10; table says 10
  IdGroup = [ 10, 1 ]; reference construction has IdGroup [ 10, 1 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {r^1,r^4} -> elements [ 4, 5 ] = [ (1,2,4,5,3), (1,3,5,4,2) ]; inverse pair: true
  colour 1: {r^2,r^3} -> elements [ 8, 9 ] = [ (1,4,3,2,5), (1,5,2,3,4) ]; inverse pair: true
  colour 1: {r^0s} -> elements [ 2 ] = [ (2,3)(4,5) ]; inverse pair: true
  colour 1: {r^1s} -> elements [ 6 ] = [ (1,3)(2,5) ]; inverse pair: true
  colour 1: {r^2s} -> elements [ 10 ] = [ (1,5)(2,4) ]; inverse pair: true
  colour 2: {r^3s} -> elements [ 7 ] = [ (1,4)(3,5) ]; inverse pair: true
  colour 3: {r^4s} -> elements [ 3 ] = [ (1,2)(3,4) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 10, method B 10, method C |Xi_e| = 1 (so |Xi| = 10); expected |G|*|Xi_e| = 10
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 10
  certificate: |Aut| method B (intersection of colour-graph groups) = 10; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 10)
  certificate: |Aut| with left differences y^-1 x (method A) = 10
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT D10 order=10 xi_e=1 k=3 aut_A=10 aut_B=10 aut_C=10 expected=10 xi_computed=10 verified=yes
=====================================================================
GROUP A4   (appendix line 152)
  construction: A4 = even permutations of {0,1,2,3}, one-line notation, GAP product p*q = (p then q)
  |G| = 12; appendix says 12; table says 12
  IdGroup = [ 12, 3 ]; reference construction has IdGroup [ 12, 3 ]; match: true
  inverse pairs of G: 7; table says 7
  colour 1: {perm(0, 2, 3, 1),perm(0, 3, 1, 2)} -> elements [ 2, 3 ] = [ (2,3,4), (2,4,3) ]; inverse pair: true
  colour 1: {perm(1, 0, 3, 2)} -> elements [ 4 ] = [ (1,2)(3,4) ]; inverse pair: true
  colour 1: {perm(1, 2, 0, 3),perm(2, 0, 1, 3)} -> elements [ 5, 7 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 1: {perm(1, 3, 2, 0),perm(3, 0, 2, 1)} -> elements [ 6, 10 ] = [ (1,2,4), (1,4,2) ]; inverse pair: true
  colour 2: {perm(2, 1, 3, 0),perm(3, 1, 0, 2)} -> elements [ 8, 11 ] = [ (1,3,4), (1,4,3) ]; inverse pair: true
  colour 2: {perm(2, 3, 0, 1)} -> elements [ 9 ] = [ (1,3)(2,4) ]; inverse pair: true
  colour 3: {perm(3, 2, 1, 0)} -> elements [ 12 ] = [ (1,4)(2,3) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 7 (inverse pairs of G: 7)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 12, method B 12, method C |Xi_e| = 1 (so |Xi| = 12); expected |G|*|Xi_e| = 12
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 12
  certificate: |Aut| method B (intersection of colour-graph groups) = 12; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 12)
  certificate: |Aut| with left differences y^-1 x (method A) = 12
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT A4 order=12 xi_e=1 k=3 aut_A=12 aut_B=12 aut_C=12 expected=12 xi_computed=12 verified=yes
=====================================================================
GROUP Q8xZ3   (appendix line 154)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(3) in a separate 1x1 block (direct product)
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 24; appendix says 24; table says 24
  IdGroup = [ 24, 11 ]; reference construction has IdGroup [ 24, 11 ]; match: true
  inverse pairs of G: 12; table says 12
  colour 1: {-1·z^0} -> elements [ 1 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {-1·z^2,-1·z^1} -> elements [ 2, 3 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, E(3)^2 ] ], [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, E(3) ] ] ]; inverse pair: true
  colour 1: {-j·z^0,j·z^0} -> elements [ 4, 7 ] = [ [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {-j·z^2,j·z^1} -> elements [ 5, 9 ] = [ [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, E(3)^2 ] ], [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, E(3) ] ] ]; inverse pair: true
  colour 1: {-k·z^0,k·z^0} -> elements [ 10, 13 ] = [ [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {-k·z^2,k·z^1} -> elements [ 11, 15 ] = [ [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, E(3)^2 ] ], [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, E(3) ] ] ]; inverse pair: true
  colour 1: {1·z^2,1·z^1} -> elements [ 17, 18 ] = [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, E(3)^2 ] ], [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, E(3) ] ] ]; inverse pair: true
  colour 1: {-i·z^0,i·z^0} -> elements [ 19, 22 ] = [ [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, 1 ] ], [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 2: {-j·z^1,j·z^2} -> elements [ 6, 8 ] = [ [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, E(3) ] ], [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, E(3)^2 ] ] ]; inverse pair: true
  colour 2: {-i·z^2,i·z^1} -> elements [ 20, 24 ] = [ [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, E(3)^2 ] ], [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, E(3) ] ] ]; inverse pair: true
  colour 3: {-k·z^1,k·z^2} -> elements [ 12, 14 ] = [ [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, E(3) ] ], [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, E(3)^2 ] ] ]; inverse pair: true
  colour 3: {-i·z^1,i·z^2} -> elements [ 21, 23 ] = [ [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, E(3) ] ], [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, E(3)^2 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 12 (inverse pairs of G: 12)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 24, method B 24, method C |Xi_e| = 1 (so |Xi| = 24); expected |G|*|Xi_e| = 24
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 24
  certificate: |Aut| method B (intersection of colour-graph groups) = 24; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 24)
  certificate: |Aut| with left differences y^-1 x (method A) = 24
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ3 order=24 xi_e=1 k=3 aut_A=24 aut_B=24 aut_C=24 expected=24 xi_computed=24 verified=yes
=====================================================================
GROUP Q8xZ4   (appendix line 156)
  construction: Q8 = {+-1,+-i,+-j,+-k} as 2x2 complex matrices i=diag(E(4),-E(4)), j=[[0,1],[-1,0]], k=ij; z = E(4) in a separate 1x1 block (direct product)
  check: i^2 = j^2 = k^2 = ijk = -1: true
  check: Order(z) = m: true
  check: |G| = 8m: true
  |G| = 32; appendix says 32; table says 32
  IdGroup = [ 32, 26 ]; reference construction has IdGroup [ 32, 26 ]; match: true
  inverse pairs of G: 17; table says 17
  colour 1: {i·z^2,-i·z^2} -> elements [ 29, 25 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, -1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 1: {i·z^3,-i·z^1} -> elements [ 31, 28 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, -E(4) ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, E(4) ] ] ]; inverse pair: true
  colour 1: {-1·z^2} -> elements [ 1 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 1: {j·z^0,-j·z^0} -> elements [ 10, 6 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 1: {j·z^1,-j·z^3} -> elements [ 12, 7 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, E(4) ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  colour 2: {1·z^2} -> elements [ 21 ] = [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 2: {-1·z^0} -> elements [ 2 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 2: {-1·z^1,-1·z^3} -> elements [ 4, 3 ] = [ [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, E(4) ] ], [ [ -1, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  colour 2: {j·z^3,-j·z^1} -> elements [ 11, 8 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, -E(4) ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, E(4) ] ] ]; inverse pair: true
  colour 2: {k·z^2,-k·z^2} -> elements [ 17, 13 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, -1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 2: {k·z^3,-k·z^1} -> elements [ 19, 16 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, -E(4) ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, E(4) ] ] ]; inverse pair: true
  colour 3: {1·z^1,1·z^3} -> elements [ 24, 23 ] = [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, E(4) ] ], [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  colour 3: {i·z^0,-i·z^0} -> elements [ 30, 26 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, 1 ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {i·z^1,-i·z^3} -> elements [ 32, 27 ] = [ [ [ E(4), 0, 0 ], [ 0, -E(4), 0 ], [ 0, 0, E(4) ] ], [ [ -E(4), 0, 0 ], [ 0, E(4), 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  colour 3: {j·z^2,-j·z^2} -> elements [ 9, 5 ] = [ [ [ 0, 1, 0 ], [ -1, 0, 0 ], [ 0, 0, -1 ] ], [ [ 0, -1, 0 ], [ 1, 0, 0 ], [ 0, 0, -1 ] ] ]; inverse pair: true
  colour 3: {k·z^0,-k·z^0} -> elements [ 18, 14 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, 1 ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, 1 ] ] ]; inverse pair: true
  colour 3: {k·z^1,-k·z^3} -> elements [ 20, 15 ] = [ [ [ 0, E(4), 0 ], [ E(4), 0, 0 ], [ 0, 0, E(4) ] ], [ [ 0, -E(4), 0 ], [ -E(4), 0, 0 ], [ 0, 0, -E(4) ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 17 (inverse pairs of G: 17)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 32, method B 32, method C |Xi_e| = 1 (so |Xi| = 32); expected |G|*|Xi_e| = 32
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 32
  certificate: |Aut| method B (intersection of colour-graph groups) = 32; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 32)
  certificate: |Aut| with left differences y^-1 x (method A) = 32
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT Q8xZ4 order=32 xi_e=1 k=3 aut_A=32 aut_B=32 aut_C=32 expected=32 xi_computed=32 verified=yes
=====================================================================
GROUP H1=Pauli   (appendix line 158)
  construction: Pauli group <X, Z, Y=iXZ> of 2x2 complex matrices, entries row-major
  check: |G| = 16: true
  check: Y = [[0,-i],[i,0]]: true
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 13 ]; reference construction has IdGroup [ 16, 13 ]; match: true
  inverse pairs of G: 11; table says 11
  colour 1: {[-1,0,0,-1]} -> elements [ 1 ] = [ [ [ -1, 0 ], [ 0, -1 ] ] ]; inverse pair: true
  colour 1: {[-1,0,0,1]} -> elements [ 2 ] = [ [ [ -1, 0 ], [ 0, 1 ] ] ]; inverse pair: true
  colour 1: {[0-1i,0,0,0-1i],[0+1i,0,0,0+1i]} -> elements [ 13, 16 ] = [ [ [ -E(4), 0 ], [ 0, -E(4) ] ], [ [ E(4), 0 ], [ 0, E(4) ] ] ]; inverse pair: true
  colour 1: {[0-1i,0,0,0+1i],[0+1i,0,0,0-1i]} -> elements [ 14, 15 ] = [ [ [ -E(4), 0 ], [ 0, E(4) ] ], [ [ E(4), 0 ], [ 0, -E(4) ] ] ]; inverse pair: true
  colour 1: {[0,-1,-1,0]} -> elements [ 3 ] = [ [ [ 0, -1 ], [ -1, 0 ] ] ]; inverse pair: true
  colour 1: {[0,-1,1,0],[0,1,-1,0]} -> elements [ 4, 5 ] = [ [ [ 0, -1 ], [ 1, 0 ] ], [ [ 0, 1 ], [ -1, 0 ] ] ]; inverse pair: true
  colour 1: {[0,0-1i,0-1i,0],[0,0+1i,0+1i,0]} -> elements [ 7, 10 ] = [ [ [ 0, -E(4) ], [ -E(4), 0 ] ], [ [ 0, E(4) ], [ E(4), 0 ] ] ]; inverse pair: true
  colour 2: {[0,0-1i,0+1i,0]} -> elements [ 8 ] = [ [ [ 0, -E(4) ], [ E(4), 0 ] ] ]; inverse pair: true
  colour 2: {[0,1,1,0]} -> elements [ 6 ] = [ [ [ 0, 1 ], [ 1, 0 ] ] ]; inverse pair: true
  colour 3: {[0,0+1i,0-1i,0]} -> elements [ 9 ] = [ [ [ 0, E(4) ], [ -E(4), 0 ] ] ]; inverse pair: true
  colour 3: {[1,0,0,-1]} -> elements [ 11 ] = [ [ [ 1, 0 ], [ 0, -1 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 11 (inverse pairs of G: 11)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H1=Pauli order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP H2=Z8:Z2   (appendix line 160)
  construction: H2 = <a,b | a^8, b^2, bab = a^5>
  |G| = 16; appendix says 16; table says 16
  IdGroup = [ 16, 6 ] (no independent reference construction)
  inverse pairs of G: 9; table says 9
  colour 1: {a^1,a^7} -> elements [ 3, 5 ] = [ (1,2,4,7,8,5,6,3), (1,3,6,5,8,7,4,2) ]; inverse pair: true
  colour 1: {a^2,a^6} -> elements [ 8, 11 ] = [ (1,4,8,6)(2,7,5,3), (1,6,8,4)(2,3,5,7) ]; inverse pair: true
  colour 1: {a^4} -> elements [ 16 ] = [ (1,8)(2,5)(3,7)(4,6) ]; inverse pair: true
  colour 1: {a^0b} -> elements [ 2 ] = [ (2,5)(3,7) ]; inverse pair: true
  colour 1: {a^1b,a^3b} -> elements [ 9, 6 ] = [ (1,5,6,7,8,2,4,3), (1,3,4,2,8,7,6,5) ]; inverse pair: true
  colour 1: {a^2b,a^6b} -> elements [ 7, 12 ] = [ (1,4,8,6)(2,3,5,7), (1,6,8,4)(2,7,5,3) ]; inverse pair: true
  colour 2: {a^3,a^5} -> elements [ 14, 10 ] = [ (1,7,6,2,8,3,4,5), (1,5,4,3,8,2,6,7) ]; inverse pair: true
  colour 2: {a^4b} -> elements [ 15 ] = [ (1,8)(4,6) ]; inverse pair: true
  colour 3: {a^5b,a^7b} -> elements [ 4, 13 ] = [ (1,2,6,3,8,5,4,7), (1,7,4,5,8,3,6,2) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 9 (inverse pairs of G: 9)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 16, method B 16, method C |Xi_e| = 1 (so |Xi| = 16); expected |G|*|Xi_e| = 16
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 16
  certificate: |Aut| method B (intersection of colour-graph groups) = 16; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 16)
  certificate: |Aut| with left differences y^-1 x (method A) = 16
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H2=Z8:Z2 order=16 xi_e=1 k=3 aut_A=16 aut_B=16 aut_C=16 expected=16 xi_computed=16 verified=yes
=====================================================================
GROUP H3=Dih(Z3^2)   (appendix line 162)
  construction: H3 = <a,b,c | a^3, b^3, c^2, ab=ba, (ac)^2, (bc)^2> (Section 3 presentation)
  |G| = 18; appendix says 18; table says 18
  IdGroup = [ 18, 4 ] (no independent reference construction)
  inverse pairs of G: 13; table says 13
  colour 1: {(0, 1),(0, 2)} -> elements [ 10, 13 ] = [ (1,2,3), (1,3,2) ]; inverse pair: true
  colour 1: {(1, 0),(2, 0)} -> elements [ 2, 3 ] = [ (4,5,6), (4,6,5) ]; inverse pair: true
  colour 1: {(1, 1),(2, 2)} -> elements [ 11, 15 ] = [ (1,2,3)(4,5,6), (1,3,2)(4,6,5) ]; inverse pair: true
  colour 1: {(1, 2),(2, 1)} -> elements [ 14, 12 ] = [ (1,3,2)(4,5,6), (1,2,3)(4,6,5) ]; inverse pair: true
  colour 1: {(0, 0)c} -> elements [ 4 ] = [ (2,3)(5,6) ]; inverse pair: true
  colour 1: {(0, 1)c} -> elements [ 16 ] = [ (1,3)(5,6) ]; inverse pair: true
  colour 1: {(0, 2)c} -> elements [ 7 ] = [ (1,2)(5,6) ]; inverse pair: true
  colour 1: {(1, 0)c} -> elements [ 6 ] = [ (2,3)(4,6) ]; inverse pair: true
  colour 2: {(1, 1)c} -> elements [ 18 ] = [ (1,3)(4,6) ]; inverse pair: true
  colour 2: {(2, 0)c} -> elements [ 5 ] = [ (2,3)(4,5) ]; inverse pair: true
  colour 2: {(2, 1)c} -> elements [ 17 ] = [ (1,3)(4,5) ]; inverse pair: true
  colour 3: {(1, 2)c} -> elements [ 9 ] = [ (1,2)(4,6) ]; inverse pair: true
  colour 3: {(2, 2)c} -> elements [ 8 ] = [ (1,2)(4,5) ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 18, method B 18, method C |Xi_e| = 1 (so |Xi| = 18); expected |G|*|Xi_e| = 18
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 18
  certificate: |Aut| method B (intersection of colour-graph groups) = 18; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 18)
  certificate: |Aut| with left differences y^-1 x (method A) = 18
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H3=Dih(Z3^2) order=18 xi_e=1 k=3 aut_A=18 aut_B=18 aut_C=18 expected=18 xi_computed=18 verified=yes
=====================================================================
GROUP H4=Heis(3)   (appendix line 164)
  construction: Heis(3) as unitriangular 3x3 matrices over GF(3), (x,y,z) -> [[1,x,z],[0,1,y],[0,0,1]]
  check: matrix model satisfies the appendix multiplication law (all 729 products): true
  check: |G| = 27: true
  check: exponent 3: true
  check: non-abelian: true
  |G| = 27; appendix says 27; table says 27
  IdGroup = [ 27, 3 ]; reference construction has IdGroup [ 27, 3 ]; match: true
  inverse pairs of G: 13; table says 13
  colour 1: {(0,0,1),(0,0,2)} -> elements [ 4, 7 ] = [ [ [ Z(3)^0, 0*Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, 0*Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(0,1,0),(0,2,0)} -> elements [ 2, 3 ] = [ [ [ Z(3)^0, 0*Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, 0*Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(0,1,1),(0,2,2)} -> elements [ 5, 9 ] = [ [ [ Z(3)^0, 0*Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, 0*Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(0,1,2),(0,2,1)} -> elements [ 8, 6 ] = [ [ [ Z(3)^0, 0*Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, 0*Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,0,0),(2,0,0)} -> elements [ 10, 19 ] = [ [ [ Z(3)^0, Z(3)^0, 0*Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,0,1),(2,0,2)} -> elements [ 13, 25 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3)^0 ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,1,0),(2,2,1)} -> elements [ 11, 24 ] = [ [ [ Z(3)^0, Z(3)^0, 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,1,1),(2,2,0)} -> elements [ 14, 21 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 1: {(1,2,0),(2,1,2)} -> elements [ 12, 26 ] = [ [ [ Z(3)^0, Z(3)^0, 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 2: {(1,0,2),(2,0,1)} -> elements [ 16, 22 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3) ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, 0*Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 2: {(1,2,1),(2,1,1)} -> elements [ 15, 23 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3)^0 ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 2: {(1,2,2),(2,1,0)} -> elements [ 18, 20 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), 0*Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  colour 3: {(1,1,2),(2,2,2)} -> elements [ 17, 27 ] = [ [ [ Z(3)^0, Z(3)^0, Z(3) ], [ 0*Z(3), Z(3)^0, Z(3)^0 ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ], [ [ Z(3)^0, Z(3), Z(3) ], [ 0*Z(3), Z(3)^0, Z(3) ], [ 0*Z(3), 0*Z(3), Z(3)^0 ] ] ]; inverse pair: true
  braces are inverse pairs: true
  every non-identity element occurs exactly once: true
  braces: 13 (inverse pairs of G: 13)
  colours used: 3; appendix header says 3; table says 3
  Leemann-de la Salle class: non-abelian, not generalized dicyclic => |Xi(G)_e| = 1; table says 1
  |Xi(G)| computed: method A 27, method B 27, method C |Xi_e| = 1 (so |Xi| = 27); expected |G|*|Xi_e| = 27
  Xi(G) consistent with the classification: true
  certificate: |Aut| method A (nauty, layered) = 27
  certificate: |Aut| method B (intersection of colour-graph groups) = 27; A = B as groups: true
  certificate: |Aut_e| method C (GAP backtrack) = 1 (so |Aut| = 27)
  certificate: |Aut| with left differences y^-1 x (method A) = 27
  generators of Aut preserve the colouring: true; R(G) <= Aut: true; Xi(G) <= Aut: true; Aut = Xi(G): true
RESULT H4=Heis(3) order=27 xi_e=1 k=3 aut_A=27 aut_B=27 aut_C=27 expected=27 xi_computed=27 verified=yes
=====================================================================
SUMMARY: 24 of 24 certificates verified


==> anc/five_values/logs/task2_q8xc3.log <==
TASK 2: Q8 x C3, all partitions of its 12 inverse pairs into exactly 3 classes
the inverse pairs, in the order used by the label strings below:
  pair 1: {-1·z^0}
  pair 2: {-1·z^2,-1·z^1}
  pair 3: {-j·z^0,j·z^0}
  pair 4: {-j·z^2,j·z^1}
  pair 5: {-j·z^1,j·z^2}
  pair 6: {-k·z^0,k·z^0}
  pair 7: {-k·z^2,k·z^1}
  pair 8: {-k·z^1,k·z^2}
  pair 9: {1·z^2,1·z^1}
  pair 10: {-i·z^0,i·z^0}
  pair 11: {-i·z^2,i·z^1}
  pair 12: {-i·z^1,i·z^2}
restricted growth strings enumerated: 86526; Stirling2(12,3) = 86526
distinct set partitions among them: 86526; every one has exactly 3 non-empty classes: true
worker 0: processed 5408 (expected 5408), index sum 233933856 (expected 233933856), witnesses verified 4296, witness checks failed 0, without witness 1112: true
worker 1: processed 5408 (expected 5408), index sum 233939264 (expected 233939264), witnesses verified 4274, witness checks failed 0, without witness 1134: true
worker 2: processed 5408 (expected 5408), index sum 233944672 (expected 233944672), witnesses verified 4296, witness checks failed 0, without witness 1112: true
worker 3: processed 5408 (expected 5408), index sum 233950080 (expected 233950080), witnesses verified 4270, witness checks failed 0, without witness 1138: true
worker 4: processed 5408 (expected 5408), index sum 233955488 (expected 233955488), witnesses verified 4294, witness checks failed 0, without witness 1114: true
worker 5: processed 5408 (expected 5408), index sum 233960896 (expected 233960896), witnesses verified 4274, witness checks failed 0, without witness 1134: true
worker 6: processed 5408 (expected 5408), index sum 233966304 (expected 233966304), witnesses verified 4284, witness checks failed 0, without witness 1124: true
worker 7: processed 5408 (expected 5408), index sum 233971712 (expected 233971712), witnesses verified 4291, witness checks failed 0, without witness 1117: true
worker 8: processed 5408 (expected 5408), index sum 233977120 (expected 233977120), witnesses verified 4281, witness checks failed 0, without witness 1127: true
worker 9: processed 5408 (expected 5408), index sum 233982528 (expected 233982528), witnesses verified 4277, witness checks failed 0, without witness 1131: true
worker 10: processed 5408 (expected 5408), index sum 233987936 (expected 233987936), witnesses verified 4281, witness checks failed 0, without witness 1127: true
worker 11: processed 5408 (expected 5408), index sum 233993344 (expected 233993344), witnesses verified 4287, witness checks failed 0, without witness 1121: true
worker 12: processed 5408 (expected 5408), index sum 233998752 (expected 233998752), witnesses verified 4293, witness checks failed 0, without witness 1115: true
worker 13: processed 5408 (expected 5408), index sum 234004160 (expected 234004160), witnesses verified 4271, witness checks failed 0, without witness 1137: true
worker 14: processed 5407 (expected 5407), index sum 233923041 (expected 233923041), witnesses verified 4286, witness checks failed 0, without witness 1121: true
worker 15: processed 5407 (expected 5407), index sum 233928448 (expected 233928448), witnesses verified 4271, witness checks failed 0, without witness 1136: true
partitions tested in total: 86526; all 86526 covered exactly once: true
orders of the colour-preserving groups (method A), with the number of partitions:
  HIST |Aut| = 24 (|Aut_e| = 1): 18000
  HIST |Aut| = 48 (|Aut_e| = 2): 41856
  HIST |Aut| = 96 (|Aut_e| = 4): 19692
  HIST |Aut| = 144 (|Aut_e| = 6): 220
  HIST |Aut| = 192 (|Aut_e| = 8): 1698
  HIST |Aut| = 384 (|Aut_e| = 16): 1146
  HIST |Aut| = 576 (|Aut_e| = 24): 1362
  HIST |Aut| = 768 (|Aut_e| = 32): 357
  HIST |Aut| = 1152 (|Aut_e| = 48): 673
  HIST |Aut| = 2304 (|Aut_e| = 96): 313
  HIST |Aut| = 4608 (|Aut_e| = 192): 126
  HIST |Aut| = 6912 (|Aut_e| = 288): 39
  HIST |Aut| = 41472 (|Aut_e| = 1728): 12
  HIST |Aut| = 82944 (|Aut_e| = 3456): 12
  HIST |Aut| = 98304 (|Aut_e| = 4096): 438
  HIST |Aut| = 165888 (|Aut_e| = 6912): 30
  HIST |Aut| = 196608 (|Aut_e| = 8192): 126
  HIST |Aut| = 241920 (|Aut_e| = 10080): 1
  HIST |Aut| = 393216 (|Aut_e| = 16384): 114
  HIST |Aut| = 497664 (|Aut_e| = 20736): 4
  HIST |Aut| = 589824 (|Aut_e| = 24576): 118
  HIST |Aut| = 1179648 (|Aut_e| = 49152): 42
  HIST |Aut| = 1572864 (|Aut_e| = 65536): 9
  HIST |Aut| = 3145728 (|Aut_e| = 131072): 30
  HIST |Aut| = 5898240 (|Aut_e| = 245760): 24
  HIST |Aut| = 12582912 (|Aut_e| = 524288): 9
  HIST |Aut| = 18874368 (|Aut_e| = 786432): 9
  HIST |Aut| = 21233664 (|Aut_e| = 884736): 6
  HIST |Aut| = 42467328 (|Aut_e| = 1769472): 9
  HIST |Aut| = 107495424 (|Aut_e| = 4478976): 6
  HIST |Aut| = 127401984 (|Aut_e| = 5308416): 1
  HIST |Aut| = 188743680 (|Aut_e| = 7864320): 3
  HIST |Aut| = 214990848 (|Aut_e| = 8957952): 9
  HIST |Aut| = 339738624 (|Aut_e| = 14155776): 1
  HIST |Aut| = 644972544 (|Aut_e| = 26873856): 1
  HIST |Aut| = 1934917632 (|Aut_e| = 80621568): 3
  HIST |Aut| = 2293235712 (|Aut_e| = 95551488): 12
  HIST |Aut| = 4246732800 (|Aut_e| = 176947200): 3
  HIST |Aut| = 9172942848 (|Aut_e| = 382205952): 3
  HIST |Aut| = 13759414272 (|Aut_e| = 573308928): 3
  HIST |Aut| = 1074954240000 (|Aut_e| = 44789760000): 3
  HIST |Aut| = 2149908480000 (|Aut_e| = 89579520000): 3
sum of histogram counts: 86526
partitions with colour-preserving group larger than Xi(G), each with a directly verified witness (non-identity colour-preserving permutation fixing e): 68526
witness checks that failed: 0
partitions without witness: 18000
  of these, order 24 by method A (nauty, layered): 18000
  of these, order 24 by method B (intersection):   18000
  of these, order 24 by method C (GAP backtrack):  18000
all partitions without witness written to logs/task2_q8xc3_order24.txt (18000 lines)
TASK2_RESULT found: 18000 of the 86526 partitions have colour-preserving group of order exactly 24 (A, B, C agree)
first such partition: index 1102, labels [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2 ]
CERTIFICATE **Q8xZ3** (order 24, 3 colors). color 1: {-1·z^0}, {-1·z^2,-1·z^1}, {-j·z^0,j·z^0}, {-j·z^2,j·z^1}, {-k·z^0,k·z^0}, {-k·z^2,k·z^1}, {1·z^2,1·z^1}, {-i·z^0,i·z^0}; color 2: {-j·z^1,j·z^2}, {-i·z^2,i·z^1}; color 3: {-k·z^1,k·z^2}, {-i·z^1,i·z^2}


==> anc/five_values/logs/task2_q8xc3_certificate.txt <==
**Q8xZ3** (order 24, 3 colors). color 1: {-1·z^0}, {-1·z^2,-1·z^1}, {-j·z^0,j·z^0}, {-j·z^2,j·z^1}, {-k·z^0,k·z^0}, {-k·z^2,k·z^1}, {1·z^2,1·z^1}, {-i·z^0,i·z^0}; color 2: {-j·z^1,j·z^2}, {-i·z^2,i·z^1}; color 3: {-k·z^1,k·z^2}, {-i·z^1,i·z^2}


==> anc/five_values/logs/task2_q8xc3_order24.txt <==
# Q8 x C3: all partitions of the 12 inverse pairs into exactly 3 classes whose colour-preserving
# group has order 24.  Columns: RGS index, labels of pairs 1..12 (pair order as in task2_q8xc3.log),
# |Aut| by method A, B, C.
1102 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
1104 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
1107 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
1108 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
1109 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
1111 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
1112 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
1113 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
1116 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
1117 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
1118 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
1120 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
1121 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
1122 [ 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
1129 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
1131 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
1134 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
1135 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
1136 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
1138 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
1139 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
1140 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
1143 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
1144 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
1145 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
1147 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
1148 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
1149 [ 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
1156 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
1158 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
1161 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
1162 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
1163 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
1165 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
1166 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
1167 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
1170 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
1171 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
1172 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
1174 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
1175 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
1176 [ 0, 0, 0, 0, 1, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
1310 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
1314 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
1318 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
1319 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
1320 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
1322 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
1323 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
1324 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
1327 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
1328 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
1329 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
1331 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
1332 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
1333 [ 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
1337 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
1341 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
1345 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
1346 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
1347 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
1349 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
1350 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
1351 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
1354 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
1355 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
1356 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
1358 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
1359 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
1360 [ 0, 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
1364 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
1368 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
1372 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
1373 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
1374 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
1376 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
1377 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
1378 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
1381 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
1382 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
1383 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
1385 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
1386 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
1387 [ 0, 0, 0, 0, 1, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
1394 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
1396 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
1399 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
1400 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
1401 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
1403 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
1404 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
1405 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
1408 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
1409 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
1410 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
1412 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
1413 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
1414 [ 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
1421 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
1423 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
1426 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
1427 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
1428 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
1430 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
1431 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
1432 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
1435 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
1436 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
1437 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
1439 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
1440 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
1441 [ 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
1448 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
1450 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
1453 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
1454 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
1455 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
1457 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
1458 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
1459 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
1462 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
1463 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
1464 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
1466 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
1467 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
1468 [ 0, 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
1472 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
1476 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
1480 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
1481 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
1482 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
1484 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
1485 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
1486 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
1489 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
1490 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
1491 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
1493 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
1494 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
1495 [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
1499 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
1503 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
1507 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
1508 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
1509 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
1511 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
1512 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
1513 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
1516 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
1517 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
1518 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
1520 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
1521 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
1522 [ 0, 0, 0, 0, 1, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
1526 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
1530 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
1534 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
1535 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
1536 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
1538 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
1539 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
1540 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
1543 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
1544 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
1545 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
1547 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
1548 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
1549 [ 0, 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
1697 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
1698 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
1699 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
1700 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
1702 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
1703 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
1704 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
1705 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
1708 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
1709 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
1710 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
1712 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
1713 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
1714 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
1716 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
1717 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
1718 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
1719 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
1721 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
1722 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
1723 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
1724 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
1728 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
1731 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
1732 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
1733 [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
1737 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
1740 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
1741 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
1742 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
1746 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
1749 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
1750 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
1751 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
1754 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
1755 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
1756 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
1758 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
1759 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
1760 [ 0, 0, 0, 0, 1, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
1764 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
1767 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
1768 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
1769 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
1772 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
1774 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
1776 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
1778 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
1781 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
1782 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
1783 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
1785 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
1786 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
1787 [ 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
1791 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
1794 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
1795 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
1796 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
1799 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
1801 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
1803 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
1805 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
1808 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
1809 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
1810 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
1812 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
1813 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
1814 [ 0, 0, 0, 0, 1, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
1818 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
1821 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
1822 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
1823 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
1826 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
1828 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
1830 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
1832 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
1835 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
1836 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
1837 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
1839 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
1840 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
1841 [ 0, 0, 0, 0, 1, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
1843 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
1844 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
1845 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
1846 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
1848 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
1849 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
1850 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
1851 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
1854 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
1855 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
1856 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
1858 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
1859 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
1860 [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
1862 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
1863 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
1864 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
1865 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
1867 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
1868 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
1869 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
1870 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
1874 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
1877 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
1878 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
1879 [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
1883 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
1886 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
1887 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
1888 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
1892 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
1895 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
1896 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
1897 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
1900 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
1901 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
1902 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
1904 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
1905 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
1906 [ 0, 0, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
1975 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
1978 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
1979 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
1980 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
1983 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
1984 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
1985 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
1988 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
1992 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
1993 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
1994 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
1996 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
1997 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
1998 [ 0, 0, 0, 0, 1, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
2002 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
2005 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
2006 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
2007 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
2010 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
2011 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
2012 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
2015 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
2019 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
2020 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
2021 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
2023 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
2024 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
2025 [ 0, 0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
2029 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
2032 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
2033 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
2034 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
2037 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
2038 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
2039 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
2042 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
2046 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
2047 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
2048 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
2050 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
2051 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
2052 [ 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
2056 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
2059 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
2060 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
2061 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
2064 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
2066 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
2068 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
2070 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
2073 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
2074 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
2075 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
2077 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
2078 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
2079 [ 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
2083 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
2086 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
2087 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
2088 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
2091 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
2093 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
2095 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
2097 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
2100 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
2101 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
2102 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
2104 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
2105 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
2106 [ 0, 0, 0, 0, 1, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
2110 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
2113 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
2114 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
2115 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
2118 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
2120 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
2122 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
2124 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
2127 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
2128 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
2129 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
2131 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
2132 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
2133 [ 0, 0, 0, 0, 1, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
2137 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
2140 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
2141 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
2142 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
2145 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
2146 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
2147 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
2150 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
2154 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
2155 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
2156 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
2158 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
2159 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
2160 [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
2164 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
2167 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
2168 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
2169 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
2172 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
2173 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
2174 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
2177 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
2181 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
2182 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
2183 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
2185 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
2186 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
2187 [ 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
2191 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
2194 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
2195 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
2196 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
2199 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
2200 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
2201 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
2204 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
2208 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
2209 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
2210 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
2212 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
2213 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
2214 [ 0, 0, 0, 0, 1, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
2380 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
2383 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
2384 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
2385 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
2388 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
2389 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
2390 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
2392 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
2393 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
2394 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
2398 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
2401 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
2402 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
2403 [ 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
2407 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
2410 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
2411 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
2412 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
2416 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
2419 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
2420 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
2421 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
2425 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
2428 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
2429 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
2430 [ 0, 0, 0, 0, 1, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
2434 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
2437 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
2438 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
2439 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
2442 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
2443 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
2444 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
2446 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
2447 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
2448 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
2452 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
2455 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
2456 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
2457 [ 0, 0, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
2461 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
2464 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
2465 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
2466 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
2469 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
2470 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
2471 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
2473 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
2474 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
2475 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
2478 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
2480 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
2482 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
2484 [ 0, 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
2488 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
2491 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
2492 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
2493 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
2496 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
2497 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
2498 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
2500 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
2501 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
2502 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
2505 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
2507 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
2509 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
2511 [ 0, 0, 0, 0, 1, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
2515 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
2518 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
2519 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
2520 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
2523 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
2524 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
2525 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
2527 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
2528 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
2529 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
2532 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
2534 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
2536 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
2538 [ 0, 0, 0, 0, 1, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
2542 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
2545 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
2546 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
2547 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
2550 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
2551 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
2552 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
2554 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
2555 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
2556 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
2560 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
2563 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
2564 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
2565 [ 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
2569 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
2572 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
2573 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
2574 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
2578 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
2581 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
2582 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
2583 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
2587 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
2590 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
2591 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
2592 [ 0, 0, 0, 0, 1, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
2596 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
2599 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
2600 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
2601 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
2604 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
2605 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
2606 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
2608 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
2609 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
2610 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
2614 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
2617 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
2618 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
2619 [ 0, 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
2704 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
2707 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
2708 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
2709 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
2712 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
2713 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
2714 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
2716 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
2717 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
2718 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
2721 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
2722 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
2723 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
2726 [ 0, 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
2731 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
2734 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
2735 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
2736 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
2739 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
2740 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
2741 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
2743 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
2744 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
2745 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
2748 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
2749 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
2750 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
2753 [ 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
2758 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
2761 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
2762 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
2763 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
2766 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
2767 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
2768 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
2770 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
2771 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
2772 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
2775 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
2776 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
2777 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
2780 [ 0, 0, 0, 0, 1, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
2785 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
2788 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
2789 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
2790 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
2793 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
2794 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
2795 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
2797 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
2798 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
2799 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
2802 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
2804 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
2806 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
2808 [ 0, 0, 0, 0, 1, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
2812 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
2815 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
2816 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
2817 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
2820 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
2821 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
2822 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
2824 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
2825 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
2826 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
2829 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
2831 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
2833 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
2835 [ 0, 0, 0, 0, 1, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
2839 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
2842 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
2843 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
2844 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
2847 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
2848 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
2849 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
2851 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
2852 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
2853 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
2856 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
2858 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
2860 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
2862 [ 0, 0, 0, 0, 1, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
2866 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
2869 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
2870 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
2871 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
2874 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
2875 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
2876 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
2878 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
2879 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
2880 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
2883 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
2884 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
2885 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
2888 [ 0, 0, 0, 0, 1, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
2893 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
2896 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
2897 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
2898 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
2901 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
2902 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
2903 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
2905 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
2906 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
2907 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
2910 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
2911 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
2912 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
2915 [ 0, 0, 0, 0, 1, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
2920 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
2923 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
2924 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
2925 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
2928 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
2929 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
2930 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
2932 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
2933 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
2934 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
2937 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
2938 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
2939 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
2942 [ 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
3161 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
3163 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
3166 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
3167 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
3168 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
3170 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
3171 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
3172 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
3175 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
3176 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
3177 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
3179 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
3180 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
3181 [ 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
3188 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
3190 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
3193 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
3194 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
3195 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
3197 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
3198 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
3199 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
3202 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
3203 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
3204 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
3206 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
3207 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
3208 [ 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
3215 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
3217 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
3220 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
3221 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
3222 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
3224 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
3225 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
3226 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
3229 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
3230 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
3231 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
3233 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
3234 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
3235 [ 0, 0, 0, 1, 0, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
3369 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
3373 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
3377 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
3378 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
3379 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
3381 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
3382 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
3383 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
3386 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
3387 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
3388 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
3390 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
3391 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
3392 [ 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
3396 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
3400 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
3404 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
3405 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
3406 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
3408 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
3409 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
3410 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
3413 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
3414 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
3415 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
3417 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
3418 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
3419 [ 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
3423 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
3427 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
3431 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
3432 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
3433 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
3435 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
3436 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
3437 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
3440 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
3441 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
3442 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
3444 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
3445 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
3446 [ 0, 0, 0, 1, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
3453 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
3455 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
3458 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
3459 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
3460 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
3462 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
3463 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
3464 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
3467 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
3468 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
3469 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
3471 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
3472 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
3473 [ 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
3480 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
3482 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
3485 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
3486 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
3487 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
3489 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
3490 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
3491 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
3494 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
3495 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
3496 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
3498 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
3499 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
3500 [ 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
3507 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
3509 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
3512 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
3513 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
3514 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
3516 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
3517 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
3518 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
3521 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
3522 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
3523 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
3525 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
3526 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
3527 [ 0, 0, 0, 1, 0, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
3531 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
3535 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
3539 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
3540 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
3541 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
3543 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
3544 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
3545 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
3548 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
3549 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
3550 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
3552 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
3553 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
3554 [ 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
3558 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
3562 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
3566 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
3567 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
3568 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
3570 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
3571 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
3572 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
3575 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
3576 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
3577 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
3579 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
3580 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
3581 [ 0, 0, 0, 1, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
3585 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
3589 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
3593 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
3594 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
3595 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
3597 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
3598 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
3599 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
3602 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
3603 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
3604 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
3606 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
3607 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
3608 [ 0, 0, 0, 1, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
3756 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
3757 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
3758 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
3759 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
3761 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
3762 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
3763 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
3764 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
3767 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
3768 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
3769 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
3771 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
3772 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
3773 [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
3775 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
3776 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
3777 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
3778 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
3780 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
3781 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
3782 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
3783 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
3787 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
3790 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
3791 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
3792 [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
3796 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
3799 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
3800 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
3801 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
3805 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
3808 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
3809 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
3810 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
3813 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
3814 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
3815 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
3817 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
3818 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
3819 [ 0, 0, 0, 1, 0, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
3823 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
3826 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
3827 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
3828 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
3831 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
3833 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
3835 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
3837 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
3840 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
3841 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
3842 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
3844 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
3845 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
3846 [ 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
3850 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
3853 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
3854 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
3855 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
3858 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
3860 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
3862 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
3864 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
3867 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
3868 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
3869 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
3871 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
3872 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
3873 [ 0, 0, 0, 1, 0, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
3877 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
3880 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
3881 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
3882 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
3885 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
3887 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
3889 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
3891 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
3894 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
3895 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
3896 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
3898 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
3899 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
3900 [ 0, 0, 0, 1, 0, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
3902 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
3903 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
3904 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
3905 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
3907 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
3908 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
3909 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
3910 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
3913 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
3914 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
3915 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
3917 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
3918 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
3919 [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
3921 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
3922 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
3923 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
3924 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
3926 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
3927 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
3928 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
3929 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
3933 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
3936 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
3937 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
3938 [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
3942 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
3945 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
3946 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
3947 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
3951 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
3954 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
3955 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
3956 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
3959 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
3960 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
3961 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
3963 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
3964 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
3965 [ 0, 0, 0, 1, 0, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
4034 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
4037 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
4038 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
4039 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
4042 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
4043 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
4044 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
4047 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
4051 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
4052 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
4053 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
4055 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
4056 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
4057 [ 0, 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
4061 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
4064 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
4065 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
4066 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
4069 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
4070 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
4071 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
4074 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
4078 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
4079 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
4080 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
4082 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
4083 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
4084 [ 0, 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
4088 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
4091 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
4092 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
4093 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
4096 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
4097 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
4098 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
4101 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
4105 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
4106 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
4107 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
4109 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
4110 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
4111 [ 0, 0, 0, 1, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
4115 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
4118 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
4119 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
4120 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
4123 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
4125 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
4127 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
4129 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
4132 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
4133 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
4134 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
4136 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
4137 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
4138 [ 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
4142 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
4145 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
4146 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
4147 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
4150 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
4152 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
4154 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
4156 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
4159 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
4160 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
4161 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
4163 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
4164 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
4165 [ 0, 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
4169 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
4172 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
4173 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
4174 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
4177 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
4179 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
4181 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
4183 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
4186 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
4187 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
4188 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
4190 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
4191 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
4192 [ 0, 0, 0, 1, 0, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
4196 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
4199 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
4200 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
4201 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
4204 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
4205 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
4206 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
4209 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
4213 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
4214 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
4215 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
4217 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
4218 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
4219 [ 0, 0, 0, 1, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
4223 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
4226 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
4227 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
4228 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
4231 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
4232 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
4233 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
4236 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
4240 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
4241 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
4242 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
4244 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
4245 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
4246 [ 0, 0, 0, 1, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
4250 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
4253 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
4254 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
4255 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
4258 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
4259 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
4260 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
4263 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
4267 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
4268 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
4269 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
4271 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
4272 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
4273 [ 0, 0, 0, 1, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
4439 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
4442 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
4443 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
4444 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
4447 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
4448 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
4449 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
4451 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
4452 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
4453 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
4457 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
4460 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
4461 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
4462 [ 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
4466 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
4469 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
4470 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
4471 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
4475 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
4478 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
4479 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
4480 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
4484 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
4487 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
4488 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
4489 [ 0, 0, 0, 1, 0, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
4493 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
4496 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
4497 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
4498 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
4501 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
4502 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
4503 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
4505 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
4506 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
4507 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
4511 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
4514 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
4515 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
4516 [ 0, 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
4520 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
4523 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
4524 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
4525 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
4528 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
4529 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
4530 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
4532 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
4533 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
4534 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
4537 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
4539 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
4541 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
4543 [ 0, 0, 0, 1, 0, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
4547 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
4550 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
4551 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
4552 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
4555 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
4556 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
4557 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
4559 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
4560 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
4561 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
4564 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
4566 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
4568 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
4570 [ 0, 0, 0, 1, 0, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
4574 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
4577 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
4578 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
4579 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
4582 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
4583 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
4584 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
4586 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
4587 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
4588 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
4591 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
4593 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
4595 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
4597 [ 0, 0, 0, 1, 0, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
4601 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
4604 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
4605 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
4606 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
4609 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
4610 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
4611 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
4613 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
4614 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
4615 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
4619 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
4622 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
4623 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
4624 [ 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
4628 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
4631 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
4632 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
4633 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
4637 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
4640 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
4641 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
4642 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
4646 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
4649 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
4650 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
4651 [ 0, 0, 0, 1, 0, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
4655 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
4658 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
4659 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
4660 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
4663 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
4664 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
4665 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
4667 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
4668 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
4669 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
4673 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
4676 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
4677 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
4678 [ 0, 0, 0, 1, 0, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
4763 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
4766 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
4767 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
4768 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
4771 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
4772 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
4773 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
4775 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
4776 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
4777 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
4780 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
4781 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
4782 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
4785 [ 0, 0, 0, 1, 0, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
4790 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
4793 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
4794 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
4795 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
4798 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
4799 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
4800 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
4802 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
4803 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
4804 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
4807 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
4808 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
4809 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
4812 [ 0, 0, 0, 1, 0, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
4817 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
4820 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
4821 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
4822 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
4825 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
4826 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
4827 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
4829 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
4830 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
4831 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
4834 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
4835 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
4836 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
4839 [ 0, 0, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
4844 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
4847 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
4848 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
4849 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
4852 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
4853 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
4854 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
4856 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
4857 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
4858 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
4861 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
4863 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
4865 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
4867 [ 0, 0, 0, 1, 0, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
4871 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
4874 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
4875 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
4876 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
4879 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
4880 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
4881 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
4883 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
4884 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
4885 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
4888 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
4890 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
4892 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
4894 [ 0, 0, 0, 1, 0, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
4898 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
4901 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
4902 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
4903 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
4906 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
4907 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
4908 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
4910 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
4911 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
4912 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
4915 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
4917 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
4919 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
4921 [ 0, 0, 0, 1, 0, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
4925 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
4928 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
4929 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
4930 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
4933 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
4934 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
4935 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
4937 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
4938 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
4939 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
4942 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
4943 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
4944 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
4947 [ 0, 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
4952 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
4955 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
4956 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
4957 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
4960 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
4961 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
4962 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
4964 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
4965 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
4966 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
4969 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
4970 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
4971 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
4974 [ 0, 0, 0, 1, 0, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
4979 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
4982 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
4983 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
4984 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
4987 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
4988 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
4989 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
4991 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
4992 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
4993 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
4996 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
4997 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
4998 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
5001 [ 0, 0, 0, 1, 0, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
7227 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
7231 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
7235 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
7236 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
7237 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
7239 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
7240 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
7241 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
7244 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
7245 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
7246 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
7248 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
7249 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
7250 [ 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
7254 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
7258 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
7262 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
7263 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
7264 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
7266 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
7267 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
7268 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
7271 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
7272 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
7273 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
7275 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
7276 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
7277 [ 0, 0, 0, 1, 2, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
7281 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
7285 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
7289 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
7290 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
7291 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
7293 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
7294 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
7295 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
7298 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
7299 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
7300 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
7302 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
7303 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
7304 [ 0, 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
7307 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
7309 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
7316 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
7317 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
7318 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
7320 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
7321 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
7322 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
7325 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
7326 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
7327 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
7329 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
7330 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
7331 [ 0, 0, 0, 1, 2, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
7334 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
7336 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
7343 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
7344 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
7345 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
7347 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
7348 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
7349 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
7352 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
7353 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
7354 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
7356 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
7357 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
7358 [ 0, 0, 0, 1, 2, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
7361 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
7363 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
7370 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
7371 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
7372 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
7374 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
7375 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
7376 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
7379 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
7380 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
7381 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
7383 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
7384 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
7385 [ 0, 0, 0, 1, 2, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
7389 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
7393 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
7397 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
7398 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
7399 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
7401 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
7402 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
7403 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
7406 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
7407 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
7408 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
7410 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
7411 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
7412 [ 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
7416 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
7420 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
7424 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
7425 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
7426 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
7428 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
7429 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
7430 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
7433 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
7434 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
7435 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
7437 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
7438 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
7439 [ 0, 0, 0, 1, 2, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
7443 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
7447 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
7451 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
7452 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
7453 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
7455 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
7456 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
7457 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
7460 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
7461 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
7462 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
7464 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
7465 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
7466 [ 0, 0, 0, 1, 2, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
7631 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
7633 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
7640 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
7641 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
7642 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
7644 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
7645 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
7646 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
7649 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
7650 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
7651 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
7653 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
7654 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
7655 [ 0, 0, 0, 1, 2, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
7658 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
7660 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
7667 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
7668 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
7669 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
7671 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
7672 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
7673 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
7676 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
7677 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
7678 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
7680 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
7681 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
7682 [ 0, 0, 0, 1, 2, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
7685 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
7687 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
7694 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
7695 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
7696 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
7698 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
7699 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
7700 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
7703 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
7704 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
7705 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
7707 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
7708 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
7709 [ 0, 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
7955 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
7956 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
7957 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
7960 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
7965 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
7968 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
7969 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
7970 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
7973 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
7974 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
7975 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
7977 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
7978 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
7979 [ 0, 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
7982 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
7983 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
7984 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
7987 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
7992 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
7995 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
7996 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
7997 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
8000 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
8001 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
8002 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
8004 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
8005 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
8006 [ 0, 0, 0, 1, 2, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
8009 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
8010 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
8011 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
8014 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
8019 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
8022 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
8023 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
8024 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
8027 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
8028 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
8029 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
8031 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
8032 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
8033 [ 0, 0, 0, 1, 2, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
8036 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
8037 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
8038 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
8041 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
8045 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
8047 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
8049 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
8051 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
8054 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
8055 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
8056 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
8058 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
8059 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
8060 [ 0, 0, 0, 1, 2, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
8063 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
8064 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
8065 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
8068 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
8072 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
8074 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
8076 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
8078 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
8081 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
8082 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
8083 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
8085 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
8086 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
8087 [ 0, 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
8090 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
8091 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
8092 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
8095 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
8099 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
8101 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
8103 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
8105 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
8108 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
8109 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
8110 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
8112 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
8113 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
8114 [ 0, 0, 0, 1, 2, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
8117 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
8118 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
8119 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
8122 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
8127 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
8130 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
8131 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
8132 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
8135 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
8136 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
8137 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
8139 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
8140 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
8141 [ 0, 0, 0, 1, 2, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
8144 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
8145 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
8146 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
8149 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
8154 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
8157 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
8158 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
8159 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
8162 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
8163 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
8164 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
8166 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
8167 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
8168 [ 0, 0, 0, 1, 2, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
8171 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
8172 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
8173 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
8176 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
8181 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
8184 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
8185 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
8186 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
8189 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
8190 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
8191 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
8193 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
8194 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
8195 [ 0, 0, 0, 1, 2, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
8279 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
8280 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
8281 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
8284 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
8288 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
8289 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
8290 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
8293 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
8297 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
8298 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
8299 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
8301 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
8302 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
8303 [ 0, 0, 0, 1, 2, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
8306 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
8307 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
8308 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
8311 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
8315 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
8316 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
8317 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
8320 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
8324 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
8325 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
8326 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
8328 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
8329 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
8330 [ 0, 0, 0, 1, 2, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
8333 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
8334 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
8335 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
8338 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
8342 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
8343 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
8344 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
8347 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
8351 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
8352 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
8353 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
8355 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
8356 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
8357 [ 0, 0, 0, 1, 2, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
8360 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
8361 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
8362 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
8365 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
8369 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
8371 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
8373 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
8375 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
8378 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
8379 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
8380 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
8382 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
8383 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
8384 [ 0, 0, 0, 1, 2, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
8387 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
8388 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
8389 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
8392 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
8396 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
8398 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
8400 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
8402 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
8405 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
8406 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
8407 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
8409 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
8410 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
8411 [ 0, 0, 0, 1, 2, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
8414 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
8415 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
8416 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
8419 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
8423 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
8425 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
8427 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
8429 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
8432 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
8433 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
8434 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
8436 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
8437 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
8438 [ 0, 0, 0, 1, 2, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
8441 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
8442 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
8443 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
8446 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
8450 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
8451 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
8452 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
8455 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
8459 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
8460 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
8461 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
8463 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
8464 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
8465 [ 0, 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
8468 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
8469 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
8470 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
8473 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
8477 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
8478 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
8479 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
8482 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
8486 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
8487 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
8488 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
8490 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
8491 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
8492 [ 0, 0, 0, 1, 2, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
8495 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
8496 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
8497 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
8500 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
8504 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
8505 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
8506 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
8509 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
8513 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
8514 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
8515 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
8517 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
8518 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
8519 [ 0, 0, 0, 1, 2, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
8684 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
8685 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
8686 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
8689 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
8693 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
8694 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
8695 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
8697 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
8698 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
8699 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
8703 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
8706 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
8707 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
8708 [ 0, 0, 0, 1, 2, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
8711 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
8712 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
8713 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
8716 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
8720 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
8721 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
8722 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
8724 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
8725 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
8726 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
8730 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
8733 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
8734 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
8735 [ 0, 0, 0, 1, 2, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
8738 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
8739 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
8740 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
8743 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
8747 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
8748 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
8749 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
8751 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
8752 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
8753 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
8757 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
8760 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
8761 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
8762 [ 0, 0, 0, 1, 2, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
8765 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
8766 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
8767 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
8770 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
8774 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
8775 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
8776 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
8778 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
8779 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
8780 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
8783 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
8785 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
8787 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
8789 [ 0, 0, 0, 1, 2, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
8792 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
8793 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
8794 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
8797 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
8801 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
8802 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
8803 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
8805 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
8806 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
8807 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
8810 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
8812 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
8814 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
8816 [ 0, 0, 0, 1, 2, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
8819 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
8820 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
8821 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
8824 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
8828 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
8829 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
8830 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
8832 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
8833 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
8834 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
8837 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
8839 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
8841 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
8843 [ 0, 0, 0, 1, 2, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
8846 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
8847 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
8848 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
8851 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
8855 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
8856 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
8857 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
8859 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
8860 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
8861 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
8865 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
8868 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
8869 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
8870 [ 0, 0, 0, 1, 2, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
8873 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
8874 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
8875 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
8878 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
8882 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
8883 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
8884 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
8886 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
8887 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
8888 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
8892 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
8895 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
8896 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
8897 [ 0, 0, 0, 1, 2, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
8900 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
8901 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
8902 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
8905 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
8909 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
8910 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
8911 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
8913 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
8914 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
8915 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
8919 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
8922 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
8923 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
8924 [ 0, 0, 0, 1, 2, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
9008 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
9009 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
9010 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
9013 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
9017 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
9018 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
9019 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
9021 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
9022 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
9023 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
9026 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
9027 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
9028 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
9031 [ 0, 0, 0, 1, 2, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
9035 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
9036 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
9037 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
9040 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
9044 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
9045 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
9046 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
9048 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
9049 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
9050 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
9053 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
9054 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
9055 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
9058 [ 0, 0, 0, 1, 2, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
9062 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
9063 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
9064 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
9067 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
9071 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
9072 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
9073 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
9075 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
9076 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
9077 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
9080 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
9081 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
9082 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
9085 [ 0, 0, 0, 1, 2, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
9089 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
9090 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
9091 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
9094 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
9098 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
9099 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
9100 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
9102 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
9103 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
9104 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
9107 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
9109 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
9111 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
9113 [ 0, 0, 0, 1, 2, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
9116 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
9117 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
9118 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
9121 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
9125 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
9126 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
9127 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
9129 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
9130 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
9131 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
9134 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
9136 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
9138 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
9140 [ 0, 0, 0, 1, 2, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
9143 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
9144 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
9145 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
9148 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
9152 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
9153 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
9154 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
9156 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
9157 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
9158 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
9161 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
9163 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
9165 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
9167 [ 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
9170 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
9171 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
9172 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
9175 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
9179 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
9180 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
9181 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
9183 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
9184 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
9185 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
9188 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
9189 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
9190 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
9193 [ 0, 0, 0, 1, 2, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
9197 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
9198 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
9199 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
9202 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
9206 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
9207 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
9208 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
9210 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
9211 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
9212 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
9215 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
9216 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
9217 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
9220 [ 0, 0, 0, 1, 2, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
9224 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
9225 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
9226 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
9229 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
9233 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
9234 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
9235 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
9237 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
9238 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
9239 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
9242 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
9243 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
9244 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
9247 [ 0, 0, 0, 1, 2, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
11455 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
11456 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
11457 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
11458 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
11460 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
11461 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
11462 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
11463 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
11466 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
11467 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
11468 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
11470 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
11471 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
11472 [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
11474 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
11475 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
11476 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
11477 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
11479 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
11480 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
11481 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
11482 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
11486 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
11489 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
11490 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
11491 [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
11495 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
11498 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
11499 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
11500 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
11504 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
11507 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
11508 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
11509 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
11512 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
11513 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
11514 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
11516 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
11517 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
11518 [ 0, 0, 1, 0, 1, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
11521 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
11523 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
11525 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
11527 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
11531 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
11534 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
11535 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
11536 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
11539 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
11540 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
11541 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
11543 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
11544 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
11545 [ 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
11548 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
11550 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
11552 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
11554 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
11558 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
11561 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
11562 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
11563 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
11566 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
11567 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
11568 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
11570 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
11571 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
11572 [ 0, 0, 1, 0, 1, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
11575 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
11577 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
11579 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
11581 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
11585 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
11588 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
11589 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
11590 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
11593 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
11594 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
11595 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
11597 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
11598 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
11599 [ 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
11601 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
11602 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
11603 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
11604 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
11606 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
11607 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
11608 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
11609 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
11612 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
11613 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
11614 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
11616 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
11617 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
11618 [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
11620 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
11621 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
11622 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
11623 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
11625 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
11626 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
11627 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
11628 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
11632 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
11635 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
11636 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
11637 [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
11641 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
11644 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
11645 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
11646 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
11650 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
11653 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
11654 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
11655 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
11658 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
11659 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
11660 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
11662 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
11663 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
11664 [ 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
11732 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
11733 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
11734 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
11737 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
11742 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
11745 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
11746 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
11747 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
11750 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
11751 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
11752 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
11754 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
11755 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
11756 [ 0, 0, 1, 0, 1, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
11759 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
11760 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
11761 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
11764 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
11769 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
11772 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
11773 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
11774 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
11777 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
11778 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
11779 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
11781 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
11782 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
11783 [ 0, 0, 1, 0, 1, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
11786 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
11787 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
11788 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
11791 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
11796 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
11799 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
11800 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
11801 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
11804 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
11805 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
11806 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
11808 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
11809 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
11810 [ 0, 0, 1, 0, 1, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
11813 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
11815 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
11817 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
11819 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
11823 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
11826 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
11827 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
11828 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
11831 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
11832 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
11833 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
11835 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
11836 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
11837 [ 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
11840 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
11842 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
11844 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
11846 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
11850 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
11853 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
11854 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
11855 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
11858 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
11859 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
11860 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
11862 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
11863 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
11864 [ 0, 0, 1, 0, 1, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
11867 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
11869 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
11871 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
11873 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
11877 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
11880 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
11881 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
11882 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
11885 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
11886 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
11887 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
11889 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
11890 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
11891 [ 0, 0, 1, 0, 1, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
11894 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
11895 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
11896 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
11899 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
11904 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
11907 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
11908 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
11909 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
11912 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
11913 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
11914 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
11916 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
11917 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
11918 [ 0, 0, 1, 0, 1, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
11921 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
11922 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
11923 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
11926 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
11931 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
11934 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
11935 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
11936 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
11939 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
11940 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
11941 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
11943 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
11944 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
11945 [ 0, 0, 1, 0, 1, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
11948 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
11949 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
11950 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
11953 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
11958 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
11961 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
11962 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
11963 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
11966 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
11967 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
11968 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
11970 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
11971 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
11972 [ 0, 0, 1, 0, 1, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
12186 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
12187 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
12188 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
12190 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
12191 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
12192 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
12199 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
12201 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
12204 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
12205 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
12206 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
12208 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
12209 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
12210 [ 0, 0, 1, 0, 1, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
12213 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
12214 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
12215 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
12217 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
12218 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
12219 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
12226 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
12228 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
12231 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
12232 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
12233 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
12235 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
12236 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
12237 [ 0, 0, 1, 0, 1, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
12240 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
12241 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
12242 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
12244 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
12245 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
12246 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
12253 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
12255 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
12258 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
12259 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
12260 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
12262 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
12263 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
12264 [ 0, 0, 1, 0, 1, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
12397 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
12398 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
12399 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
12401 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
12402 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
12403 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
12407 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
12411 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
12415 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
12416 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
12417 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
12419 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
12420 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
12421 [ 0, 0, 1, 0, 1, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
12424 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
12425 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
12426 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
12428 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
12429 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
12430 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
12434 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
12438 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
12442 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
12443 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
12444 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
12446 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
12447 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
12448 [ 0, 0, 1, 0, 1, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
12451 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
12452 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
12453 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
12455 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
12456 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
12457 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
12461 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
12465 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
12469 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
12470 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
12471 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
12473 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
12474 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
12475 [ 0, 0, 1, 0, 1, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
12478 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
12479 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
12480 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
12482 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
12483 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
12484 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
12491 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
12493 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
12496 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
12497 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
12498 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
12500 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
12501 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
12502 [ 0, 0, 1, 0, 1, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
12505 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
12506 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
12507 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
12509 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
12510 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
12511 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
12518 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
12520 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
12523 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
12524 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
12525 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
12527 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
12528 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
12529 [ 0, 0, 1, 0, 1, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
12532 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
12533 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
12534 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
12536 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
12537 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
12538 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
12545 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
12547 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
12550 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
12551 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
12552 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
12554 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
12555 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
12556 [ 0, 0, 1, 0, 1, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
12559 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
12560 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
12561 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
12563 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
12564 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
12565 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
12569 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
12573 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
12577 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
12578 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
12579 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
12581 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
12582 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
12583 [ 0, 0, 1, 0, 1, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
12586 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
12587 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
12588 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
12590 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
12591 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
12592 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
12596 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
12600 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
12604 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
12605 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
12606 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
12608 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
12609 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
12610 [ 0, 0, 1, 0, 1, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
12613 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
12614 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
12615 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
12617 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
12618 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
12619 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
12623 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
12627 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
12631 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
12632 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
12633 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
12635 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
12636 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
12637 [ 0, 0, 1, 0, 1, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
12802 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
12803 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
12804 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
12806 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
12807 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
12808 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
12812 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
12815 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
12816 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
12817 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
12821 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
12824 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
12825 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
12826 [ 0, 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
12830 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
12833 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
12834 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
12835 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
12839 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
12842 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
12843 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
12844 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
12848 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
12851 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
12852 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
12853 [ 0, 0, 1, 0, 1, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
12856 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
12857 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
12858 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
12860 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
12861 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
12862 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
12866 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
12869 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
12870 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
12871 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
12875 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
12878 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
12879 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
12880 [ 0, 0, 1, 0, 1, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
12883 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
12884 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
12885 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
12887 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
12888 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
12889 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
12893 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
12896 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
12897 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
12898 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
12901 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
12903 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
12905 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
12907 [ 0, 0, 1, 0, 1, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
12910 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
12911 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
12912 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
12914 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
12915 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
12916 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
12920 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
12923 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
12924 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
12925 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
12928 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
12930 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
12932 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
12934 [ 0, 0, 1, 0, 1, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
12937 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
12938 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
12939 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
12941 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
12942 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
12943 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
12947 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
12950 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
12951 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
12952 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
12955 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
12957 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
12959 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
12961 [ 0, 0, 1, 0, 1, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
12964 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
12965 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
12966 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
12968 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
12969 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
12970 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
12974 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
12977 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
12978 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
12979 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
12983 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
12986 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
12987 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
12988 [ 0, 0, 1, 0, 1, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
12992 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
12995 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
12996 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
12997 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
13001 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
13004 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
13005 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
13006 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
13010 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
13013 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
13014 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
13015 [ 0, 0, 1, 0, 1, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
13018 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
13019 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
13020 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
13022 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
13023 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
13024 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
13028 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
13031 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
13032 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
13033 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
13037 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
13040 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
13041 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
13042 [ 0, 0, 1, 0, 1, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
13126 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
13127 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
13128 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
13130 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
13131 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
13132 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
13136 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
13139 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
13140 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
13141 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
13144 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
13145 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
13146 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
13149 [ 0, 0, 1, 0, 1, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
13153 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
13154 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
13155 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
13157 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
13158 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
13159 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
13163 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
13166 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
13167 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
13168 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
13171 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
13172 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
13173 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
13176 [ 0, 0, 1, 0, 1, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
13180 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
13181 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
13182 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
13184 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
13185 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
13186 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
13190 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
13193 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
13194 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
13195 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
13198 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
13199 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
13200 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
13203 [ 0, 0, 1, 0, 1, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
13207 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
13208 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
13209 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
13211 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
13212 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
13213 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
13217 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
13220 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
13221 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
13222 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
13225 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
13227 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
13229 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
13231 [ 0, 0, 1, 0, 1, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
13234 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
13235 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
13236 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
13238 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
13239 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
13240 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
13244 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
13247 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
13248 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
13249 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
13252 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
13254 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
13256 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
13258 [ 0, 0, 1, 0, 1, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
13261 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
13262 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
13263 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
13265 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
13266 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
13267 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
13271 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
13274 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
13275 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
13276 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
13279 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
13281 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
13283 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
13285 [ 0, 0, 1, 0, 1, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
13288 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
13289 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
13290 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
13292 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
13293 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
13294 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
13298 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
13301 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
13302 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
13303 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
13306 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
13307 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
13308 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
13311 [ 0, 0, 1, 0, 1, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
13315 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
13316 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
13317 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
13319 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
13320 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
13321 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
13325 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
13328 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
13329 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
13330 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
13333 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
13334 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
13335 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
13338 [ 0, 0, 1, 0, 1, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
13342 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
13343 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
13344 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
13346 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
13347 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
13348 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
13352 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
13355 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
13356 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
13357 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
13360 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
13361 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
13362 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
13365 [ 0, 0, 1, 0, 1, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
13532 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
13535 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
13536 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
13537 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
13540 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
13542 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
13544 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
13546 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
13549 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
13550 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
13551 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
13553 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
13554 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
13555 [ 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
13559 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
13562 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
13563 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
13564 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
13567 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
13569 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
13571 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
13573 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
13576 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
13577 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
13578 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
13580 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
13581 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
13582 [ 0, 0, 1, 0, 2, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
13586 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
13589 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
13590 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
13591 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
13594 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
13596 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
13598 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
13600 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
13603 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
13604 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
13605 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
13607 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
13608 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
13609 [ 0, 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
13612 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
13614 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
13616 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
13618 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
13621 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
13623 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
13625 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
13627 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
13630 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
13631 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
13632 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
13634 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
13635 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
13636 [ 0, 0, 1, 0, 2, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
13639 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
13641 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
13643 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
13645 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
13648 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
13650 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
13652 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
13654 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
13657 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
13658 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
13659 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
13661 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
13662 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
13663 [ 0, 0, 1, 0, 2, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
13666 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
13668 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
13670 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
13672 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
13675 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
13677 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
13679 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
13681 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
13684 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
13686 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
13688 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
13690 [ 0, 0, 1, 0, 2, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
13694 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
13697 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
13698 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
13699 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
13702 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
13704 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
13706 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
13708 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
13711 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
13712 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
13713 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
13715 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
13716 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
13717 [ 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
13721 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
13724 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
13725 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
13726 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
13729 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
13731 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
13733 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
13735 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
13738 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
13739 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
13740 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
13742 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
13743 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
13744 [ 0, 0, 1, 0, 2, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
13748 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
13751 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
13752 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
13753 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
13756 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
13758 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
13760 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
13762 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
13765 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
13766 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
13767 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
13769 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
13770 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
13771 [ 0, 0, 1, 0, 2, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
13855 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
13856 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
13857 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
13860 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
13864 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
13866 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
13868 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
13870 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
13873 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
13874 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
13875 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
13877 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
13878 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
13879 [ 0, 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
13882 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
13883 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
13884 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
13887 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
13891 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
13893 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
13895 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
13897 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
13900 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
13901 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
13902 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
13904 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
13905 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
13906 [ 0, 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
13909 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
13910 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
13911 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
13914 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
13918 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
13920 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
13922 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
13924 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
13927 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
13928 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
13929 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
13931 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
13932 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
13933 [ 0, 0, 1, 0, 2, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
13936 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
13938 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
13940 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
13942 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
13945 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
13947 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
13949 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
13951 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
13954 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
13955 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
13956 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
13958 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
13959 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
13960 [ 0, 0, 1, 0, 2, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
13963 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
13965 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
13967 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
13969 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
13972 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
13974 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
13976 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
13978 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
13981 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
13982 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
13983 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
13985 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
13986 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
13987 [ 0, 0, 1, 0, 2, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
13990 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
13992 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
13994 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
13996 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
13999 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
14001 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
14003 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
14005 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
14008 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
14010 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
14012 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
14014 [ 0, 0, 1, 0, 2, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
14017 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
14018 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
14019 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
14022 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
14026 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
14028 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
14030 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
14032 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
14035 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
14036 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
14037 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
14039 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
14040 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
14041 [ 0, 0, 1, 0, 2, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
14044 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
14045 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
14046 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
14049 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
14053 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
14055 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
14057 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
14059 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
14062 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
14063 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
14064 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
14066 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
14067 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
14068 [ 0, 0, 1, 0, 2, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
14071 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
14072 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
14073 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
14076 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
14080 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
14082 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
14084 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
14086 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
14089 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
14090 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
14091 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
14093 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
14094 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
14095 [ 0, 0, 1, 0, 2, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
14260 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
14261 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
14262 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
14264 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
14265 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
14266 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
14273 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
14275 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
14278 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
14279 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
14280 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
14282 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
14283 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
14284 [ 0, 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
14287 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
14288 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
14289 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
14291 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
14292 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
14293 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
14300 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
14302 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
14305 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
14306 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
14307 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
14309 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
14310 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
14311 [ 0, 0, 1, 0, 2, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
14314 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
14315 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
14316 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
14318 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
14319 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
14320 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
14327 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
14329 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
14332 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
14333 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
14334 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
14336 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
14337 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
14338 [ 0, 0, 1, 0, 2, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
14422 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
14423 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
14424 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
14426 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
14427 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
14428 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
14435 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
14437 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
14440 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
14441 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
14442 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
14444 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
14445 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
14446 [ 0, 0, 1, 0, 2, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
14449 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
14450 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
14451 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
14453 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
14454 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
14455 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
14462 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
14464 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
14467 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
14468 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
14469 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
14471 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
14472 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
14473 [ 0, 0, 1, 0, 2, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
14476 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
14477 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
14478 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
14480 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
14481 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
14482 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
14489 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
14491 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
14494 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
14495 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
14496 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
14498 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
14499 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
14500 [ 0, 0, 1, 0, 2, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
14584 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
14585 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
14586 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
14588 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
14589 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
14590 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
14593 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
14595 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
14602 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
14603 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
14604 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
14606 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
14607 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
14608 [ 0, 0, 1, 0, 2, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
14611 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
14612 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
14613 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
14615 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
14616 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
14617 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
14620 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
14622 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
14629 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
14630 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
14631 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
14633 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
14634 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
14635 [ 0, 0, 1, 0, 2, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
14638 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
14639 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
14640 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
14642 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
14643 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
14644 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
14647 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
14649 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
14656 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
14657 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
14658 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
14660 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
14661 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
14662 [ 0, 0, 1, 0, 2, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
14746 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
14747 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
14748 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
14750 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
14751 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
14752 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
14755 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
14757 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
14764 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
14765 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
14766 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
14768 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
14769 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
14770 [ 0, 0, 1, 0, 2, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
14773 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
14774 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
14775 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
14777 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
14778 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
14779 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
14782 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
14784 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
14791 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
14792 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
14793 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
14795 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
14796 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
14797 [ 0, 0, 1, 0, 2, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
14800 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
14801 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
14802 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
14804 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
14805 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
14806 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
14809 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
14811 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
14818 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
14819 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
14820 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
14822 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
14823 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
14824 [ 0, 0, 1, 0, 2, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
14989 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
14990 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
14991 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
14993 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
14994 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
14995 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
14998 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
15000 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
15002 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
15004 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
15008 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
15011 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
15012 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
15013 [ 0, 0, 1, 0, 2, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
15016 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
15017 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
15018 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
15020 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
15021 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
15022 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
15025 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
15027 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
15029 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
15031 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
15035 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
15038 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
15039 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
15040 [ 0, 0, 1, 0, 2, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
15043 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
15044 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
15045 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
15047 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
15048 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
15049 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
15052 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
15054 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
15056 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
15058 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
15062 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
15065 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
15066 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
15067 [ 0, 0, 1, 0, 2, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
15070 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
15071 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
15072 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
15074 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
15075 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
15076 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
15079 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
15081 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
15083 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
15085 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
15088 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
15090 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
15092 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
15094 [ 0, 0, 1, 0, 2, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
15097 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
15098 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
15099 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
15101 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
15102 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
15103 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
15106 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
15108 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
15110 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
15112 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
15115 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
15117 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
15119 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
15121 [ 0, 0, 1, 0, 2, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
15124 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
15126 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
15128 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
15130 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
15133 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
15135 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
15137 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
15139 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
15142 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
15144 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
15146 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
15148 [ 0, 0, 1, 0, 2, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
15151 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
15152 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
15153 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
15155 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
15156 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
15157 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
15160 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
15162 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
15164 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
15166 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
15170 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
15173 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
15174 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
15175 [ 0, 0, 1, 0, 2, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
15178 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
15179 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
15180 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
15182 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
15183 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
15184 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
15187 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
15189 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
15191 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
15193 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
15197 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
15200 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
15201 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
15202 [ 0, 0, 1, 0, 2, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
15205 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
15206 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
15207 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
15209 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
15210 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
15211 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
15214 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
15216 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
15218 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
15220 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
15224 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
15227 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
15228 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
15229 [ 0, 0, 1, 0, 2, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
15313 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
15314 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
15315 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
15317 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
15318 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
15319 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
15322 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
15324 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
15326 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
15328 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
15331 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
15332 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
15333 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
15336 [ 0, 0, 1, 0, 2, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
15340 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
15341 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
15342 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
15344 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
15345 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
15346 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
15349 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
15351 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
15353 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
15355 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
15358 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
15359 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
15360 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
15363 [ 0, 0, 1, 0, 2, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
15367 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
15368 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
15369 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
15371 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
15372 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
15373 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
15376 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
15378 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
15380 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
15382 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
15385 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
15386 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
15387 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
15390 [ 0, 0, 1, 0, 2, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
15394 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
15395 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
15396 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
15398 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
15399 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
15400 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
15403 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
15405 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
15407 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
15409 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
15412 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
15414 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
15416 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
15418 [ 0, 0, 1, 0, 2, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
15421 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
15422 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
15423 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
15425 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
15426 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
15427 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
15430 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
15432 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
15434 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
15436 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
15439 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
15441 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
15443 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
15445 [ 0, 0, 1, 0, 2, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
15448 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
15450 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
15452 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
15454 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
15457 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
15459 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
15461 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
15463 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
15466 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
15468 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
15470 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
15472 [ 0, 0, 1, 0, 2, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
15475 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
15476 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
15477 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
15479 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
15480 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
15481 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
15484 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
15486 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
15488 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
15490 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
15493 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
15494 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
15495 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
15498 [ 0, 0, 1, 0, 2, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
15502 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
15503 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
15504 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
15506 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
15507 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
15508 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
15511 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
15513 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
15515 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
15517 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
15520 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
15521 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
15522 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
15525 [ 0, 0, 1, 0, 2, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
15529 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
15530 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
15531 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
15533 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
15534 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
15535 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
15538 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
15540 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
15542 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
15544 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
15547 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
15548 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
15549 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
15552 [ 0, 0, 1, 0, 2, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
15701 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
15702 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
15703 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
15704 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
15706 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
15707 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
15708 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
15709 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
15712 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
15713 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
15714 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
15716 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
15717 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
15718 [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
15720 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
15721 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
15722 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
15723 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
15725 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
15726 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
15727 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
15728 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
15732 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
15735 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
15736 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
15737 [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
15741 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
15744 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
15745 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
15746 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
15750 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
15753 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
15754 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
15755 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
15758 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
15759 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
15760 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
15762 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
15763 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
15764 [ 0, 0, 1, 1, 0, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
15767 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
15769 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
15771 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
15773 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
15777 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
15780 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
15781 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
15782 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
15785 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
15786 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
15787 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
15789 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
15790 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
15791 [ 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
15794 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
15796 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
15798 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
15800 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
15804 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
15807 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
15808 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
15809 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
15812 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
15813 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
15814 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
15816 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
15817 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
15818 [ 0, 0, 1, 1, 0, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
15821 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
15823 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
15825 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
15827 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
15831 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
15834 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
15835 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
15836 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
15839 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
15840 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
15841 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
15843 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
15844 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
15845 [ 0, 0, 1, 1, 0, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
15847 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
15848 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
15849 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
15850 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
15852 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
15853 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
15854 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
15855 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
15858 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
15859 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
15860 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
15862 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
15863 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
15864 [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
15866 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
15867 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
15868 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
15869 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
15871 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
15872 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
15873 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
15874 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
15878 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
15881 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
15882 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
15883 [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
15887 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
15890 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
15891 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
15892 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
15896 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
15899 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
15900 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
15901 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
15904 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
15905 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
15906 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
15908 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
15909 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
15910 [ 0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
15978 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
15979 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
15980 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
15983 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
15988 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
15991 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
15992 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
15993 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
15996 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
15997 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
15998 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
16000 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
16001 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
16002 [ 0, 0, 1, 1, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
16005 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
16006 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
16007 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
16010 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
16015 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
16018 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
16019 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
16020 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
16023 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
16024 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
16025 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
16027 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
16028 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
16029 [ 0, 0, 1, 1, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
16032 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
16033 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
16034 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
16037 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
16042 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
16045 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
16046 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
16047 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
16050 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
16051 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
16052 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
16054 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
16055 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
16056 [ 0, 0, 1, 1, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
16059 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
16061 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
16063 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
16065 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
16069 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
16072 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
16073 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
16074 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
16077 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
16078 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
16079 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
16081 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
16082 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
16083 [ 0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
16086 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
16088 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
16090 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
16092 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
16096 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
16099 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
16100 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
16101 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
16104 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
16105 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
16106 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
16108 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
16109 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
16110 [ 0, 0, 1, 1, 0, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
16113 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
16115 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
16117 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
16119 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
16123 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
16126 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
16127 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
16128 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
16131 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
16132 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
16133 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
16135 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
16136 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
16137 [ 0, 0, 1, 1, 0, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
16140 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
16141 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
16142 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
16145 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
16150 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
16153 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
16154 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
16155 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
16158 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
16159 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
16160 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
16162 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
16163 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
16164 [ 0, 0, 1, 1, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
16167 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
16168 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
16169 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
16172 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
16177 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
16180 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
16181 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
16182 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
16185 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
16186 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
16187 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
16189 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
16190 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
16191 [ 0, 0, 1, 1, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
16194 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
16195 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
16196 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
16199 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
16204 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
16207 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
16208 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
16209 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
16212 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
16213 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
16214 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
16216 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
16217 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
16218 [ 0, 0, 1, 1, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
16432 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
16433 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
16434 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
16436 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
16437 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
16438 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
16445 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
16447 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
16450 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
16451 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
16452 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
16454 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
16455 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
16456 [ 0, 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
16459 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
16460 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
16461 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
16463 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
16464 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
16465 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
16472 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
16474 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
16477 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
16478 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
16479 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
16481 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
16482 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
16483 [ 0, 0, 1, 1, 0, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
16486 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
16487 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
16488 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
16490 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
16491 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
16492 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
16499 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
16501 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
16504 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
16505 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
16506 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
16508 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
16509 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
16510 [ 0, 0, 1, 1, 0, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
16643 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
16644 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
16645 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
16647 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
16648 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
16649 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
16653 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
16657 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
16661 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
16662 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
16663 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
16665 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
16666 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
16667 [ 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
16670 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
16671 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
16672 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
16674 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
16675 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
16676 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
16680 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
16684 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
16688 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
16689 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
16690 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
16692 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
16693 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
16694 [ 0, 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
16697 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
16698 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
16699 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
16701 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
16702 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
16703 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
16707 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
16711 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
16715 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
16716 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
16717 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
16719 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
16720 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
16721 [ 0, 0, 1, 1, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
16724 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
16725 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
16726 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
16728 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
16729 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
16730 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
16737 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
16739 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
16742 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
16743 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
16744 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
16746 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
16747 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
16748 [ 0, 0, 1, 1, 0, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
16751 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
16752 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
16753 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
16755 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
16756 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
16757 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
16764 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
16766 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
16769 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
16770 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
16771 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
16773 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
16774 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
16775 [ 0, 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
16778 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
16779 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
16780 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
16782 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
16783 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
16784 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
16791 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
16793 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
16796 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
16797 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
16798 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
16800 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
16801 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
16802 [ 0, 0, 1, 1, 0, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
16805 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
16806 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
16807 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
16809 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
16810 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
16811 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
16815 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
16819 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
16823 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
16824 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
16825 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
16827 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
16828 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
16829 [ 0, 0, 1, 1, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
16832 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
16833 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
16834 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
16836 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
16837 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
16838 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
16842 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
16846 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
16850 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
16851 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
16852 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
16854 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
16855 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
16856 [ 0, 0, 1, 1, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
16859 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
16860 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
16861 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
16863 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
16864 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
16865 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
16869 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
16873 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
16877 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
16878 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
16879 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
16881 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
16882 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
16883 [ 0, 0, 1, 1, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
17048 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
17049 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
17050 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
17052 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
17053 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
17054 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
17058 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
17061 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
17062 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
17063 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
17067 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
17070 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
17071 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
17072 [ 0, 0, 1, 1, 0, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
17076 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
17079 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
17080 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
17081 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
17085 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
17088 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
17089 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
17090 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
17094 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
17097 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
17098 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
17099 [ 0, 0, 1, 1, 0, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
17102 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
17103 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
17104 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
17106 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
17107 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
17108 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
17112 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
17115 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
17116 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
17117 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
17121 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
17124 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
17125 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
17126 [ 0, 0, 1, 1, 0, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
17129 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
17130 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
17131 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
17133 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
17134 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
17135 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
17139 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
17142 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
17143 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
17144 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
17147 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
17149 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
17151 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
17153 [ 0, 0, 1, 1, 0, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
17156 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
17157 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
17158 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
17160 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
17161 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
17162 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
17166 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
17169 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
17170 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
17171 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
17174 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
17176 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
17178 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
17180 [ 0, 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
17183 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
17184 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
17185 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
17187 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
17188 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
17189 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
17193 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
17196 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
17197 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
17198 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
17201 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
17203 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
17205 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
17207 [ 0, 0, 1, 1, 0, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
17210 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
17211 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
17212 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
17214 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
17215 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
17216 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
17220 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
17223 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
17224 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
17225 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
17229 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
17232 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
17233 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
17234 [ 0, 0, 1, 1, 0, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
17238 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
17241 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
17242 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
17243 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
17247 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
17250 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
17251 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
17252 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
17256 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
17259 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
17260 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
17261 [ 0, 0, 1, 1, 0, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
17264 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
17265 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
17266 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
17268 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
17269 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
17270 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
17274 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
17277 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
17278 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
17279 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
17283 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
17286 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
17287 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
17288 [ 0, 0, 1, 1, 0, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
17372 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
17373 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
17374 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
17376 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
17377 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
17378 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
17382 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
17385 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
17386 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
17387 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
17390 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
17391 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
17392 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
17395 [ 0, 0, 1, 1, 0, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
17399 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
17400 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
17401 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
17403 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
17404 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
17405 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
17409 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
17412 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
17413 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
17414 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
17417 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
17418 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
17419 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
17422 [ 0, 0, 1, 1, 0, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
17426 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
17427 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
17428 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
17430 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
17431 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
17432 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
17436 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
17439 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
17440 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
17441 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
17444 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
17445 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
17446 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
17449 [ 0, 0, 1, 1, 0, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
17453 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
17454 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
17455 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
17457 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
17458 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
17459 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
17463 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
17466 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
17467 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
17468 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
17471 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
17473 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
17475 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
17477 [ 0, 0, 1, 1, 0, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
17480 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
17481 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
17482 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
17484 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
17485 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
17486 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
17490 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
17493 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
17494 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
17495 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
17498 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
17500 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
17502 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
17504 [ 0, 0, 1, 1, 0, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
17507 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
17508 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
17509 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
17511 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
17512 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
17513 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
17517 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
17520 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
17521 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
17522 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
17525 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
17527 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
17529 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
17531 [ 0, 0, 1, 1, 0, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
17534 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
17535 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
17536 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
17538 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
17539 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
17540 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
17544 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
17547 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
17548 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
17549 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
17552 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
17553 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
17554 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
17557 [ 0, 0, 1, 1, 0, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
17561 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
17562 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
17563 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
17565 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
17566 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
17567 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
17571 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
17574 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
17575 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
17576 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
17579 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
17580 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
17581 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
17584 [ 0, 0, 1, 1, 0, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
17588 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
17589 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
17590 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
17592 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
17593 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
17594 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
17598 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
17601 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
17602 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
17603 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
17606 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
17607 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
17608 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
17611 [ 0, 0, 1, 1, 0, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
19837 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
19840 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
19841 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
19842 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
19845 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
19846 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
19847 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
19850 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
19854 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
19855 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
19856 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
19858 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
19859 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
19860 [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
19864 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
19867 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
19868 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
19869 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
19872 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
19873 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
19874 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
19877 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
19881 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
19882 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
19883 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
19885 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
19886 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
19887 [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
19891 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
19894 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
19895 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
19896 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
19899 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
19900 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
19901 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
19904 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
19908 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
19909 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
19910 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
19912 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
19913 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
19914 [ 0, 0, 1, 1, 2, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
19917 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
19919 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
19921 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
19923 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
19926 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
19927 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
19928 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
19931 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
19935 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
19936 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
19937 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
19939 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
19940 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
19941 [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
19944 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
19946 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
19948 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
19950 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
19953 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
19954 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
19955 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
19958 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
19962 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
19963 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
19964 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
19966 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
19967 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
19968 [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
19971 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
19973 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
19975 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
19977 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
19980 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
19981 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
19982 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
19985 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
19989 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
19990 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
19991 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
19993 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
19994 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
19995 [ 0, 0, 1, 1, 2, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
19999 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
20002 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
20003 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
20004 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
20007 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
20008 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
20009 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
20012 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
20016 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
20017 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
20018 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
20020 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
20021 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
20022 [ 0, 0, 1, 1, 2, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
20026 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
20029 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
20030 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
20031 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
20034 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
20035 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
20036 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
20039 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
20043 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
20044 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
20045 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
20047 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
20048 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
20049 [ 0, 0, 1, 1, 2, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
20053 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
20056 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
20057 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
20058 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
20061 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
20062 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
20063 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
20066 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
20070 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
20071 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
20072 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
20074 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
20075 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
20076 [ 0, 0, 1, 1, 2, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
20160 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
20161 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
20162 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
20165 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
20169 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
20170 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
20171 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
20174 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
20178 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
20179 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
20180 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
20182 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
20183 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
20184 [ 0, 0, 1, 1, 2, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
20187 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
20188 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
20189 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
20192 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
20196 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
20197 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
20198 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
20201 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
20205 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
20206 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
20207 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
20209 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
20210 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
20211 [ 0, 0, 1, 1, 2, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
20214 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
20215 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
20216 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
20219 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
20223 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
20224 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
20225 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
20228 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
20232 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
20233 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
20234 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
20236 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
20237 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
20238 [ 0, 0, 1, 1, 2, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
20241 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
20243 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
20245 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
20247 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
20250 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
20251 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
20252 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
20255 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
20259 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
20260 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
20261 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
20263 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
20264 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
20265 [ 0, 0, 1, 1, 2, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
20268 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
20270 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
20272 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
20274 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
20277 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
20278 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
20279 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
20282 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
20286 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
20287 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
20288 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
20290 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
20291 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
20292 [ 0, 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
20295 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
20297 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
20299 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
20301 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
20304 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
20305 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
20306 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
20309 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
20313 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
20314 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
20315 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
20317 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
20318 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
20319 [ 0, 0, 1, 1, 2, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
20322 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
20323 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
20324 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
20327 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
20331 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
20332 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
20333 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
20336 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
20340 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
20341 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
20342 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
20344 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
20345 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
20346 [ 0, 0, 1, 1, 2, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
20349 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
20350 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
20351 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
20354 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
20358 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
20359 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
20360 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
20363 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
20367 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
20368 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
20369 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
20371 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
20372 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
20373 [ 0, 0, 1, 1, 2, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
20376 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
20377 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
20378 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
20381 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
20385 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
20386 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
20387 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
20390 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
20394 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
20395 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
20396 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
20398 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
20399 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
20400 [ 0, 0, 1, 1, 2, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
20565 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
20566 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
20567 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
20569 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
20570 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
20571 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
20575 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
20579 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
20583 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
20584 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
20585 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
20587 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
20588 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
20589 [ 0, 0, 1, 1, 2, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
20592 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
20593 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
20594 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
20596 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
20597 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
20598 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
20602 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
20606 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
20610 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
20611 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
20612 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
20614 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
20615 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
20616 [ 0, 0, 1, 1, 2, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
20619 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
20620 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
20621 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
20623 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
20624 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
20625 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
20629 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
20633 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
20637 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
20638 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
20639 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
20641 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
20642 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
20643 [ 0, 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
20646 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
20647 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
20648 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
20650 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
20651 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
20652 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
20655 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
20657 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
20664 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
20665 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
20666 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
20668 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
20669 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
20670 [ 0, 0, 1, 1, 2, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
20673 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
20674 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
20675 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
20677 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
20678 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
20679 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
20682 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
20684 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
20691 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
20692 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
20693 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
20695 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
20696 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
20697 [ 0, 0, 1, 1, 2, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
20700 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
20701 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
20702 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
20704 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
20705 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
20706 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
20709 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
20711 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
20718 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
20719 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
20720 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
20722 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
20723 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
20724 [ 0, 0, 1, 1, 2, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
20727 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
20728 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
20729 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
20731 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
20732 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
20733 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
20737 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
20741 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
20745 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
20746 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
20747 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
20749 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
20750 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
20751 [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
20754 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
20755 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
20756 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
20758 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
20759 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
20760 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
20764 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
20768 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
20772 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
20773 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
20774 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
20776 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
20777 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
20778 [ 0, 0, 1, 1, 2, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
20781 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
20782 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
20783 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
20785 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
20786 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
20787 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
20791 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
20795 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
20799 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
20800 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
20801 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
20803 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
20804 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
20805 [ 0, 0, 1, 1, 2, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
20970 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
20971 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
20972 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
20974 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
20975 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
20976 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
20979 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
20981 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
20988 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
20989 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
20990 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
20992 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
20993 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
20994 [ 0, 0, 1, 1, 2, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
20997 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
20998 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
20999 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
21001 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
21002 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
21003 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
21006 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
21008 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
21015 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
21016 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
21017 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
21019 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
21020 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
21021 [ 0, 0, 1, 1, 2, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
21024 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
21025 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
21026 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
21028 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
21029 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
21030 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
21033 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
21035 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
21042 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
21043 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
21044 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
21046 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
21047 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
21048 [ 0, 0, 1, 1, 2, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
21294 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
21295 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
21296 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
21298 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
21299 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
21300 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
21303 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
21304 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
21305 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
21308 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
21313 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
21316 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
21317 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
21318 [ 0, 0, 1, 1, 2, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
21321 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
21322 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
21323 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
21325 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
21326 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
21327 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
21330 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
21331 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
21332 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
21335 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
21340 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
21343 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
21344 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
21345 [ 0, 0, 1, 1, 2, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
21348 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
21349 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
21350 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
21352 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
21353 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
21354 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
21357 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
21358 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
21359 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
21362 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
21367 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
21370 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
21371 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
21372 [ 0, 0, 1, 1, 2, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
21375 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
21376 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
21377 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
21379 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
21380 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
21381 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
21384 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
21385 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
21386 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
21389 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
21393 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
21395 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
21397 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
21399 [ 0, 0, 1, 1, 2, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
21402 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
21403 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
21404 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
21406 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
21407 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
21408 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
21411 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
21412 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
21413 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
21416 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
21420 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
21422 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
21424 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
21426 [ 0, 0, 1, 1, 2, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
21429 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
21430 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
21431 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
21433 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
21434 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
21435 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
21438 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
21439 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
21440 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
21443 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
21447 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
21449 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
21451 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
21453 [ 0, 0, 1, 1, 2, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
21456 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
21457 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
21458 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
21460 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
21461 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
21462 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
21465 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
21466 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
21467 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
21470 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
21475 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
21478 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
21479 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
21480 [ 0, 0, 1, 1, 2, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
21483 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
21484 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
21485 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
21487 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
21488 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
21489 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
21492 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
21493 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
21494 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
21497 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
21502 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
21505 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
21506 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
21507 [ 0, 0, 1, 1, 2, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
21510 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
21511 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
21512 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
21514 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
21515 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
21516 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
21519 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
21520 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
21521 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
21524 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
21529 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
21532 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
21533 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
21534 [ 0, 0, 1, 1, 2, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
21618 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
21619 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
21620 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
21622 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
21623 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
21624 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
21627 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
21628 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
21629 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
21632 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
21636 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
21637 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
21638 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
21641 [ 0, 0, 1, 1, 2, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
21645 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
21646 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
21647 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
21649 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
21650 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
21651 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
21654 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
21655 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
21656 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
21659 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
21663 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
21664 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
21665 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
21668 [ 0, 0, 1, 1, 2, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
21672 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
21673 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
21674 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
21676 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
21677 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
21678 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
21681 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
21682 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
21683 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
21686 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
21690 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
21691 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
21692 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
21695 [ 0, 0, 1, 1, 2, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
21699 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
21700 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
21701 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
21703 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
21704 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
21705 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
21708 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
21709 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
21710 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
21713 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
21717 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
21719 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
21721 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
21723 [ 0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
21726 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
21727 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
21728 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
21730 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
21731 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
21732 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
21735 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
21736 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
21737 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
21740 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
21744 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
21746 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
21748 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
21750 [ 0, 0, 1, 1, 2, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
21753 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
21754 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
21755 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
21757 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
21758 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
21759 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
21762 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
21763 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
21764 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
21767 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
21771 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
21773 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
21775 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
21777 [ 0, 0, 1, 1, 2, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
21780 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
21781 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
21782 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
21784 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
21785 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
21786 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
21789 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
21790 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
21791 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
21794 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
21798 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
21799 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
21800 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
21803 [ 0, 0, 1, 1, 2, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
21807 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
21808 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
21809 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
21811 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
21812 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
21813 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
21816 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
21817 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
21818 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
21821 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
21825 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
21826 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
21827 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
21830 [ 0, 0, 1, 1, 2, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
21834 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
21835 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
21836 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
21838 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
21839 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
21840 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
21843 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
21844 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
21845 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
21848 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
21852 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
21853 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
21854 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
21857 [ 0, 0, 1, 1, 2, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
22024 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
22027 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
22028 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
22029 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
22032 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
22034 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
22036 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
22038 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
22041 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
22042 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
22043 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
22045 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
22046 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
22047 [ 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
22051 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
22054 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
22055 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
22056 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
22059 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
22061 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
22063 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
22065 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
22068 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
22069 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
22070 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
22072 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
22073 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
22074 [ 0, 0, 1, 2, 0, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
22078 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
22081 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
22082 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
22083 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
22086 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
22088 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
22090 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
22092 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
22095 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
22096 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
22097 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
22099 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
22100 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
22101 [ 0, 0, 1, 2, 0, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
22104 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
22106 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
22108 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
22110 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
22113 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
22115 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
22117 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
22119 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
22122 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
22123 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
22124 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
22126 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
22127 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
22128 [ 0, 0, 1, 2, 0, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
22131 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
22133 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
22135 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
22137 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
22140 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
22142 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
22144 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
22146 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
22149 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
22150 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
22151 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
22153 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
22154 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
22155 [ 0, 0, 1, 2, 0, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
22158 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
22160 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
22162 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
22164 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
22167 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
22169 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
22171 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
22173 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
22176 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
22178 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
22180 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
22182 [ 0, 0, 1, 2, 0, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
22186 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
22189 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
22190 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
22191 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
22194 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
22196 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
22198 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
22200 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
22203 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
22204 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
22205 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
22207 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
22208 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
22209 [ 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
22213 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
22216 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
22217 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
22218 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
22221 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
22223 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
22225 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
22227 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
22230 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
22231 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
22232 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
22234 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
22235 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
22236 [ 0, 0, 1, 2, 0, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
22240 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
22243 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
22244 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
22245 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
22248 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
22250 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
22252 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
22254 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
22257 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
22258 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
22259 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
22261 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
22262 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
22263 [ 0, 0, 1, 2, 0, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
22347 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
22348 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
22349 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
22352 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
22356 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
22358 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
22360 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
22362 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
22365 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
22366 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
22367 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
22369 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
22370 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
22371 [ 0, 0, 1, 2, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
22374 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
22375 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
22376 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
22379 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
22383 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
22385 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
22387 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
22389 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
22392 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
22393 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
22394 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
22396 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
22397 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
22398 [ 0, 0, 1, 2, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
22401 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
22402 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
22403 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
22406 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
22410 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
22412 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
22414 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
22416 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
22419 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
22420 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
22421 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
22423 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
22424 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
22425 [ 0, 0, 1, 2, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
22428 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
22430 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
22432 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
22434 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
22437 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
22439 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
22441 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
22443 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
22446 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
22447 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
22448 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
22450 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
22451 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
22452 [ 0, 0, 1, 2, 0, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
22455 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
22457 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
22459 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
22461 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
22464 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
22466 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
22468 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
22470 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
22473 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
22474 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
22475 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
22477 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
22478 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
22479 [ 0, 0, 1, 2, 0, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
22482 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
22484 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
22486 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
22488 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
22491 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
22493 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
22495 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
22497 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
22500 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
22502 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
22504 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
22506 [ 0, 0, 1, 2, 0, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
22509 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
22510 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
22511 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
22514 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
22518 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
22520 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
22522 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
22524 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
22527 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
22528 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
22529 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
22531 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
22532 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
22533 [ 0, 0, 1, 2, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
22536 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
22537 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
22538 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
22541 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
22545 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
22547 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
22549 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
22551 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
22554 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
22555 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
22556 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
22558 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
22559 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
22560 [ 0, 0, 1, 2, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
22563 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
22564 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
22565 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
22568 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
22572 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
22574 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
22576 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
22578 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
22581 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
22582 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
22583 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
22585 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
22586 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
22587 [ 0, 0, 1, 2, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
22752 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
22753 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
22754 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
22756 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
22757 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
22758 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
22765 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
22767 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
22770 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
22771 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
22772 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
22774 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
22775 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
22776 [ 0, 0, 1, 2, 0, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
22779 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
22780 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
22781 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
22783 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
22784 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
22785 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
22792 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
22794 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
22797 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
22798 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
22799 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
22801 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
22802 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
22803 [ 0, 0, 1, 2, 0, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
22806 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
22807 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
22808 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
22810 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
22811 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
22812 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
22819 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
22821 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
22824 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
22825 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
22826 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
22828 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
22829 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
22830 [ 0, 0, 1, 2, 0, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
22914 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
22915 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
22916 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
22918 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
22919 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
22920 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
22927 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
22929 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
22932 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
22933 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
22934 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
22936 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
22937 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
22938 [ 0, 0, 1, 2, 0, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
22941 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
22942 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
22943 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
22945 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
22946 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
22947 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
22954 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
22956 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
22959 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
22960 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
22961 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
22963 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
22964 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
22965 [ 0, 0, 1, 2, 0, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
22968 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
22969 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
22970 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
22972 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
22973 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
22974 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
22981 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
22983 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
22986 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
22987 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
22988 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
22990 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
22991 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
22992 [ 0, 0, 1, 2, 0, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
23076 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
23077 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
23078 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
23080 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
23081 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
23082 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
23085 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
23087 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
23094 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
23095 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
23096 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
23098 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
23099 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
23100 [ 0, 0, 1, 2, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
23103 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
23104 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
23105 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
23107 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
23108 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
23109 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
23112 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
23114 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
23121 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
23122 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
23123 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
23125 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
23126 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
23127 [ 0, 0, 1, 2, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
23130 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
23131 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
23132 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
23134 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
23135 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
23136 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
23139 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
23141 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
23148 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
23149 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
23150 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
23152 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
23153 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
23154 [ 0, 0, 1, 2, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
23238 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
23239 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
23240 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
23242 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
23243 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
23244 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
23247 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
23249 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
23256 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
23257 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
23258 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
23260 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
23261 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
23262 [ 0, 0, 1, 2, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
23265 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
23266 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
23267 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
23269 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
23270 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
23271 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
23274 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
23276 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
23283 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
23284 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
23285 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
23287 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
23288 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
23289 [ 0, 0, 1, 2, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
23292 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
23293 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
23294 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
23296 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
23297 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
23298 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
23301 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
23303 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
23310 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
23311 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
23312 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
23314 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
23315 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
23316 [ 0, 0, 1, 2, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
23481 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
23482 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
23483 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
23485 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
23486 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
23487 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
23490 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
23492 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
23494 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
23496 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
23500 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
23503 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
23504 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
23505 [ 0, 0, 1, 2, 0, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
23508 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
23509 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
23510 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
23512 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
23513 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
23514 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
23517 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
23519 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
23521 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
23523 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
23527 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
23530 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
23531 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
23532 [ 0, 0, 1, 2, 0, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
23535 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
23536 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
23537 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
23539 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
23540 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
23541 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
23544 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
23546 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
23548 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
23550 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
23554 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
23557 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
23558 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
23559 [ 0, 0, 1, 2, 0, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
23562 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
23563 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
23564 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
23566 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
23567 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
23568 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
23571 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
23573 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
23575 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
23577 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
23580 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
23582 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
23584 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
23586 [ 0, 0, 1, 2, 0, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
23589 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
23590 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
23591 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
23593 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
23594 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
23595 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
23598 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
23600 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
23602 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
23604 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
23607 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
23609 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
23611 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
23613 [ 0, 0, 1, 2, 0, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
23616 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
23618 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
23620 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
23622 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
23625 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
23627 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
23629 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
23631 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
23634 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
23636 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
23638 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
23640 [ 0, 0, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
23643 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
23644 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
23645 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
23647 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
23648 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
23649 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
23652 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
23654 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
23656 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
23658 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
23662 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
23665 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
23666 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
23667 [ 0, 0, 1, 2, 0, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
23670 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
23671 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
23672 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
23674 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
23675 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
23676 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
23679 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
23681 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
23683 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
23685 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
23689 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
23692 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
23693 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
23694 [ 0, 0, 1, 2, 0, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
23697 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
23698 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
23699 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
23701 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
23702 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
23703 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
23706 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
23708 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
23710 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
23712 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
23716 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
23719 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
23720 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
23721 [ 0, 0, 1, 2, 0, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
23805 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
23806 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
23807 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
23809 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
23810 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
23811 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
23814 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
23816 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
23818 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
23820 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
23823 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
23824 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
23825 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
23828 [ 0, 0, 1, 2, 0, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
23832 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
23833 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
23834 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
23836 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
23837 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
23838 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
23841 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
23843 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
23845 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
23847 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
23850 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
23851 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
23852 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
23855 [ 0, 0, 1, 2, 0, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
23859 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
23860 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
23861 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
23863 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
23864 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
23865 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
23868 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
23870 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
23872 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
23874 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
23877 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
23878 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
23879 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
23882 [ 0, 0, 1, 2, 0, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
23886 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
23887 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
23888 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
23890 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
23891 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
23892 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
23895 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
23897 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
23899 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
23901 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
23904 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
23906 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
23908 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
23910 [ 0, 0, 1, 2, 0, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
23913 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
23914 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
23915 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
23917 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
23918 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
23919 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
23922 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
23924 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
23926 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
23928 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
23931 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
23933 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
23935 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
23937 [ 0, 0, 1, 2, 0, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
23940 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
23942 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
23944 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
23946 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
23949 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
23951 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
23953 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
23955 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
23958 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
23960 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
23962 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
23964 [ 0, 0, 1, 2, 0, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
23967 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
23968 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
23969 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
23971 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
23972 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
23973 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
23976 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
23978 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
23980 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
23982 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
23985 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
23986 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
23987 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
23990 [ 0, 0, 1, 2, 0, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
23994 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
23995 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
23996 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
23998 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
23999 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
24000 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
24003 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
24005 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
24007 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
24009 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
24012 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
24013 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
24014 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
24017 [ 0, 0, 1, 2, 0, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
24021 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
24022 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
24023 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
24025 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
24026 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
24027 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
24030 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
24032 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
24034 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
24036 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
24039 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
24040 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
24041 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
24044 [ 0, 0, 1, 2, 0, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
24211 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
24214 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
24215 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
24216 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
24219 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
24220 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
24221 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
24224 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
24228 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
24229 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
24230 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
24232 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
24233 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
24234 [ 0, 0, 1, 2, 1, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
24238 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
24241 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
24242 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
24243 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
24246 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
24247 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
24248 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
24251 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
24255 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
24256 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
24257 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
24259 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
24260 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
24261 [ 0, 0, 1, 2, 1, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
24265 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
24268 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
24269 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
24270 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
24273 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
24274 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
24275 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
24278 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
24282 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
24283 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
24284 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
24286 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
24287 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
24288 [ 0, 0, 1, 2, 1, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
24291 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
24293 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
24295 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
24297 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
24300 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
24301 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
24302 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
24305 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
24309 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
24310 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
24311 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
24313 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
24314 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
24315 [ 0, 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
24318 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
24320 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
24322 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
24324 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
24327 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
24328 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
24329 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
24332 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
24336 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
24337 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
24338 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
24340 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
24341 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
24342 [ 0, 0, 1, 2, 1, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
24345 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
24347 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
24349 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
24351 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
24354 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
24355 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
24356 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
24359 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
24363 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
24364 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
24365 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
24367 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
24368 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
24369 [ 0, 0, 1, 2, 1, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
24373 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
24376 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
24377 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
24378 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
24381 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
24382 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
24383 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
24386 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
24390 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
24391 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
24392 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
24394 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
24395 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
24396 [ 0, 0, 1, 2, 1, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
24400 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
24403 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
24404 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
24405 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
24408 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
24409 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
24410 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
24413 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
24417 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
24418 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
24419 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
24421 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
24422 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
24423 [ 0, 0, 1, 2, 1, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
24427 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
24430 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
24431 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
24432 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
24435 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
24436 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
24437 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
24440 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
24444 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
24445 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
24446 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
24448 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
24449 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
24450 [ 0, 0, 1, 2, 1, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
24534 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
24535 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
24536 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
24539 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
24543 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
24544 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
24545 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
24548 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
24552 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
24553 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
24554 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
24556 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
24557 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
24558 [ 0, 0, 1, 2, 1, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
24561 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
24562 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
24563 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
24566 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
24570 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
24571 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
24572 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
24575 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
24579 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
24580 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
24581 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
24583 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
24584 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
24585 [ 0, 0, 1, 2, 1, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
24588 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
24589 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
24590 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
24593 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
24597 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
24598 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
24599 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
24602 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
24606 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
24607 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
24608 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
24610 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
24611 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
24612 [ 0, 0, 1, 2, 1, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
24615 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
24617 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
24619 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
24621 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
24624 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
24625 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
24626 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
24629 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
24633 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
24634 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
24635 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
24637 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
24638 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
24639 [ 0, 0, 1, 2, 1, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
24642 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
24644 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
24646 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
24648 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
24651 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
24652 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
24653 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
24656 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
24660 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
24661 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
24662 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
24664 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
24665 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
24666 [ 0, 0, 1, 2, 1, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
24669 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
24671 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
24673 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
24675 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
24678 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
24679 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
24680 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
24683 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
24687 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
24688 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
24689 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
24691 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
24692 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
24693 [ 0, 0, 1, 2, 1, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
24696 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
24697 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
24698 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
24701 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
24705 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
24706 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
24707 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
24710 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
24714 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
24715 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
24716 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
24718 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
24719 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
24720 [ 0, 0, 1, 2, 1, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
24723 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
24724 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
24725 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
24728 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
24732 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
24733 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
24734 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
24737 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
24741 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
24742 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
24743 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
24745 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
24746 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
24747 [ 0, 0, 1, 2, 1, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
24750 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
24751 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
24752 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
24755 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
24759 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
24760 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
24761 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
24764 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
24768 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
24769 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
24770 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
24772 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
24773 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
24774 [ 0, 0, 1, 2, 1, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
24939 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
24940 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
24941 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
24943 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
24944 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
24945 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
24949 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
24953 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
24957 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
24958 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
24959 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
24961 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
24962 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
24963 [ 0, 0, 1, 2, 1, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
24966 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
24967 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
24968 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
24970 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
24971 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
24972 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
24976 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
24980 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
24984 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
24985 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
24986 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
24988 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
24989 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
24990 [ 0, 0, 1, 2, 1, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
24993 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
24994 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
24995 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
24997 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
24998 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
24999 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
25003 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
25007 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
25011 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
25012 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
25013 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
25015 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
25016 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
25017 [ 0, 0, 1, 2, 1, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
25020 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
25021 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
25022 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
25024 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
25025 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
25026 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
25029 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
25031 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
25038 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
25039 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
25040 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
25042 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
25043 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
25044 [ 0, 0, 1, 2, 1, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
25047 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
25048 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
25049 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
25051 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
25052 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
25053 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
25056 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
25058 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
25065 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
25066 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
25067 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
25069 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
25070 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
25071 [ 0, 0, 1, 2, 1, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
25074 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
25075 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
25076 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
25078 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
25079 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
25080 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
25083 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
25085 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
25092 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
25093 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
25094 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
25096 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
25097 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
25098 [ 0, 0, 1, 2, 1, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
25101 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
25102 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
25103 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
25105 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
25106 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
25107 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
25111 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
25115 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
25119 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
25120 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
25121 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
25123 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
25124 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
25125 [ 0, 0, 1, 2, 1, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
25128 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
25129 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
25130 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
25132 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
25133 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
25134 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
25138 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
25142 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
25146 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
25147 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
25148 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
25150 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
25151 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
25152 [ 0, 0, 1, 2, 1, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
25155 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
25156 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
25157 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
25159 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
25160 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
25161 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
25165 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
25169 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
25173 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
25174 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
25175 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
25177 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
25178 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
25179 [ 0, 0, 1, 2, 1, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
25344 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
25345 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
25346 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
25348 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
25349 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
25350 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
25353 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
25355 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
25362 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
25363 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
25364 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
25366 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
25367 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
25368 [ 0, 0, 1, 2, 1, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
25371 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
25372 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
25373 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
25375 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
25376 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
25377 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
25380 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
25382 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
25389 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
25390 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
25391 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
25393 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
25394 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
25395 [ 0, 0, 1, 2, 1, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
25398 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
25399 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
25400 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
25402 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
25403 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
25404 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
25407 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
25409 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
25416 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
25417 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
25418 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
25420 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
25421 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
25422 [ 0, 0, 1, 2, 1, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
25668 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
25669 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
25670 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
25672 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
25673 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
25674 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
25677 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
25678 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
25679 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
25682 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
25687 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
25690 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
25691 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
25692 [ 0, 0, 1, 2, 1, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
25695 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
25696 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
25697 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
25699 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
25700 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
25701 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
25704 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
25705 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
25706 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
25709 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
25714 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
25717 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
25718 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
25719 [ 0, 0, 1, 2, 1, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
25722 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
25723 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
25724 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
25726 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
25727 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
25728 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
25731 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
25732 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
25733 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
25736 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
25741 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
25744 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
25745 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
25746 [ 0, 0, 1, 2, 1, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
25749 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
25750 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
25751 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
25753 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
25754 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
25755 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
25758 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
25759 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
25760 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
25763 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
25767 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
25769 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
25771 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
25773 [ 0, 0, 1, 2, 1, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
25776 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
25777 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
25778 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
25780 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
25781 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
25782 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
25785 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
25786 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
25787 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
25790 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
25794 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
25796 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
25798 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
25800 [ 0, 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
25803 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
25804 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
25805 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
25807 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
25808 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
25809 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
25812 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
25813 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
25814 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
25817 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
25821 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
25823 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
25825 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
25827 [ 0, 0, 1, 2, 1, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
25830 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
25831 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
25832 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
25834 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
25835 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
25836 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
25839 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
25840 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
25841 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
25844 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
25849 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
25852 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
25853 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
25854 [ 0, 0, 1, 2, 1, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
25857 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
25858 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
25859 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
25861 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
25862 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
25863 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
25866 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
25867 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
25868 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
25871 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
25876 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
25879 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
25880 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
25881 [ 0, 0, 1, 2, 1, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
25884 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
25885 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
25886 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
25888 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
25889 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
25890 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
25893 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
25894 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
25895 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
25898 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
25903 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
25906 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
25907 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
25908 [ 0, 0, 1, 2, 1, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
25992 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
25993 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
25994 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
25996 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
25997 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
25998 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
26001 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
26002 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
26003 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
26006 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
26010 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
26011 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
26012 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
26015 [ 0, 0, 1, 2, 1, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
26019 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
26020 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
26021 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
26023 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
26024 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
26025 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
26028 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
26029 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
26030 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
26033 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
26037 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
26038 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
26039 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
26042 [ 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
26046 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
26047 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
26048 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
26050 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
26051 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
26052 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
26055 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
26056 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
26057 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
26060 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
26064 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
26065 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
26066 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
26069 [ 0, 0, 1, 2, 1, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
26073 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
26074 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
26075 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
26077 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
26078 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
26079 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
26082 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
26083 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
26084 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
26087 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
26091 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
26093 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
26095 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
26097 [ 0, 0, 1, 2, 1, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
26100 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
26101 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
26102 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
26104 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
26105 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
26106 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
26109 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
26110 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
26111 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
26114 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
26118 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
26120 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
26122 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
26124 [ 0, 0, 1, 2, 1, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
26127 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
26128 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
26129 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
26131 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
26132 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
26133 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
26136 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
26137 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
26138 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
26141 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
26145 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
26147 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
26149 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
26151 [ 0, 0, 1, 2, 1, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
26154 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
26155 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
26156 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
26158 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
26159 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
26160 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
26163 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
26164 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
26165 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
26168 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
26172 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
26173 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
26174 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
26177 [ 0, 0, 1, 2, 1, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
26181 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
26182 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
26183 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
26185 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
26186 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
26187 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
26190 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
26191 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
26192 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
26195 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
26199 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
26200 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
26201 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
26204 [ 0, 0, 1, 2, 1, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
26208 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
26209 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
26210 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
26212 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
26213 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
26214 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
26217 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
26218 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
26219 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
26222 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
26226 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
26227 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
26228 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
26231 [ 0, 0, 1, 2, 1, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
30696 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
30698 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
30701 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
30702 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
30703 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
30705 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
30706 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
30707 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
30710 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
30711 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
30712 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
30714 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
30715 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
30716 [ 0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
30723 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
30725 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
30728 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
30729 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
30730 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
30732 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
30733 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
30734 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
30737 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
30738 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
30739 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
30741 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
30742 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
30743 [ 0, 1, 0, 0, 1, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
30750 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
30752 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
30755 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
30756 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
30757 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
30759 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
30760 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
30761 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
30764 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
30765 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
30766 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
30768 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
30769 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
30770 [ 0, 1, 0, 0, 1, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
30904 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
30908 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
30912 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
30913 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
30914 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
30916 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
30917 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
30918 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
30921 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
30922 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
30923 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
30925 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
30926 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
30927 [ 0, 1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
30931 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
30935 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
30939 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
30940 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
30941 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
30943 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
30944 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
30945 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
30948 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
30949 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
30950 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
30952 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
30953 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
30954 [ 0, 1, 0, 0, 1, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
30958 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
30962 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
30966 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
30967 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
30968 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
30970 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
30971 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
30972 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
30975 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
30976 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
30977 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
30979 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
30980 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
30981 [ 0, 1, 0, 0, 1, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
30988 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
30990 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
30993 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
30994 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
30995 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
30997 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
30998 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
30999 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
31002 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
31003 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
31004 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
31006 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
31007 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
31008 [ 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
31015 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
31017 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
31020 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
31021 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
31022 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
31024 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
31025 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
31026 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
31029 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
31030 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
31031 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
31033 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
31034 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
31035 [ 0, 1, 0, 0, 1, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
31042 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
31044 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
31047 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
31048 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
31049 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
31051 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
31052 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
31053 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
31056 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
31057 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
31058 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
31060 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
31061 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
31062 [ 0, 1, 0, 0, 1, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
31066 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
31070 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
31074 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
31075 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
31076 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
31078 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
31079 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
31080 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
31083 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
31084 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
31085 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
31087 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
31088 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
31089 [ 0, 1, 0, 0, 1, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
31093 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
31097 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
31101 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
31102 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
31103 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
31105 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
31106 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
31107 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
31110 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
31111 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
31112 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
31114 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
31115 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
31116 [ 0, 1, 0, 0, 1, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
31120 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
31124 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
31128 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
31129 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
31130 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
31132 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
31133 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
31134 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
31137 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
31138 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
31139 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
31141 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
31142 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
31143 [ 0, 1, 0, 0, 1, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
31291 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
31292 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
31293 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
31294 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
31296 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
31297 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
31298 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
31299 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
31303 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
31306 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
31307 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
31308 [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
31310 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
31311 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
31312 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
31313 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
31315 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
31316 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
31317 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
31318 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
31321 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
31322 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
31323 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
31325 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
31326 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
31327 [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
31331 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
31334 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
31335 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
31336 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
31340 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
31343 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
31344 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
31345 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
31348 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
31349 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
31350 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
31352 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
31353 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
31354 [ 0, 1, 0, 0, 1, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
31358 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
31361 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
31362 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
31363 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
31366 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
31368 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
31370 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
31372 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
31375 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
31376 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
31377 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
31379 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
31380 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
31381 [ 0, 1, 0, 0, 1, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
31385 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
31388 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
31389 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
31390 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
31393 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
31395 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
31397 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
31399 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
31402 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
31403 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
31404 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
31406 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
31407 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
31408 [ 0, 1, 0, 0, 1, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
31412 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
31415 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
31416 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
31417 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
31420 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
31422 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
31424 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
31426 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
31429 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
31430 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
31431 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
31433 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
31434 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
31435 [ 0, 1, 0, 0, 1, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
31437 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
31438 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
31439 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
31440 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
31442 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
31443 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
31444 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
31445 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
31449 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
31452 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
31453 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
31454 [ 0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
31456 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
31457 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
31458 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
31459 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
31461 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
31462 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
31463 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
31464 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
31467 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
31468 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
31469 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
31471 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
31472 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
31473 [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
31477 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
31480 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
31481 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
31482 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
31486 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
31489 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
31490 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
31491 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
31494 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
31495 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
31496 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
31498 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
31499 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
31500 [ 0, 1, 0, 0, 1, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
31569 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
31572 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
31573 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
31574 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
31577 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
31578 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
31579 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
31582 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
31586 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
31587 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
31588 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
31590 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
31591 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
31592 [ 0, 1, 0, 0, 1, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
31596 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
31599 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
31600 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
31601 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
31604 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
31605 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
31606 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
31609 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
31613 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
31614 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
31615 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
31617 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
31618 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
31619 [ 0, 1, 0, 0, 1, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
31623 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
31626 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
31627 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
31628 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
31631 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
31632 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
31633 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
31636 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
31640 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
31641 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
31642 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
31644 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
31645 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
31646 [ 0, 1, 0, 0, 1, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
31650 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
31653 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
31654 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
31655 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
31658 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
31660 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
31662 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
31664 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
31667 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
31668 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
31669 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
31671 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
31672 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
31673 [ 0, 1, 0, 0, 1, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
31677 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
31680 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
31681 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
31682 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
31685 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
31687 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
31689 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
31691 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
31694 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
31695 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
31696 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
31698 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
31699 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
31700 [ 0, 1, 0, 0, 1, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
31704 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
31707 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
31708 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
31709 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
31712 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
31714 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
31716 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
31718 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
31721 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
31722 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
31723 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
31725 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
31726 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
31727 [ 0, 1, 0, 0, 1, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
31731 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
31734 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
31735 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
31736 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
31739 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
31740 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
31741 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
31744 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
31748 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
31749 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
31750 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
31752 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
31753 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
31754 [ 0, 1, 0, 0, 1, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
31758 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
31761 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
31762 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
31763 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
31766 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
31767 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
31768 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
31771 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
31775 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
31776 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
31777 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
31779 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
31780 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
31781 [ 0, 1, 0, 0, 1, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
31785 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
31788 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
31789 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
31790 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
31793 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
31794 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
31795 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
31798 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
31802 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
31803 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
31804 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
31806 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
31807 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
31808 [ 0, 1, 0, 0, 1, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
31974 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
31977 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
31978 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
31979 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
31983 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
31986 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
31987 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
31988 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
31992 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
31995 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
31996 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
31997 [ 0, 1, 0, 0, 1, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
32001 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
32004 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
32005 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
32006 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
32009 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
32010 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
32011 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
32013 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
32014 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
32015 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
32019 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
32022 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
32023 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
32024 [ 0, 1, 0, 0, 1, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
32028 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
32031 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
32032 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
32033 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
32036 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
32037 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
32038 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
32040 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
32041 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
32042 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
32046 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
32049 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
32050 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
32051 [ 0, 1, 0, 0, 1, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
32055 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
32058 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
32059 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
32060 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
32063 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
32064 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
32065 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
32067 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
32068 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
32069 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
32072 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
32074 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
32076 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
32078 [ 0, 1, 0, 0, 1, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
32082 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
32085 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
32086 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
32087 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
32090 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
32091 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
32092 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
32094 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
32095 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
32096 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
32099 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
32101 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
32103 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
32105 [ 0, 1, 0, 0, 1, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
32109 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
32112 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
32113 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
32114 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
32117 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
32118 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
32119 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
32121 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
32122 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
32123 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
32126 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
32128 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
32130 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
32132 [ 0, 1, 0, 0, 1, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
32136 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
32139 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
32140 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
32141 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
32145 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
32148 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
32149 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
32150 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
32154 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
32157 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
32158 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
32159 [ 0, 1, 0, 0, 1, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
32163 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
32166 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
32167 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
32168 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
32171 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
32172 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
32173 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
32175 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
32176 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
32177 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
32181 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
32184 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
32185 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
32186 [ 0, 1, 0, 0, 1, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
32190 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
32193 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
32194 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
32195 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
32198 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
32199 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
32200 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
32202 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
32203 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
32204 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
32208 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
32211 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
32212 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
32213 [ 0, 1, 0, 0, 1, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
32298 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
32301 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
32302 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
32303 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
32306 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
32307 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
32308 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
32310 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
32311 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
32312 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
32315 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
32316 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
32317 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
32320 [ 0, 1, 0, 0, 1, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
32325 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
32328 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
32329 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
32330 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
32333 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
32334 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
32335 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
32337 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
32338 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
32339 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
32342 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
32343 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
32344 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
32347 [ 0, 1, 0, 0, 1, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
32352 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
32355 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
32356 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
32357 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
32360 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
32361 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
32362 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
32364 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
32365 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
32366 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
32369 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
32370 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
32371 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
32374 [ 0, 1, 0, 0, 1, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
32379 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
32382 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
32383 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
32384 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
32387 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
32388 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
32389 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
32391 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
32392 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
32393 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
32396 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
32398 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
32400 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
32402 [ 0, 1, 0, 0, 1, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
32406 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
32409 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
32410 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
32411 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
32414 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
32415 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
32416 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
32418 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
32419 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
32420 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
32423 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
32425 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
32427 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
32429 [ 0, 1, 0, 0, 1, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
32433 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
32436 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
32437 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
32438 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
32441 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
32442 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
32443 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
32445 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
32446 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
32447 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
32450 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
32452 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
32454 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
32456 [ 0, 1, 0, 0, 1, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
32460 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
32463 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
32464 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
32465 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
32468 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
32469 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
32470 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
32472 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
32473 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
32474 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
32477 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
32478 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
32479 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
32482 [ 0, 1, 0, 0, 1, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
32487 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
32490 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
32491 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
32492 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
32495 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
32496 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
32497 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
32499 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
32500 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
32501 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
32504 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
32505 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
32506 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
32509 [ 0, 1, 0, 0, 1, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
32514 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
32517 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
32518 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
32519 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
32522 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
32523 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
32524 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
32526 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
32527 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
32528 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
32531 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
32532 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
32533 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
32536 [ 0, 1, 0, 0, 1, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
32706 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
32708 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
32711 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
32712 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
32713 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
32715 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
32716 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
32717 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
32720 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
32721 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
32722 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
32724 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
32725 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
32726 [ 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
32733 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
32735 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
32738 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
32739 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
32740 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
32742 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
32743 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
32744 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
32747 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
32748 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
32749 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
32751 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
32752 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
32753 [ 0, 1, 0, 0, 2, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
32760 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
32762 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
32765 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
32766 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
32767 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
32769 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
32770 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
32771 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
32774 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
32775 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
32776 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
32778 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
32779 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
32780 [ 0, 1, 0, 0, 2, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
32868 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
32870 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
32873 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
32874 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
32875 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
32877 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
32878 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
32879 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
32882 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
32883 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
32884 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
32886 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
32887 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
32888 [ 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
32895 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
32897 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
32900 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
32901 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
32902 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
32904 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
32905 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
32906 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
32909 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
32910 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
32911 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
32913 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
32914 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
32915 [ 0, 1, 0, 0, 2, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
32922 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
32924 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
32927 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
32928 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
32929 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
32931 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
32932 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
32933 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
32936 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
32937 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
32938 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
32940 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
32941 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
32942 [ 0, 1, 0, 0, 2, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
33026 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
33028 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
33035 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
33036 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
33037 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
33039 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
33040 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
33041 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
33044 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
33045 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
33046 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
33048 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
33049 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
33050 [ 0, 1, 0, 0, 2, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
33053 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
33055 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
33062 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
33063 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
33064 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
33066 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
33067 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
33068 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
33071 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
33072 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
33073 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
33075 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
33076 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
33077 [ 0, 1, 0, 0, 2, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
33080 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
33082 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
33089 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
33090 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
33091 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
33093 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
33094 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
33095 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
33098 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
33099 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
33100 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
33102 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
33103 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
33104 [ 0, 1, 0, 0, 2, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
33188 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
33190 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
33197 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
33198 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
33199 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
33201 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
33202 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
33203 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
33206 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
33207 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
33208 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
33210 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
33211 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
33212 [ 0, 1, 0, 0, 2, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
33215 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
33217 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
33224 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
33225 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
33226 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
33228 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
33229 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
33230 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
33233 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
33234 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
33235 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
33237 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
33238 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
33239 [ 0, 1, 0, 0, 2, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
33242 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
33244 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
33251 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
33252 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
33253 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
33255 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
33256 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
33257 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
33260 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
33261 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
33262 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
33264 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
33265 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
33266 [ 0, 1, 0, 0, 2, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
33431 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
33433 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
33435 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
33437 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
33441 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
33444 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
33445 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
33446 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
33449 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
33450 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
33451 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
33453 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
33454 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
33455 [ 0, 1, 0, 0, 2, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
33458 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
33460 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
33462 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
33464 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
33468 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
33471 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
33472 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
33473 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
33476 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
33477 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
33478 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
33480 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
33481 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
33482 [ 0, 1, 0, 0, 2, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
33485 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
33487 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
33489 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
33491 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
33495 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
33498 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
33499 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
33500 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
33503 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
33504 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
33505 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
33507 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
33508 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
33509 [ 0, 1, 0, 0, 2, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
33512 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
33514 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
33516 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
33518 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
33521 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
33523 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
33525 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
33527 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
33530 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
33531 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
33532 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
33534 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
33535 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
33536 [ 0, 1, 0, 0, 2, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
33539 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
33541 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
33543 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
33545 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
33548 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
33550 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
33552 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
33554 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
33557 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
33558 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
33559 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
33561 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
33562 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
33563 [ 0, 1, 0, 0, 2, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
33566 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
33568 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
33570 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
33572 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
33575 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
33577 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
33579 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
33581 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
33584 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
33585 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
33586 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
33588 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
33589 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
33590 [ 0, 1, 0, 0, 2, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
33593 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
33595 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
33597 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
33599 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
33603 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
33606 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
33607 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
33608 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
33611 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
33612 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
33613 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
33615 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
33616 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
33617 [ 0, 1, 0, 0, 2, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
33620 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
33622 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
33624 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
33626 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
33630 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
33633 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
33634 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
33635 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
33638 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
33639 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
33640 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
33642 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
33643 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
33644 [ 0, 1, 0, 0, 2, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
33647 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
33649 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
33651 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
33653 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
33657 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
33660 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
33661 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
33662 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
33665 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
33666 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
33667 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
33669 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
33670 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
33671 [ 0, 1, 0, 0, 2, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
33755 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
33757 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
33759 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
33761 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
33764 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
33765 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
33766 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
33769 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
33773 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
33774 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
33775 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
33777 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
33778 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
33779 [ 0, 1, 0, 0, 2, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
33782 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
33784 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
33786 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
33788 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
33791 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
33792 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
33793 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
33796 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
33800 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
33801 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
33802 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
33804 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
33805 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
33806 [ 0, 1, 0, 0, 2, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
33809 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
33811 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
33813 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
33815 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
33818 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
33819 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
33820 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
33823 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
33827 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
33828 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
33829 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
33831 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
33832 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
33833 [ 0, 1, 0, 0, 2, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
33836 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
33838 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
33840 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
33842 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
33845 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
33847 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
33849 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
33851 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
33854 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
33855 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
33856 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
33858 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
33859 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
33860 [ 0, 1, 0, 0, 2, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
33863 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
33865 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
33867 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
33869 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
33872 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
33874 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
33876 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
33878 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
33881 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
33882 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
33883 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
33885 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
33886 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
33887 [ 0, 1, 0, 0, 2, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
33890 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
33892 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
33894 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
33896 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
33899 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
33901 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
33903 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
33905 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
33908 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
33909 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
33910 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
33912 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
33913 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
33914 [ 0, 1, 0, 0, 2, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
33917 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
33919 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
33921 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
33923 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
33926 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
33927 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
33928 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
33931 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
33935 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
33936 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
33937 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
33939 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
33940 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
33941 [ 0, 1, 0, 0, 2, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
33944 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
33946 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
33948 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
33950 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
33953 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
33954 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
33955 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
33958 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
33962 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
33963 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
33964 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
33966 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
33967 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
33968 [ 0, 1, 0, 0, 2, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
33971 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
33973 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
33975 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
33977 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
33980 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
33981 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
33982 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
33985 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
33989 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
33990 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
33991 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
33993 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
33994 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
33995 [ 0, 1, 0, 0, 2, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
34160 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
34162 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
34164 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
34166 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
34169 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
34170 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
34171 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
34173 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
34174 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
34175 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
34179 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
34182 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
34183 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
34184 [ 0, 1, 0, 0, 2, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
34187 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
34189 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
34191 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
34193 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
34196 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
34197 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
34198 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
34200 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
34201 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
34202 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
34206 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
34209 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
34210 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
34211 [ 0, 1, 0, 0, 2, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
34214 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
34216 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
34218 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
34220 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
34223 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
34224 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
34225 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
34227 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
34228 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
34229 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
34233 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
34236 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
34237 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
34238 [ 0, 1, 0, 0, 2, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
34241 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
34243 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
34245 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
34247 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
34250 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
34251 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
34252 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
34254 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
34255 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
34256 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
34259 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
34261 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
34263 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
34265 [ 0, 1, 0, 0, 2, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
34268 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
34270 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
34272 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
34274 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
34277 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
34278 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
34279 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
34281 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
34282 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
34283 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
34286 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
34288 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
34290 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
34292 [ 0, 1, 0, 0, 2, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
34295 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
34297 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
34299 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
34301 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
34304 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
34305 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
34306 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
34308 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
34309 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
34310 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
34313 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
34315 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
34317 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
34319 [ 0, 1, 0, 0, 2, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
34322 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
34324 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
34326 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
34328 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
34331 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
34332 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
34333 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
34335 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
34336 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
34337 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
34341 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
34344 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
34345 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
34346 [ 0, 1, 0, 0, 2, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
34349 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
34351 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
34353 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
34355 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
34358 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
34359 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
34360 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
34362 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
34363 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
34364 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
34368 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
34371 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
34372 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
34373 [ 0, 1, 0, 0, 2, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
34376 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
34378 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
34380 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
34382 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
34385 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
34386 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
34387 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
34389 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
34390 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
34391 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
34395 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
34398 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
34399 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
34400 [ 0, 1, 0, 0, 2, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
34484 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
34486 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
34488 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
34490 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
34493 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
34494 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
34495 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
34497 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
34498 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
34499 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
34502 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
34503 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
34504 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
34507 [ 0, 1, 0, 0, 2, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
34511 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
34513 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
34515 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
34517 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
34520 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
34521 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
34522 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
34524 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
34525 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
34526 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
34529 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
34530 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
34531 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
34534 [ 0, 1, 0, 0, 2, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
34538 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
34540 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
34542 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
34544 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
34547 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
34548 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
34549 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
34551 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
34552 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
34553 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
34556 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
34557 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
34558 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
34561 [ 0, 1, 0, 0, 2, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
34565 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
34567 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
34569 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
34571 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
34574 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
34575 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
34576 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
34578 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
34579 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
34580 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
34583 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
34585 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
34587 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
34589 [ 0, 1, 0, 0, 2, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
34592 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
34594 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
34596 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
34598 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
34601 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
34602 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
34603 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
34605 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
34606 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
34607 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
34610 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
34612 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
34614 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
34616 [ 0, 1, 0, 0, 2, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
34619 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
34621 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
34623 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
34625 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
34628 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
34629 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
34630 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
34632 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
34633 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
34634 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
34637 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
34639 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
34641 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
34643 [ 0, 1, 0, 0, 2, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
34646 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
34648 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
34650 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
34652 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
34655 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
34656 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
34657 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
34659 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
34660 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
34661 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
34664 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
34665 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
34666 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
34669 [ 0, 1, 0, 0, 2, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
34673 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
34675 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
34677 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
34679 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
34682 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
34683 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
34684 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
34686 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
34687 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
34688 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
34691 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
34692 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
34693 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
34696 [ 0, 1, 0, 0, 2, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
34700 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
34702 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
34704 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
34706 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
34709 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
34710 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
34711 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
34713 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
34714 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
34715 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
34718 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
34719 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
34720 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
34723 [ 0, 1, 0, 0, 2, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
34942 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
34944 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
34947 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
34948 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
34949 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
34951 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
34952 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
34953 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
34956 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
34957 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
34958 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
34960 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
34961 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
34962 [ 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
34969 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
34971 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
34974 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
34975 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
34976 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
34978 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
34979 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
34980 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
34983 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
34984 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
34985 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
34987 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
34988 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
34989 [ 0, 1, 0, 1, 0, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
34996 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
34998 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
35001 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
35002 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
35003 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
35005 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
35006 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
35007 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
35010 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
35011 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
35012 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
35014 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
35015 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
35016 [ 0, 1, 0, 1, 0, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
35150 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
35154 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
35158 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
35159 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
35160 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
35162 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
35163 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
35164 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
35167 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
35168 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
35169 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
35171 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
35172 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
35173 [ 0, 1, 0, 1, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
35177 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
35181 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
35185 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
35186 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
35187 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
35189 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
35190 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
35191 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
35194 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
35195 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
35196 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
35198 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
35199 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
35200 [ 0, 1, 0, 1, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
35204 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
35208 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
35212 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
35213 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
35214 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
35216 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
35217 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
35218 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
35221 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
35222 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
35223 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
35225 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
35226 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
35227 [ 0, 1, 0, 1, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
35234 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
35236 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
35239 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
35240 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
35241 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
35243 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
35244 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
35245 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
35248 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
35249 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
35250 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
35252 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
35253 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
35254 [ 0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
35261 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
35263 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
35266 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
35267 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
35268 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
35270 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
35271 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
35272 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
35275 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
35276 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
35277 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
35279 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
35280 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
35281 [ 0, 1, 0, 1, 0, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
35288 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
35290 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
35293 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
35294 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
35295 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
35297 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
35298 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
35299 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
35302 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
35303 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
35304 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
35306 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
35307 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
35308 [ 0, 1, 0, 1, 0, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
35312 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
35316 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
35320 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
35321 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
35322 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
35324 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
35325 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
35326 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
35329 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
35330 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
35331 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
35333 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
35334 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
35335 [ 0, 1, 0, 1, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
35339 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
35343 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
35347 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
35348 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
35349 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
35351 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
35352 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
35353 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
35356 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
35357 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
35358 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
35360 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
35361 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
35362 [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
35366 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
35370 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
35374 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
35375 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
35376 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
35378 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
35379 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
35380 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
35383 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
35384 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
35385 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
35387 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
35388 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
35389 [ 0, 1, 0, 1, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
35537 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
35538 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
35539 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
35540 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
35542 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
35543 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
35544 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
35545 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
35549 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
35552 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
35553 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
35554 [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
35556 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
35557 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
35558 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
35559 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
35561 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
35562 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
35563 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
35564 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
35567 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
35568 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
35569 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
35571 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
35572 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
35573 [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
35577 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
35580 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
35581 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
35582 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
35586 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
35589 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
35590 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
35591 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
35594 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
35595 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
35596 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
35598 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
35599 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
35600 [ 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
35604 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
35607 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
35608 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
35609 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
35612 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
35614 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
35616 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
35618 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
35621 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
35622 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
35623 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
35625 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
35626 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
35627 [ 0, 1, 0, 1, 0, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
35631 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
35634 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
35635 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
35636 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
35639 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
35641 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
35643 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
35645 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
35648 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
35649 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
35650 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
35652 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
35653 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
35654 [ 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
35658 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
35661 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
35662 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
35663 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
35666 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
35668 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
35670 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
35672 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
35675 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
35676 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
35677 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
35679 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
35680 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
35681 [ 0, 1, 0, 1, 0, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
35683 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
35684 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
35685 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
35686 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
35688 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
35689 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
35690 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
35691 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
35695 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
35698 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
35699 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
35700 [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
35702 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
35703 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
35704 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
35705 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
35707 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
35708 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
35709 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
35710 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
35713 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
35714 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
35715 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
35717 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
35718 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
35719 [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
35723 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
35726 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
35727 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
35728 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
35732 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
35735 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
35736 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
35737 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
35740 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
35741 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
35742 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
35744 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
35745 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
35746 [ 0, 1, 0, 1, 0, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
35815 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
35818 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
35819 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
35820 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
35823 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
35824 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
35825 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
35828 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
35832 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
35833 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
35834 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
35836 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
35837 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
35838 [ 0, 1, 0, 1, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
35842 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
35845 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
35846 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
35847 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
35850 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
35851 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
35852 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
35855 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
35859 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
35860 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
35861 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
35863 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
35864 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
35865 [ 0, 1, 0, 1, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
35869 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
35872 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
35873 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
35874 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
35877 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
35878 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
35879 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
35882 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
35886 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
35887 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
35888 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
35890 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
35891 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
35892 [ 0, 1, 0, 1, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
35896 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
35899 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
35900 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
35901 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
35904 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
35906 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
35908 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
35910 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
35913 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
35914 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
35915 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
35917 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
35918 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
35919 [ 0, 1, 0, 1, 0, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
35923 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
35926 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
35927 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
35928 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
35931 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
35933 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
35935 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
35937 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
35940 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
35941 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
35942 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
35944 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
35945 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
35946 [ 0, 1, 0, 1, 0, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
35950 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
35953 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
35954 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
35955 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
35958 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
35960 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
35962 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
35964 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
35967 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
35968 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
35969 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
35971 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
35972 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
35973 [ 0, 1, 0, 1, 0, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
35977 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
35980 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
35981 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
35982 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
35985 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
35986 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
35987 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
35990 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
35994 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
35995 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
35996 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
35998 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
35999 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
36000 [ 0, 1, 0, 1, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
36004 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
36007 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
36008 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
36009 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
36012 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
36013 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
36014 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
36017 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
36021 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
36022 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
36023 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
36025 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
36026 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
36027 [ 0, 1, 0, 1, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
36031 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
36034 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
36035 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
36036 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
36039 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
36040 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
36041 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
36044 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
36048 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
36049 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
36050 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
36052 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
36053 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
36054 [ 0, 1, 0, 1, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
36220 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
36223 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
36224 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
36225 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
36229 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
36232 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
36233 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
36234 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
36238 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
36241 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
36242 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
36243 [ 0, 1, 0, 1, 0, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
36247 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
36250 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
36251 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
36252 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
36255 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
36256 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
36257 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
36259 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
36260 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
36261 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
36265 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
36268 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
36269 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
36270 [ 0, 1, 0, 1, 0, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
36274 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
36277 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
36278 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
36279 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
36282 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
36283 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
36284 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
36286 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
36287 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
36288 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
36292 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
36295 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
36296 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
36297 [ 0, 1, 0, 1, 0, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
36301 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
36304 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
36305 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
36306 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
36309 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
36310 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
36311 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
36313 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
36314 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
36315 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
36318 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
36320 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
36322 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
36324 [ 0, 1, 0, 1, 0, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
36328 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
36331 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
36332 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
36333 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
36336 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
36337 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
36338 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
36340 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
36341 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
36342 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
36345 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
36347 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
36349 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
36351 [ 0, 1, 0, 1, 0, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
36355 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
36358 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
36359 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
36360 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
36363 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
36364 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
36365 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
36367 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
36368 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
36369 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
36372 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
36374 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
36376 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
36378 [ 0, 1, 0, 1, 0, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
36382 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
36385 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
36386 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
36387 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
36391 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
36394 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
36395 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
36396 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
36400 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
36403 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
36404 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
36405 [ 0, 1, 0, 1, 0, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
36409 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
36412 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
36413 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
36414 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
36417 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
36418 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
36419 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
36421 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
36422 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
36423 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
36427 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
36430 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
36431 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
36432 [ 0, 1, 0, 1, 0, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
36436 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
36439 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
36440 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
36441 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
36444 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
36445 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
36446 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
36448 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
36449 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
36450 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
36454 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
36457 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
36458 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
36459 [ 0, 1, 0, 1, 0, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
36544 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
36547 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
36548 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
36549 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
36552 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
36553 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
36554 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
36556 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
36557 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
36558 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
36561 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
36562 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
36563 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
36566 [ 0, 1, 0, 1, 0, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
36571 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
36574 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
36575 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
36576 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
36579 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
36580 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
36581 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
36583 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
36584 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
36585 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
36588 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
36589 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
36590 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
36593 [ 0, 1, 0, 1, 0, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
36598 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
36601 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
36602 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
36603 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
36606 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
36607 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
36608 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
36610 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
36611 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
36612 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
36615 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
36616 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
36617 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
36620 [ 0, 1, 0, 1, 0, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
36625 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
36628 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
36629 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
36630 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
36633 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
36634 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
36635 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
36637 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
36638 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
36639 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
36642 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
36644 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
36646 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
36648 [ 0, 1, 0, 1, 0, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
36652 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
36655 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
36656 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
36657 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
36660 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
36661 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
36662 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
36664 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
36665 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
36666 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
36669 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
36671 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
36673 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
36675 [ 0, 1, 0, 1, 0, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
36679 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
36682 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
36683 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
36684 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
36687 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
36688 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
36689 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
36691 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
36692 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
36693 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
36696 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
36698 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
36700 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
36702 [ 0, 1, 0, 1, 0, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
36706 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
36709 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
36710 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
36711 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
36714 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
36715 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
36716 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
36718 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
36719 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
36720 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
36723 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
36724 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
36725 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
36728 [ 0, 1, 0, 1, 0, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
36733 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
36736 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
36737 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
36738 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
36741 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
36742 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
36743 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
36745 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
36746 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
36747 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
36750 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
36751 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
36752 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
36755 [ 0, 1, 0, 1, 0, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
36760 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
36763 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
36764 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
36765 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
36768 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
36769 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
36770 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
36772 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
36773 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
36774 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
36777 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
36778 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
36779 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
36782 [ 0, 1, 0, 1, 0, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
39008 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
39012 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
39016 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
39017 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
39018 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
39020 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
39021 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
39022 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
39025 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
39026 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
39027 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
39029 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
39030 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
39031 [ 0, 1, 0, 1, 2, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
39035 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
39039 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
39043 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
39044 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
39045 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
39047 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
39048 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
39049 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
39052 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
39053 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
39054 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
39056 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
39057 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
39058 [ 0, 1, 0, 1, 2, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
39062 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
39066 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
39070 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
39071 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
39072 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
39074 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
39075 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
39076 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
39079 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
39080 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
39081 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
39083 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
39084 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
39085 [ 0, 1, 0, 1, 2, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
39088 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
39090 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
39097 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
39098 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
39099 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
39101 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
39102 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
39103 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
39106 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
39107 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
39108 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
39110 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
39111 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
39112 [ 0, 1, 0, 1, 2, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
39115 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
39117 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
39124 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
39125 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
39126 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
39128 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
39129 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
39130 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
39133 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
39134 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
39135 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
39137 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
39138 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
39139 [ 0, 1, 0, 1, 2, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
39142 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
39144 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
39151 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
39152 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
39153 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
39155 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
39156 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
39157 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
39160 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
39161 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
39162 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
39164 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
39165 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
39166 [ 0, 1, 0, 1, 2, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
39170 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
39174 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
39178 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
39179 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
39180 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
39182 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
39183 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
39184 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
39187 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
39188 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
39189 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
39191 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
39192 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
39193 [ 0, 1, 0, 1, 2, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
39197 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
39201 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
39205 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
39206 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
39207 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
39209 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
39210 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
39211 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
39214 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
39215 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
39216 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
39218 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
39219 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
39220 [ 0, 1, 0, 1, 2, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
39224 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
39228 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
39232 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
39233 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
39234 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
39236 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
39237 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
39238 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
39241 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
39242 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
39243 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
39245 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
39246 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
39247 [ 0, 1, 0, 1, 2, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
39412 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
39414 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
39421 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
39422 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
39423 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
39425 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
39426 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
39427 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
39430 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
39431 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
39432 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
39434 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
39435 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
39436 [ 0, 1, 0, 1, 2, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
39439 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
39441 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
39448 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
39449 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
39450 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
39452 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
39453 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
39454 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
39457 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
39458 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
39459 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
39461 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
39462 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
39463 [ 0, 1, 0, 1, 2, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
39466 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
39468 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
39475 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
39476 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
39477 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
39479 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
39480 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
39481 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
39484 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
39485 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
39486 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
39488 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
39489 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
39490 [ 0, 1, 0, 1, 2, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
39736 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
39737 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
39738 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
39741 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
39746 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
39749 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
39750 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
39751 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
39754 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
39755 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
39756 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
39758 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
39759 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
39760 [ 0, 1, 0, 1, 2, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
39763 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
39764 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
39765 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
39768 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
39773 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
39776 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
39777 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
39778 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
39781 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
39782 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
39783 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
39785 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
39786 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
39787 [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
39790 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
39791 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
39792 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
39795 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
39800 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
39803 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
39804 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
39805 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
39808 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
39809 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
39810 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
39812 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
39813 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
39814 [ 0, 1, 0, 1, 2, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
39817 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
39818 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
39819 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
39822 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
39826 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
39828 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
39830 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
39832 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
39835 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
39836 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
39837 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
39839 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
39840 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
39841 [ 0, 1, 0, 1, 2, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
39844 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
39845 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
39846 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
39849 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
39853 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
39855 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
39857 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
39859 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
39862 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
39863 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
39864 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
39866 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
39867 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
39868 [ 0, 1, 0, 1, 2, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
39871 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
39872 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
39873 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
39876 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
39880 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
39882 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
39884 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
39886 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
39889 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
39890 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
39891 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
39893 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
39894 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
39895 [ 0, 1, 0, 1, 2, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
39898 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
39899 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
39900 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
39903 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
39908 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
39911 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
39912 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
39913 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
39916 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
39917 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
39918 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
39920 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
39921 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
39922 [ 0, 1, 0, 1, 2, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
39925 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
39926 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
39927 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
39930 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
39935 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
39938 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
39939 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
39940 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
39943 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
39944 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
39945 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
39947 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
39948 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
39949 [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
39952 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
39953 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
39954 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
39957 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
39962 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
39965 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
39966 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
39967 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
39970 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
39971 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
39972 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
39974 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
39975 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
39976 [ 0, 1, 0, 1, 2, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
40060 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
40061 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
40062 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
40065 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
40069 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
40070 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
40071 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
40074 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
40078 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
40079 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
40080 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
40082 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
40083 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
40084 [ 0, 1, 0, 1, 2, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
40087 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
40088 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
40089 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
40092 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
40096 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
40097 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
40098 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
40101 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
40105 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
40106 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
40107 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
40109 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
40110 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
40111 [ 0, 1, 0, 1, 2, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
40114 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
40115 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
40116 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
40119 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
40123 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
40124 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
40125 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
40128 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
40132 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
40133 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
40134 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
40137 [ 0, 1, 0, 1, 2, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
40141 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
40142 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
40143 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
40146 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
40150 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
40152 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
40154 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
40156 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
40159 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
40160 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
40161 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
40163 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
40164 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
40165 [ 0, 1, 0, 1, 2, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
40168 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
40169 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
40170 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
40173 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
40177 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
40179 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
40181 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
40183 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
40186 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
40187 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
40188 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
40190 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
40191 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
40192 [ 0, 1, 0, 1, 2, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
40195 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
40196 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
40197 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
40200 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
40204 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
40206 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
40208 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
40210 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
40213 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
40214 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
40215 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
40217 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
40218 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
40219 [ 0, 1, 0, 1, 2, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
40222 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
40223 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
40224 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
40227 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
40231 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
40232 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
40233 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
40236 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
40240 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
40241 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
40242 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
40244 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
40245 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
40246 [ 0, 1, 0, 1, 2, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
40249 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
40250 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
40251 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
40254 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
40258 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
40259 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
40260 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
40263 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
40267 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
40268 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
40269 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
40271 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
40272 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
40273 [ 0, 1, 0, 1, 2, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
40276 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
40277 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
40278 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
40281 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
40285 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
40286 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
40287 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
40290 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
40294 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
40295 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
40296 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
40299 [ 0, 1, 0, 1, 2, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
40465 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
40466 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
40467 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
40470 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
40474 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
40475 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
40476 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
40478 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
40479 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
40480 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
40484 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
40487 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
40488 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
40489 [ 0, 1, 0, 1, 2, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
40492 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
40493 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
40494 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
40497 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
40501 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
40502 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
40503 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
40505 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
40506 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
40507 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
40511 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
40514 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
40515 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
40516 [ 0, 1, 0, 1, 2, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
40519 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
40520 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
40521 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
40524 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
40528 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
40529 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
40530 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
40532 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
40533 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
40534 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
40538 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
40541 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
40542 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
40543 [ 0, 1, 0, 1, 2, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
40546 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
40547 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
40548 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
40551 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
40555 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
40556 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
40557 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
40559 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
40560 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
40561 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
40564 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
40566 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
40568 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
40570 [ 0, 1, 0, 1, 2, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
40573 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
40574 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
40575 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
40578 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
40582 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
40583 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
40584 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
40586 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
40587 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
40588 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
40591 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
40593 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
40595 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
40597 [ 0, 1, 0, 1, 2, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
40600 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
40601 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
40602 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
40605 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
40609 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
40610 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
40611 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
40613 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
40614 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
40615 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
40618 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
40620 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
40622 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
40624 [ 0, 1, 0, 1, 2, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
40627 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
40628 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
40629 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
40632 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
40636 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
40637 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
40638 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
40640 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
40641 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
40642 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
40646 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
40649 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
40650 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
40651 [ 0, 1, 0, 1, 2, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
40654 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
40655 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
40656 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
40659 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
40663 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
40664 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
40665 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
40667 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
40668 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
40669 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
40673 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
40676 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
40677 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
40678 [ 0, 1, 0, 1, 2, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
40681 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
40682 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
40683 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
40686 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
40690 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
40691 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
40692 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
40694 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
40695 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
40696 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
40700 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
40703 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
40704 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
40705 [ 0, 1, 0, 1, 2, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
40789 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
40790 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
40791 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
40794 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
40798 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
40799 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
40800 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
40802 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
40803 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
40804 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
40807 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
40808 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
40809 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
40812 [ 0, 1, 0, 1, 2, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
40816 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
40817 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
40818 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
40821 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
40825 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
40826 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
40827 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
40829 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
40830 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
40831 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
40834 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
40835 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
40836 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
40839 [ 0, 1, 0, 1, 2, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
40843 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
40844 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
40845 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
40848 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
40852 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
40853 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
40854 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
40857 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
40861 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
40862 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
40863 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
40866 [ 0, 1, 0, 1, 2, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
40870 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
40871 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
40872 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
40875 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
40879 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
40880 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
40881 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
40883 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
40884 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
40885 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
40888 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
40890 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
40892 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
40894 [ 0, 1, 0, 1, 2, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
40897 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
40898 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
40899 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
40902 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
40906 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
40907 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
40908 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
40910 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
40911 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
40912 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
40915 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
40917 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
40919 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
40921 [ 0, 1, 0, 1, 2, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
40924 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
40925 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
40926 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
40929 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
40933 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
40934 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
40935 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
40937 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
40938 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
40939 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
40942 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
40944 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
40946 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
40948 [ 0, 1, 0, 1, 2, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
40951 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
40952 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
40953 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
40956 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
40960 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
40961 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
40962 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
40964 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
40965 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
40966 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
40969 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
40970 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
40971 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
40974 [ 0, 1, 0, 1, 2, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
40978 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
40979 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
40980 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
40983 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
40987 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
40988 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
40989 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
40991 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
40992 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
40993 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
40996 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
40997 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
40998 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
41001 [ 0, 1, 0, 1, 2, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
41005 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
41006 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
41007 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
41010 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
41014 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
41015 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
41016 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
41019 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
41023 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
41024 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
41025 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
41028 [ 0, 1, 0, 1, 2, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
41198 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
41200 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
41203 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
41204 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
41205 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
41207 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
41208 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
41209 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
41212 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
41213 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
41214 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
41216 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
41217 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
41218 [ 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
41225 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
41227 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
41230 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
41231 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
41232 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
41234 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
41235 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
41236 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
41239 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
41240 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
41241 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
41243 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
41244 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
41245 [ 0, 1, 0, 2, 0, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
41252 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
41254 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
41257 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
41258 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
41259 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
41261 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
41262 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
41263 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
41266 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
41267 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
41268 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
41270 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
41271 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
41272 [ 0, 1, 0, 2, 0, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
41360 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
41362 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
41365 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
41366 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
41367 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
41369 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
41370 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
41371 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
41374 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
41375 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
41376 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
41378 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
41379 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
41380 [ 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
41387 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
41389 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
41392 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
41393 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
41394 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
41396 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
41397 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
41398 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
41401 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
41402 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
41403 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
41405 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
41406 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
41407 [ 0, 1, 0, 2, 0, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
41414 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
41416 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
41419 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
41420 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
41421 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
41423 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
41424 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
41425 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
41428 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
41429 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
41430 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
41432 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
41433 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
41434 [ 0, 1, 0, 2, 0, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
41518 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
41520 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
41527 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
41528 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
41529 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
41531 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
41532 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
41533 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
41536 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
41537 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
41538 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
41540 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
41541 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
41542 [ 0, 1, 0, 2, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
41545 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
41547 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
41554 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
41555 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
41556 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
41558 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
41559 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
41560 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
41563 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
41564 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
41565 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
41567 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
41568 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
41569 [ 0, 1, 0, 2, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
41572 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
41574 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
41581 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
41582 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
41583 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
41585 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
41586 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
41587 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
41590 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
41591 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
41592 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
41594 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
41595 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
41596 [ 0, 1, 0, 2, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
41680 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
41682 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
41689 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
41690 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
41691 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
41693 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
41694 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
41695 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
41698 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
41699 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
41700 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
41702 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
41703 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
41704 [ 0, 1, 0, 2, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
41707 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
41709 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
41716 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
41717 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
41718 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
41720 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
41721 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
41722 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
41725 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
41726 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
41727 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
41729 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
41730 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
41731 [ 0, 1, 0, 2, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
41734 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
41736 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
41743 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
41744 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
41745 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
41747 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
41748 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
41749 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
41752 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
41753 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
41754 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
41756 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
41757 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
41758 [ 0, 1, 0, 2, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
41923 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
41925 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
41927 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
41929 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
41933 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
41936 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
41937 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
41938 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
41941 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
41942 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
41943 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
41945 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
41946 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
41947 [ 0, 1, 0, 2, 0, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
41950 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
41952 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
41954 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
41956 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
41960 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
41963 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
41964 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
41965 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
41968 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
41969 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
41970 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
41972 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
41973 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
41974 [ 0, 1, 0, 2, 0, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
41977 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
41979 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
41981 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
41983 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
41987 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
41990 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
41991 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
41992 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
41995 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
41996 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
41997 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
41999 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
42000 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
42001 [ 0, 1, 0, 2, 0, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
42004 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
42006 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
42008 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
42010 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
42013 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
42015 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
42017 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
42019 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
42022 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
42023 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
42024 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
42026 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
42027 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
42028 [ 0, 1, 0, 2, 0, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
42031 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
42033 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
42035 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
42037 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
42040 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
42042 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
42044 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
42046 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
42049 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
42050 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
42051 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
42053 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
42054 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
42055 [ 0, 1, 0, 2, 0, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
42058 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
42060 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
42062 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
42064 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
42067 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
42069 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
42071 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
42073 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
42076 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
42077 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
42078 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
42080 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
42081 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
42082 [ 0, 1, 0, 2, 0, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
42085 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
42087 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
42089 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
42091 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
42095 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
42098 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
42099 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
42100 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
42103 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
42104 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
42105 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
42107 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
42108 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
42109 [ 0, 1, 0, 2, 0, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
42112 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
42114 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
42116 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
42118 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
42122 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
42125 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
42126 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
42127 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
42130 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
42131 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
42132 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
42134 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
42135 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
42136 [ 0, 1, 0, 2, 0, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
42139 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
42141 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
42143 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
42145 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
42149 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
42152 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
42153 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
42154 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
42157 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
42158 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
42159 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
42161 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
42162 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
42163 [ 0, 1, 0, 2, 0, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
42247 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
42249 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
42251 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
42253 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
42256 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
42257 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
42258 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
42261 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
42265 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
42266 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
42267 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
42269 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
42270 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
42271 [ 0, 1, 0, 2, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
42274 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
42276 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
42278 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
42280 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
42283 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
42284 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
42285 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
42288 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
42292 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
42293 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
42294 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
42296 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
42297 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
42298 [ 0, 1, 0, 2, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
42301 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
42303 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
42305 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
42307 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
42310 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
42311 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
42312 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
42315 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
42319 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
42320 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
42321 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
42323 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
42324 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
42325 [ 0, 1, 0, 2, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
42328 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
42330 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
42332 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
42334 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
42337 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
42339 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
42341 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
42343 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
42346 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
42347 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
42348 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
42350 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
42351 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
42352 [ 0, 1, 0, 2, 0, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
42355 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
42357 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
42359 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
42361 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
42364 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
42366 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
42368 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
42370 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
42373 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
42374 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
42375 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
42377 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
42378 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
42379 [ 0, 1, 0, 2, 0, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
42382 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
42384 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
42386 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
42388 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
42391 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
42393 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
42395 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
42397 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
42400 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
42401 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
42402 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
42404 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
42405 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
42406 [ 0, 1, 0, 2, 0, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
42409 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
42411 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
42413 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
42415 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
42418 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
42419 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
42420 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
42423 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
42427 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
42428 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
42429 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
42431 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
42432 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
42433 [ 0, 1, 0, 2, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
42436 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
42438 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
42440 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
42442 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
42445 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
42446 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
42447 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
42450 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
42454 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
42455 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
42456 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
42458 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
42459 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
42460 [ 0, 1, 0, 2, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
42463 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
42465 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
42467 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
42469 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
42472 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
42473 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
42474 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
42477 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
42481 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
42482 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
42483 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
42485 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
42486 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
42487 [ 0, 1, 0, 2, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
42652 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
42654 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
42656 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
42658 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
42661 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
42662 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
42663 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
42665 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
42666 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
42667 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
42671 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
42674 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
42675 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
42676 [ 0, 1, 0, 2, 0, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
42679 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
42681 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
42683 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
42685 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
42688 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
42689 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
42690 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
42692 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
42693 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
42694 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
42698 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
42701 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
42702 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
42703 [ 0, 1, 0, 2, 0, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
42706 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
42708 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
42710 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
42712 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
42715 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
42716 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
42717 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
42719 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
42720 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
42721 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
42725 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
42728 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
42729 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
42730 [ 0, 1, 0, 2, 0, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
42733 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
42735 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
42737 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
42739 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
42742 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
42743 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
42744 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
42746 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
42747 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
42748 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
42751 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
42753 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
42755 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
42757 [ 0, 1, 0, 2, 0, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
42760 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
42762 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
42764 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
42766 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
42769 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
42770 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
42771 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
42773 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
42774 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
42775 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
42778 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
42780 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
42782 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
42784 [ 0, 1, 0, 2, 0, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
42787 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
42789 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
42791 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
42793 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
42796 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
42797 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
42798 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
42800 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
42801 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
42802 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
42805 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
42807 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
42809 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
42811 [ 0, 1, 0, 2, 0, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
42814 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
42816 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
42818 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
42820 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
42823 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
42824 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
42825 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
42827 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
42828 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
42829 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
42833 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
42836 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
42837 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
42838 [ 0, 1, 0, 2, 0, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
42841 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
42843 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
42845 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
42847 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
42850 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
42851 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
42852 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
42854 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
42855 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
42856 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
42860 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
42863 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
42864 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
42865 [ 0, 1, 0, 2, 0, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
42868 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
42870 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
42872 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
42874 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
42877 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
42878 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
42879 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
42881 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
42882 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
42883 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
42887 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
42890 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
42891 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
42892 [ 0, 1, 0, 2, 0, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
42976 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
42978 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
42980 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
42982 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
42985 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
42986 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
42987 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
42989 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
42990 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
42991 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
42994 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
42995 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
42996 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
42999 [ 0, 1, 0, 2, 0, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
43003 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
43005 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
43007 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
43009 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
43012 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
43013 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
43014 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
43016 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
43017 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
43018 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
43021 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
43022 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
43023 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
43026 [ 0, 1, 0, 2, 0, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
43030 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
43032 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
43034 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
43036 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
43039 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
43040 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
43041 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
43043 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
43044 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
43045 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
43048 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
43049 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
43050 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
43053 [ 0, 1, 0, 2, 0, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
43057 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
43059 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
43061 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
43063 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
43066 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
43067 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
43068 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
43070 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
43071 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
43072 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
43075 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
43077 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
43079 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
43081 [ 0, 1, 0, 2, 0, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
43084 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
43086 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
43088 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
43090 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
43093 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
43094 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
43095 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
43097 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
43098 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
43099 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
43102 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
43104 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
43106 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
43108 [ 0, 1, 0, 2, 0, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
43111 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
43113 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
43115 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
43117 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
43120 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
43121 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
43122 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
43124 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
43125 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
43126 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
43129 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
43131 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
43133 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
43135 [ 0, 1, 0, 2, 0, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
43138 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
43140 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
43142 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
43144 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
43147 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
43148 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
43149 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
43151 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
43152 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
43153 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
43156 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
43157 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
43158 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
43161 [ 0, 1, 0, 2, 0, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
43165 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
43167 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
43169 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
43171 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
43174 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
43175 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
43176 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
43178 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
43179 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
43180 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
43183 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
43184 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
43185 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
43188 [ 0, 1, 0, 2, 0, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
43192 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
43194 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
43196 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
43198 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
43201 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
43202 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
43203 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
43205 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
43206 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
43207 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
43210 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
43211 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
43212 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
43215 [ 0, 1, 0, 2, 0, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
43382 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
43386 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
43390 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
43391 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
43392 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
43394 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
43395 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
43396 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
43399 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
43400 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
43401 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
43403 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
43404 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
43405 [ 0, 1, 0, 2, 1, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
43409 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
43413 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
43417 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
43418 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
43419 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
43421 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
43422 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
43423 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
43426 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
43427 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
43428 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
43430 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
43431 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
43432 [ 0, 1, 0, 2, 1, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
43436 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
43440 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
43444 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
43445 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
43446 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
43448 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
43449 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
43450 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
43453 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
43454 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
43455 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
43457 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
43458 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
43459 [ 0, 1, 0, 2, 1, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
43462 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
43464 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
43471 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
43472 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
43473 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
43475 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
43476 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
43477 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
43480 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
43481 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
43482 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
43484 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
43485 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
43486 [ 0, 1, 0, 2, 1, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
43489 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
43491 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
43498 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
43499 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
43500 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
43502 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
43503 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
43504 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
43507 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
43508 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
43509 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
43511 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
43512 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
43513 [ 0, 1, 0, 2, 1, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
43516 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
43518 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
43525 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
43526 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
43527 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
43529 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
43530 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
43531 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
43534 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
43535 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
43536 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
43538 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
43539 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
43540 [ 0, 1, 0, 2, 1, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
43544 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
43548 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
43552 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
43553 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
43554 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
43556 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
43557 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
43558 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
43561 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
43562 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
43563 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
43565 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
43566 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
43567 [ 0, 1, 0, 2, 1, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
43571 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
43575 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
43579 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
43580 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
43581 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
43583 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
43584 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
43585 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
43588 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
43589 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
43590 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
43592 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
43593 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
43594 [ 0, 1, 0, 2, 1, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
43598 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
43602 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
43606 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
43607 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
43608 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
43610 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
43611 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
43612 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
43615 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
43616 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
43617 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
43619 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
43620 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
43621 [ 0, 1, 0, 2, 1, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
43786 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
43788 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
43795 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
43796 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
43797 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
43799 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
43800 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
43801 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
43804 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
43805 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
43806 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
43808 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
43809 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
43810 [ 0, 1, 0, 2, 1, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
43813 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
43815 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
43822 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
43823 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
43824 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
43826 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
43827 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
43828 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
43831 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
43832 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
43833 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
43835 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
43836 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
43837 [ 0, 1, 0, 2, 1, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
43840 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
43842 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
43849 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
43850 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
43851 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
43853 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
43854 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
43855 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
43858 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
43859 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
43860 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
43862 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
43863 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
43864 [ 0, 1, 0, 2, 1, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
44110 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
44111 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
44112 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
44115 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
44120 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
44123 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
44124 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
44125 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
44128 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
44129 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
44130 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
44132 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
44133 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
44134 [ 0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
44137 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
44138 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
44139 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
44142 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
44147 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
44150 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
44151 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
44152 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
44155 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
44156 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
44157 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
44159 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
44160 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
44161 [ 0, 1, 0, 2, 1, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
44164 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
44165 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
44166 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
44169 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
44174 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
44177 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
44178 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
44179 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
44182 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
44183 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
44184 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
44186 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
44187 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
44188 [ 0, 1, 0, 2, 1, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
44191 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
44192 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
44193 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
44196 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
44200 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
44202 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
44204 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
44206 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
44209 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
44210 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
44211 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
44213 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
44214 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
44215 [ 0, 1, 0, 2, 1, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
44218 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
44219 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
44220 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
44223 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
44227 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
44229 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
44231 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
44233 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
44236 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
44237 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
44238 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
44240 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
44241 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
44242 [ 0, 1, 0, 2, 1, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
44245 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
44246 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
44247 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
44250 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
44254 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
44256 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
44258 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
44260 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
44263 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
44264 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
44265 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
44267 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
44268 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
44269 [ 0, 1, 0, 2, 1, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
44272 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
44273 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
44274 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
44277 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
44282 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
44285 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
44286 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
44287 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
44290 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
44291 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
44292 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
44294 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
44295 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
44296 [ 0, 1, 0, 2, 1, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
44299 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
44300 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
44301 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
44304 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
44309 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
44312 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
44313 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
44314 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
44317 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
44318 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
44319 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
44321 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
44322 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
44323 [ 0, 1, 0, 2, 1, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
44326 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
44327 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
44328 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
44331 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
44336 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
44339 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
44340 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
44341 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
44344 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
44345 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
44346 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
44348 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
44349 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
44350 [ 0, 1, 0, 2, 1, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
44434 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
44435 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
44436 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
44439 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
44443 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
44444 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
44445 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
44448 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
44452 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
44453 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
44454 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
44456 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
44457 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
44458 [ 0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
44461 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
44462 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
44463 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
44466 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
44470 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
44471 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
44472 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
44475 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
44479 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
44480 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
44481 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
44483 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
44484 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
44485 [ 0, 1, 0, 2, 1, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
44488 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
44489 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
44490 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
44493 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
44497 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
44498 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
44499 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
44502 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
44506 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
44507 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
44508 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
44511 [ 0, 1, 0, 2, 1, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
44515 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
44516 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
44517 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
44520 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
44524 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
44526 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
44528 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
44530 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
44533 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
44534 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
44535 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
44537 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
44538 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
44539 [ 0, 1, 0, 2, 1, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
44542 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
44543 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
44544 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
44547 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
44551 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
44553 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
44555 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
44557 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
44560 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
44561 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
44562 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
44564 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
44565 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
44566 [ 0, 1, 0, 2, 1, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
44569 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
44570 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
44571 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
44574 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
44578 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
44580 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
44582 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
44584 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
44587 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
44588 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
44589 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
44591 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
44592 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
44593 [ 0, 1, 0, 2, 1, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
44596 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
44597 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
44598 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
44601 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
44605 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
44606 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
44607 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
44610 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
44614 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
44615 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
44616 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
44618 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
44619 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
44620 [ 0, 1, 0, 2, 1, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
44623 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
44624 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
44625 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
44628 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
44632 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
44633 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
44634 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
44637 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
44641 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
44642 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
44643 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
44645 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
44646 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
44647 [ 0, 1, 0, 2, 1, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
44650 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
44651 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
44652 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
44655 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
44659 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
44660 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
44661 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
44664 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
44668 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
44669 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
44670 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
44673 [ 0, 1, 0, 2, 1, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
44839 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
44840 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
44841 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
44844 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
44848 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
44849 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
44850 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
44852 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
44853 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
44854 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
44858 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
44861 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
44862 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
44863 [ 0, 1, 0, 2, 1, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
44866 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
44867 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
44868 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
44871 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
44875 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
44876 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
44877 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
44879 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
44880 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
44881 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
44885 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
44888 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
44889 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
44890 [ 0, 1, 0, 2, 1, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
44893 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
44894 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
44895 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
44898 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
44902 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
44903 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
44904 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
44906 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
44907 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
44908 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
44912 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
44915 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
44916 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
44917 [ 0, 1, 0, 2, 1, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
44920 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
44921 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
44922 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
44925 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
44929 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
44930 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
44931 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
44933 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
44934 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
44935 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
44938 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
44940 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
44942 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
44944 [ 0, 1, 0, 2, 1, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
44947 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
44948 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
44949 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
44952 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
44956 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
44957 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
44958 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
44960 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
44961 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
44962 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
44965 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
44967 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
44969 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
44971 [ 0, 1, 0, 2, 1, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
44974 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
44975 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
44976 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
44979 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
44983 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
44984 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
44985 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
44987 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
44988 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
44989 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
44992 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
44994 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
44996 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
44998 [ 0, 1, 0, 2, 1, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
45001 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
45002 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
45003 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
45006 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
45010 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
45011 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
45012 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
45014 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
45015 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
45016 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
45020 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
45023 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
45024 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
45025 [ 0, 1, 0, 2, 1, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
45028 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
45029 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
45030 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
45033 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
45037 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
45038 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
45039 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
45041 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
45042 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
45043 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
45047 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
45050 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
45051 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
45052 [ 0, 1, 0, 2, 1, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
45055 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
45056 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
45057 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
45060 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
45064 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
45065 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
45066 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
45068 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
45069 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
45070 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
45074 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
45077 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
45078 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
45079 [ 0, 1, 0, 2, 1, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
45163 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
45164 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
45165 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
45168 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
45172 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
45173 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
45174 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
45176 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
45177 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
45178 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
45181 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
45182 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
45183 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
45186 [ 0, 1, 0, 2, 1, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
45190 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
45191 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
45192 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
45195 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
45199 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
45200 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
45201 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
45203 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
45204 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
45205 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
45208 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
45209 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
45210 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
45213 [ 0, 1, 0, 2, 1, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
45217 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
45218 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
45219 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
45222 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
45226 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
45227 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
45228 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
45231 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
45235 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
45236 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
45237 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
45240 [ 0, 1, 0, 2, 1, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
45244 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
45245 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
45246 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
45249 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
45253 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
45254 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
45255 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
45257 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
45258 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
45259 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
45262 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
45264 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
45266 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
45268 [ 0, 1, 0, 2, 1, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
45271 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
45272 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
45273 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
45276 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
45280 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
45281 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
45282 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
45284 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
45285 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
45286 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
45289 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
45291 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
45293 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
45295 [ 0, 1, 0, 2, 1, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
45298 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
45299 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
45300 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
45303 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
45307 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
45308 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
45309 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
45311 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
45312 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
45313 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
45316 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
45318 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
45320 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
45322 [ 0, 1, 0, 2, 1, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
45325 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
45326 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
45327 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
45330 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
45334 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
45335 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
45336 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
45338 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
45339 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
45340 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
45343 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
45344 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
45345 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
45348 [ 0, 1, 0, 2, 1, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
45352 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
45353 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
45354 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
45357 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
45361 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
45362 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
45363 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
45365 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
45366 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
45367 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
45370 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
45371 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
45372 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
45375 [ 0, 1, 0, 2, 1, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
45379 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
45380 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
45381 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
45384 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
45388 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
45389 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
45390 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
45393 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
45397 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
45398 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
45399 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
45402 [ 0, 1, 0, 2, 1, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
49797 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
49798 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
49799 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
49800 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
49802 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
49803 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
49804 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
49805 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
49809 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
49812 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
49813 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
49814 [ 0, 1, 1, 0, 1, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
49816 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
49817 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
49818 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
49819 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
49821 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
49822 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
49823 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
49824 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
49827 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
49828 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
49829 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
49831 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
49832 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
49833 [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
49837 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
49840 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
49841 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
49842 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
49846 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
49849 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
49850 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
49851 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
49854 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
49855 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
49856 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
49858 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
49859 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
49860 [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
49863 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
49865 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
49867 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
49869 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
49873 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
49876 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
49877 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
49878 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
49881 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
49882 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
49883 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
49885 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
49886 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
49887 [ 0, 1, 1, 0, 1, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
49890 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
49892 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
49894 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
49896 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
49900 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
49903 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
49904 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
49905 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
49908 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
49909 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
49910 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
49912 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
49913 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
49914 [ 0, 1, 1, 0, 1, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
49917 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
49919 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
49921 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
49923 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
49927 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
49930 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
49931 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
49932 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
49935 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
49936 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
49937 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
49939 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
49940 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
49941 [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
49943 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
49944 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
49945 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
49946 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
49948 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
49949 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
49950 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
49951 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
49955 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
49958 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
49959 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
49960 [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
49962 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
49963 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
49964 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
49965 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
49967 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
49968 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
49969 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
49970 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
49973 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
49974 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
49975 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
49977 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
49978 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
49979 [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
49983 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
49986 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
49987 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
49988 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
49992 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
49995 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
49996 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
49997 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
50000 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
50001 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
50002 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
50004 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
50005 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
50006 [ 0, 1, 1, 0, 1, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
50074 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
50075 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
50076 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
50079 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
50084 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
50087 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
50088 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
50089 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
50092 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
50093 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
50094 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
50096 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
50097 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
50098 [ 0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
50101 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
50102 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
50103 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
50106 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
50111 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
50114 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
50115 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
50116 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
50119 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
50120 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
50121 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
50123 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
50124 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
50125 [ 0, 1, 1, 0, 1, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
50128 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
50129 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
50130 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
50133 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
50138 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
50141 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
50142 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
50143 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
50146 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
50147 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
50148 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
50150 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
50151 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
50152 [ 0, 1, 1, 0, 1, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
50155 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
50157 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
50159 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
50161 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
50165 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
50168 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
50169 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
50170 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
50173 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
50174 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
50175 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
50177 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
50178 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
50179 [ 0, 1, 1, 0, 1, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
50182 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
50184 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
50186 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
50188 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
50192 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
50195 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
50196 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
50197 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
50200 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
50201 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
50202 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
50204 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
50205 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
50206 [ 0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
50209 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
50211 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
50213 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
50215 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
50219 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
50222 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
50223 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
50224 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
50227 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
50228 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
50229 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
50231 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
50232 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
50233 [ 0, 1, 1, 0, 1, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
50236 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
50237 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
50238 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
50241 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
50246 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
50249 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
50250 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
50251 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
50254 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
50255 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
50256 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
50258 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
50259 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
50260 [ 0, 1, 1, 0, 1, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
50263 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
50264 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
50265 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
50268 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
50273 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
50276 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
50277 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
50278 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
50281 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
50282 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
50283 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
50285 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
50286 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
50287 [ 0, 1, 1, 0, 1, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
50290 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
50291 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
50292 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
50295 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
50300 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
50303 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
50304 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
50305 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
50308 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
50309 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
50310 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
50312 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
50313 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
50314 [ 0, 1, 1, 0, 1, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
50528 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
50529 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
50530 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
50532 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
50533 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
50534 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
50541 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
50543 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
50546 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
50547 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
50548 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
50550 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
50551 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
50552 [ 0, 1, 1, 0, 1, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
50555 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
50556 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
50557 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
50559 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
50560 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
50561 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
50568 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
50570 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
50573 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
50574 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
50575 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
50577 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
50578 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
50579 [ 0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
50582 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
50583 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
50584 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
50586 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
50587 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
50588 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
50595 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
50597 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
50600 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
50601 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
50602 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
50604 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
50605 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
50606 [ 0, 1, 1, 0, 1, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
50739 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
50740 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
50741 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
50743 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
50744 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
50745 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
50749 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
50753 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
50757 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
50758 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
50759 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
50761 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
50762 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
50763 [ 0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
50766 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
50767 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
50768 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
50770 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
50771 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
50772 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
50776 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
50780 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
50784 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
50785 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
50786 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
50788 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
50789 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
50790 [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
50793 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
50794 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
50795 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
50797 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
50798 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
50799 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
50803 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
50807 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
50811 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
50812 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
50813 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
50815 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
50816 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
50817 [ 0, 1, 1, 0, 1, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
50820 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
50821 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
50822 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
50824 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
50825 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
50826 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
50833 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
50835 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
50838 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
50839 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
50840 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
50842 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
50843 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
50844 [ 0, 1, 1, 0, 1, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
50847 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
50848 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
50849 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
50851 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
50852 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
50853 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
50860 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
50862 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
50865 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
50866 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
50867 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
50869 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
50870 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
50871 [ 0, 1, 1, 0, 1, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
50874 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
50875 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
50876 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
50878 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
50879 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
50880 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
50887 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
50889 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
50892 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
50893 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
50894 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
50896 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
50897 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
50898 [ 0, 1, 1, 0, 1, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
50901 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
50902 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
50903 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
50905 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
50906 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
50907 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
50911 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
50915 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
50919 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
50920 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
50921 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
50923 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
50924 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
50925 [ 0, 1, 1, 0, 1, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
50928 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
50929 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
50930 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
50932 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
50933 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
50934 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
50938 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
50942 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
50946 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
50947 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
50948 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
50950 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
50951 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
50952 [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
50955 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
50956 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
50957 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
50959 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
50960 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
50961 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
50965 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
50969 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
50973 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
50974 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
50975 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
50977 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
50978 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
50979 [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
51145 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
51148 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
51149 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
51150 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
51154 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
51157 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
51158 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
51159 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
51163 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
51166 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
51167 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
51168 [ 0, 1, 1, 0, 1, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
51171 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
51172 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
51173 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
51175 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
51176 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
51177 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
51181 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
51184 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
51185 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
51186 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
51190 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
51193 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
51194 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
51195 [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
51198 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
51199 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
51200 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
51202 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
51203 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
51204 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
51208 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
51211 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
51212 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
51213 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
51217 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
51220 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
51221 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
51222 [ 0, 1, 1, 0, 1, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
51225 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
51226 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
51227 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
51229 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
51230 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
51231 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
51235 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
51238 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
51239 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
51240 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
51243 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
51245 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
51247 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
51249 [ 0, 1, 1, 0, 1, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
51252 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
51253 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
51254 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
51256 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
51257 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
51258 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
51262 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
51265 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
51266 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
51267 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
51270 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
51272 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
51274 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
51276 [ 0, 1, 1, 0, 1, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
51279 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
51280 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
51281 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
51283 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
51284 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
51285 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
51289 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
51292 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
51293 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
51294 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
51297 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
51299 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
51301 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
51303 [ 0, 1, 1, 0, 1, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
51307 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
51310 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
51311 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
51312 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
51316 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
51319 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
51320 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
51321 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
51325 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
51328 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
51329 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
51330 [ 0, 1, 1, 0, 1, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
51333 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
51334 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
51335 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
51337 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
51338 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
51339 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
51343 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
51346 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
51347 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
51348 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
51352 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
51355 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
51356 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
51357 [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
51360 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
51361 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
51362 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
51364 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
51365 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
51366 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
51370 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
51373 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
51374 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
51375 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
51379 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
51382 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
51383 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
51384 [ 0, 1, 1, 0, 1, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
51468 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
51469 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
51470 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
51472 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
51473 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
51474 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
51478 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
51481 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
51482 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
51483 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
51486 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
51487 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
51488 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
51491 [ 0, 1, 1, 0, 1, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
51495 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
51496 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
51497 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
51499 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
51500 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
51501 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
51505 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
51508 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
51509 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
51510 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
51513 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
51514 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
51515 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
51518 [ 0, 1, 1, 0, 1, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
51522 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
51523 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
51524 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
51526 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
51527 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
51528 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
51532 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
51535 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
51536 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
51537 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
51540 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
51541 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
51542 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
51545 [ 0, 1, 1, 0, 1, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
51549 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
51550 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
51551 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
51553 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
51554 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
51555 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
51559 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
51562 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
51563 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
51564 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
51567 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
51569 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
51571 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
51573 [ 0, 1, 1, 0, 1, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
51576 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
51577 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
51578 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
51580 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
51581 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
51582 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
51586 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
51589 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
51590 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
51591 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
51594 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
51596 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
51598 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
51600 [ 0, 1, 1, 0, 1, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
51603 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
51604 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
51605 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
51607 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
51608 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
51609 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
51613 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
51616 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
51617 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
51618 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
51621 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
51623 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
51625 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
51627 [ 0, 1, 1, 0, 1, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
51630 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
51631 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
51632 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
51634 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
51635 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
51636 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
51640 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
51643 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
51644 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
51645 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
51648 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
51649 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
51650 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
51653 [ 0, 1, 1, 0, 1, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
51657 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
51658 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
51659 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
51661 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
51662 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
51663 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
51667 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
51670 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
51671 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
51672 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
51675 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
51676 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
51677 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
51680 [ 0, 1, 1, 0, 1, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
51684 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
51685 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
51686 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
51688 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
51689 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
51690 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
51694 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
51697 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
51698 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
51699 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
51702 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
51703 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
51704 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
51707 [ 0, 1, 1, 0, 1, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
51874 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
51877 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
51878 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
51879 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
51882 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
51884 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
51886 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
51888 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
51891 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
51892 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
51893 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
51895 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
51896 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
51897 [ 0, 1, 1, 0, 2, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
51901 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
51904 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
51905 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
51906 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
51909 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
51911 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
51913 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
51915 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
51918 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
51919 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
51920 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
51922 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
51923 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
51924 [ 0, 1, 1, 0, 2, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
51928 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
51931 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
51932 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
51933 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
51936 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
51938 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
51940 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
51942 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
51945 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
51946 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
51947 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
51949 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
51950 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
51951 [ 0, 1, 1, 0, 2, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
51954 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
51956 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
51958 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
51960 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
51963 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
51965 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
51967 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
51969 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
51972 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
51973 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
51974 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
51976 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
51977 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
51978 [ 0, 1, 1, 0, 2, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
51981 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
51983 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
51985 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
51987 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
51990 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
51992 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
51994 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
51996 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
51999 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
52000 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
52001 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
52003 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
52004 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
52005 [ 0, 1, 1, 0, 2, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
52008 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
52010 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
52012 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
52014 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
52017 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
52019 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
52021 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
52023 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
52026 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
52027 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
52028 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
52030 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
52031 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
52032 [ 0, 1, 1, 0, 2, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
52036 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
52039 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
52040 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
52041 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
52044 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
52046 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
52048 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
52050 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
52053 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
52054 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
52055 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
52057 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
52058 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
52059 [ 0, 1, 1, 0, 2, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
52063 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
52066 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
52067 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
52068 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
52071 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
52073 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
52075 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
52077 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
52080 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
52081 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
52082 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
52084 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
52085 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
52086 [ 0, 1, 1, 0, 2, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
52090 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
52093 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
52094 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
52095 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
52098 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
52100 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
52102 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
52104 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
52107 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
52108 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
52109 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
52111 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
52112 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
52113 [ 0, 1, 1, 0, 2, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
52197 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
52198 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
52199 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
52202 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
52206 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
52208 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
52210 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
52212 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
52215 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
52216 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
52217 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
52219 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
52220 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
52221 [ 0, 1, 1, 0, 2, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
52224 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
52225 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
52226 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
52229 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
52233 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
52235 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
52237 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
52239 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
52242 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
52243 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
52244 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
52246 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
52247 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
52248 [ 0, 1, 1, 0, 2, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
52251 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
52252 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
52253 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
52256 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
52260 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
52262 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
52264 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
52266 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
52269 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
52270 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
52271 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
52273 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
52274 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
52275 [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
52278 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
52280 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
52282 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
52284 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
52287 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
52289 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
52291 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
52293 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
52296 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
52297 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
52298 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
52300 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
52301 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
52302 [ 0, 1, 1, 0, 2, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
52305 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
52307 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
52309 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
52311 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
52314 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
52316 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
52318 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
52320 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
52323 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
52324 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
52325 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
52327 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
52328 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
52329 [ 0, 1, 1, 0, 2, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
52332 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
52334 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
52336 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
52338 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
52341 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
52343 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
52345 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
52347 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
52350 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
52351 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
52352 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
52354 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
52355 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
52356 [ 0, 1, 1, 0, 2, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
52359 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
52360 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
52361 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
52364 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
52368 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
52370 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
52372 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
52374 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
52377 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
52378 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
52379 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
52381 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
52382 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
52383 [ 0, 1, 1, 0, 2, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
52386 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
52387 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
52388 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
52391 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
52395 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
52397 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
52399 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
52401 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
52404 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
52405 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
52406 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
52408 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
52409 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
52410 [ 0, 1, 1, 0, 2, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
52413 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
52414 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
52415 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
52418 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
52422 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
52424 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
52426 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
52428 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
52431 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
52432 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
52433 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
52435 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
52436 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
52437 [ 0, 1, 1, 0, 2, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
52602 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
52603 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
52604 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
52606 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
52607 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
52608 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
52615 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
52617 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
52620 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
52621 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
52622 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
52624 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
52625 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
52626 [ 0, 1, 1, 0, 2, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
52629 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
52630 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
52631 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
52633 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
52634 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
52635 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
52642 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
52644 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
52647 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
52648 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
52649 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
52651 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
52652 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
52653 [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
52656 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
52657 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
52658 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
52660 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
52661 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
52662 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
52669 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
52671 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
52674 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
52675 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
52676 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
52678 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
52679 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
52680 [ 0, 1, 1, 0, 2, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
52764 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
52765 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
52766 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
52768 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
52769 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
52770 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
52777 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
52779 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
52782 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
52783 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
52784 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
52786 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
52787 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
52788 [ 0, 1, 1, 0, 2, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
52791 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
52792 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
52793 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
52795 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
52796 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
52797 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
52804 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
52806 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
52809 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
52810 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
52811 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
52813 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
52814 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
52815 [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
52818 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
52819 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
52820 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
52822 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
52823 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
52824 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
52831 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
52833 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
52836 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
52837 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
52838 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
52840 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
52841 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
52842 [ 0, 1, 1, 0, 2, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
52926 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
52927 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
52928 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
52930 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
52931 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
52932 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
52935 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
52937 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
52944 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
52945 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
52946 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
52948 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
52949 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
52950 [ 0, 1, 1, 0, 2, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
52953 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
52954 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
52955 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
52957 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
52958 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
52959 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
52962 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
52964 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
52971 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
52972 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
52973 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
52975 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
52976 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
52977 [ 0, 1, 1, 0, 2, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
52980 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
52981 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
52982 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
52984 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
52985 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
52986 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
52989 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
52991 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
52998 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
52999 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
53000 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
53002 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
53003 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
53004 [ 0, 1, 1, 0, 2, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
53088 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
53089 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
53090 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
53092 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
53093 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
53094 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
53097 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
53099 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
53106 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
53107 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
53108 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
53110 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
53111 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
53112 [ 0, 1, 1, 0, 2, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
53115 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
53116 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
53117 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
53119 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
53120 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
53121 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
53124 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
53126 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
53133 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
53134 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
53135 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
53137 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
53138 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
53139 [ 0, 1, 1, 0, 2, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
53142 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
53143 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
53144 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
53146 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
53147 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
53148 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
53151 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
53153 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
53160 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
53161 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
53162 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
53164 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
53165 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
53166 [ 0, 1, 1, 0, 2, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
53331 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
53332 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
53333 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
53335 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
53336 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
53337 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
53340 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
53342 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
53344 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
53346 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
53350 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
53353 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
53354 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
53355 [ 0, 1, 1, 0, 2, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
53358 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
53359 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
53360 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
53362 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
53363 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
53364 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
53367 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
53369 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
53371 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
53373 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
53377 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
53380 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
53381 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
53382 [ 0, 1, 1, 0, 2, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
53385 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
53386 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
53387 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
53389 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
53390 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
53391 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
53394 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
53396 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
53398 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
53400 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
53404 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
53407 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
53408 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
53409 [ 0, 1, 1, 0, 2, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
53412 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
53413 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
53414 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
53416 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
53417 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
53418 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
53421 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
53423 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
53425 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
53427 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
53430 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
53432 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
53434 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
53436 [ 0, 1, 1, 0, 2, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
53439 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
53440 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
53441 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
53443 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
53444 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
53445 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
53448 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
53450 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
53452 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
53454 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
53457 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
53459 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
53461 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
53463 [ 0, 1, 1, 0, 2, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
53466 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
53467 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
53468 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
53470 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
53471 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
53472 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
53475 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
53477 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
53479 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
53481 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
53484 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
53486 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
53488 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
53490 [ 0, 1, 1, 0, 2, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
53493 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
53494 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
53495 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
53497 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
53498 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
53499 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
53502 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
53504 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
53506 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
53508 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
53512 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
53515 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
53516 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
53517 [ 0, 1, 1, 0, 2, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
53520 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
53521 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
53522 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
53524 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
53525 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
53526 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
53529 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
53531 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
53533 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
53535 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
53539 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
53542 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
53543 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
53544 [ 0, 1, 1, 0, 2, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
53547 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
53548 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
53549 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
53551 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
53552 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
53553 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
53556 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
53558 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
53560 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
53562 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
53566 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
53569 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
53570 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
53571 [ 0, 1, 1, 0, 2, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
53655 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
53656 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
53657 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
53659 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
53660 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
53661 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
53664 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
53666 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
53668 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
53670 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
53673 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
53674 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
53675 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
53678 [ 0, 1, 1, 0, 2, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
53682 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
53683 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
53684 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
53686 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
53687 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
53688 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
53691 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
53693 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
53695 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
53697 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
53700 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
53701 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
53702 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
53705 [ 0, 1, 1, 0, 2, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
53709 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
53710 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
53711 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
53713 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
53714 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
53715 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
53718 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
53720 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
53722 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
53724 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
53727 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
53728 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
53729 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
53732 [ 0, 1, 1, 0, 2, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
53736 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
53737 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
53738 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
53740 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
53741 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
53742 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
53745 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
53747 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
53749 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
53751 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
53754 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
53756 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
53758 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
53760 [ 0, 1, 1, 0, 2, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
53763 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
53764 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
53765 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
53767 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
53768 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
53769 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
53772 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
53774 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
53776 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
53778 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
53781 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
53783 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
53785 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
53787 [ 0, 1, 1, 0, 2, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
53790 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
53791 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
53792 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
53794 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
53795 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
53796 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
53799 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
53801 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
53803 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
53805 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
53808 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
53810 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
53812 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
53814 [ 0, 1, 1, 0, 2, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
53817 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
53818 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
53819 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
53821 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
53822 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
53823 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
53826 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
53828 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
53830 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
53832 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
53835 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
53836 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
53837 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
53840 [ 0, 1, 1, 0, 2, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
53844 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
53845 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
53846 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
53848 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
53849 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
53850 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
53853 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
53855 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
53857 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
53859 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
53862 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
53863 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
53864 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
53867 [ 0, 1, 1, 0, 2, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
53871 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
53872 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
53873 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
53875 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
53876 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
53877 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
53880 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
53882 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
53884 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
53886 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
53889 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
53890 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
53891 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
53894 [ 0, 1, 1, 0, 2, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
54043 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
54044 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
54045 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
54046 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
54048 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
54049 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
54050 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
54051 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
54055 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
54058 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
54059 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
54060 [ 0, 1, 1, 1, 0, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
54062 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
54063 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
54064 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
54065 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
54067 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
54068 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
54069 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
54070 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
54073 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
54074 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
54075 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
54077 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
54078 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
54079 [ 0, 1, 1, 1, 0, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
54083 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
54086 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
54087 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
54088 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
54092 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
54095 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
54096 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
54097 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
54100 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
54101 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
54102 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
54104 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
54105 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
54106 [ 0, 1, 1, 1, 0, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
54109 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
54111 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
54113 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
54115 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
54119 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
54122 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
54123 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
54124 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
54127 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
54128 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
54129 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
54131 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
54132 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
54133 [ 0, 1, 1, 1, 0, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
54136 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
54138 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
54140 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
54142 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
54146 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
54149 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
54150 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
54151 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
54154 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
54155 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
54156 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
54158 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
54159 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
54160 [ 0, 1, 1, 1, 0, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
54163 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
54165 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
54167 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
54169 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
54173 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
54176 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
54177 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
54178 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
54181 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
54182 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
54183 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
54185 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
54186 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
54187 [ 0, 1, 1, 1, 0, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
54189 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
54190 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
54191 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
54192 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
54194 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
54195 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
54196 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
54197 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
54201 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
54204 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
54205 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
54206 [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
54208 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
54209 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
54210 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
54211 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
54213 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
54214 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
54215 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
54216 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
54219 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
54220 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
54221 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
54223 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
54224 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
54225 [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
54229 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
54232 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
54233 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
54234 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
54238 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
54241 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
54242 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
54243 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
54246 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
54247 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
54248 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
54250 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
54251 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
54252 [ 0, 1, 1, 1, 0, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
54320 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
54321 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
54322 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
54325 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
54330 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
54333 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
54334 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
54335 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
54338 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
54339 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
54340 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
54342 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
54343 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
54344 [ 0, 1, 1, 1, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
54347 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
54348 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
54349 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
54352 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
54357 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
54360 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
54361 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
54362 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
54365 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
54366 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
54367 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
54369 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
54370 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
54371 [ 0, 1, 1, 1, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
54374 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
54375 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
54376 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
54379 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
54384 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
54387 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
54388 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
54389 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
54392 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
54393 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
54394 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
54396 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
54397 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
54398 [ 0, 1, 1, 1, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
54401 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
54403 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
54405 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
54407 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
54411 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
54414 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
54415 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
54416 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
54419 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
54420 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
54421 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
54423 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
54424 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
54425 [ 0, 1, 1, 1, 0, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
54428 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
54430 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
54432 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
54434 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
54438 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
54441 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
54442 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
54443 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
54446 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
54447 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
54448 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
54450 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
54451 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
54452 [ 0, 1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
54455 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
54457 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
54459 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
54461 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
54465 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
54468 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
54469 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
54470 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
54473 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
54474 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
54475 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
54477 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
54478 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
54479 [ 0, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
54482 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
54483 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
54484 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
54487 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
54492 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
54495 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
54496 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
54497 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
54500 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
54501 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
54502 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
54504 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
54505 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
54506 [ 0, 1, 1, 1, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
54509 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
54510 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
54511 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
54514 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
54519 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
54522 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
54523 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
54524 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
54527 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
54528 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
54529 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
54531 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
54532 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
54533 [ 0, 1, 1, 1, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
54536 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
54537 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
54538 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
54541 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
54546 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
54549 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
54550 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
54551 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
54554 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
54555 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
54556 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
54558 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
54559 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
54560 [ 0, 1, 1, 1, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
54774 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
54775 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
54776 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
54778 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
54779 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
54780 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
54787 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
54789 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
54792 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
54793 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
54794 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
54796 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
54797 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
54798 [ 0, 1, 1, 1, 0, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
54801 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
54802 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
54803 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
54805 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
54806 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
54807 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
54814 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
54816 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
54819 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
54820 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
54821 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
54823 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
54824 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
54825 [ 0, 1, 1, 1, 0, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
54828 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
54829 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
54830 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
54832 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
54833 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
54834 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
54841 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
54843 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
54846 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
54847 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
54848 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
54850 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
54851 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
54852 [ 0, 1, 1, 1, 0, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
54985 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
54986 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
54987 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
54989 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
54990 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
54991 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
54995 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
54999 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
55003 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
55004 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
55005 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
55007 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
55008 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
55009 [ 0, 1, 1, 1, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
55012 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
55013 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
55014 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
55016 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
55017 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
55018 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
55022 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
55026 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
55030 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
55031 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
55032 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
55034 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
55035 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
55036 [ 0, 1, 1, 1, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
55039 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
55040 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
55041 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
55043 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
55044 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
55045 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
55049 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
55053 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
55057 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
55058 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
55059 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
55061 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
55062 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
55063 [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
55066 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
55067 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
55068 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
55070 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
55071 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
55072 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
55079 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
55081 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
55084 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
55085 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
55086 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
55088 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
55089 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
55090 [ 0, 1, 1, 1, 0, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
55093 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
55094 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
55095 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
55097 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
55098 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
55099 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
55106 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
55108 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
55111 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
55112 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
55113 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
55115 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
55116 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
55117 [ 0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
55120 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
55121 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
55122 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
55124 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
55125 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
55126 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
55133 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
55135 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
55138 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
55139 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
55140 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
55142 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
55143 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
55144 [ 0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
55147 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
55148 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
55149 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
55151 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
55152 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
55153 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
55157 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
55161 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
55165 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
55166 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
55167 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
55169 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
55170 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
55171 [ 0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
55174 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
55175 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
55176 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
55178 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
55179 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
55180 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
55184 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
55188 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
55192 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
55193 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
55194 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
55196 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
55197 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
55198 [ 0, 1, 1, 1, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
55201 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
55202 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
55203 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
55205 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
55206 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
55207 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
55211 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
55215 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
55219 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
55220 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
55221 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
55223 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
55224 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
55225 [ 0, 1, 1, 1, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
55391 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
55394 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
55395 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
55396 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
55400 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
55403 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
55404 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
55405 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
55409 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
55412 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
55413 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
55414 [ 0, 1, 1, 1, 0, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
55417 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
55418 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
55419 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
55421 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
55422 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
55423 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
55427 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
55430 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
55431 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
55432 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
55436 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
55439 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
55440 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
55441 [ 0, 1, 1, 1, 0, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
55444 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
55445 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
55446 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
55448 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
55449 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
55450 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
55454 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
55457 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
55458 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
55459 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
55463 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
55466 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
55467 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
55468 [ 0, 1, 1, 1, 0, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
55471 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
55472 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
55473 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
55475 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
55476 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
55477 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
55481 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
55484 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
55485 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
55486 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
55489 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
55491 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
55493 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
55495 [ 0, 1, 1, 1, 0, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
55498 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
55499 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
55500 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
55502 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
55503 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
55504 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
55508 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
55511 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
55512 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
55513 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
55516 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
55518 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
55520 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
55522 [ 0, 1, 1, 1, 0, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
55525 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
55526 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
55527 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
55529 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
55530 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
55531 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
55535 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
55538 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
55539 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
55540 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
55543 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
55545 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
55547 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
55549 [ 0, 1, 1, 1, 0, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
55553 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
55556 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
55557 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
55558 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
55562 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
55565 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
55566 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
55567 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
55571 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
55574 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
55575 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
55576 [ 0, 1, 1, 1, 0, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
55579 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
55580 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
55581 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
55583 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
55584 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
55585 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
55589 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
55592 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
55593 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
55594 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
55598 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
55601 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
55602 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
55603 [ 0, 1, 1, 1, 0, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
55606 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
55607 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
55608 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
55610 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
55611 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
55612 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
55616 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
55619 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
55620 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
55621 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
55625 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
55628 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
55629 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
55630 [ 0, 1, 1, 1, 0, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
55714 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
55715 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
55716 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
55718 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
55719 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
55720 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
55724 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
55727 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
55728 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
55729 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
55732 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
55733 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
55734 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
55737 [ 0, 1, 1, 1, 0, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
55741 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
55742 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
55743 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
55745 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
55746 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
55747 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
55751 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
55754 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
55755 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
55756 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
55759 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
55760 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
55761 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
55764 [ 0, 1, 1, 1, 0, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
55768 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
55769 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
55770 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
55772 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
55773 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
55774 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
55778 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
55781 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
55782 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
55783 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
55786 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
55787 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
55788 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
55791 [ 0, 1, 1, 1, 0, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
55795 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
55796 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
55797 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
55799 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
55800 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
55801 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
55805 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
55808 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
55809 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
55810 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
55813 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
55815 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
55817 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
55819 [ 0, 1, 1, 1, 0, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
55822 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
55823 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
55824 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
55826 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
55827 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
55828 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
55832 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
55835 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
55836 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
55837 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
55840 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
55842 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
55844 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
55846 [ 0, 1, 1, 1, 0, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
55849 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
55850 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
55851 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
55853 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
55854 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
55855 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
55859 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
55862 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
55863 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
55864 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
55867 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
55869 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
55871 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
55873 [ 0, 1, 1, 1, 0, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
55876 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
55877 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
55878 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
55880 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
55881 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
55882 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
55886 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
55889 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
55890 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
55891 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
55894 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
55895 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
55896 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
55899 [ 0, 1, 1, 1, 0, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
55903 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
55904 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
55905 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
55907 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
55908 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
55909 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
55913 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
55916 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
55917 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
55918 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
55921 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
55922 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
55923 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
55926 [ 0, 1, 1, 1, 0, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
55930 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
55931 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
55932 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
55934 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
55935 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
55936 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
55940 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
55943 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
55944 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
55945 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
55948 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
55949 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
55950 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
55953 [ 0, 1, 1, 1, 0, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
58179 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
58182 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
58183 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
58184 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
58187 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
58188 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
58189 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
58192 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
58196 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
58197 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
58198 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
58200 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
58201 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
58202 [ 0, 1, 1, 1, 2, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
58206 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
58209 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
58210 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
58211 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
58214 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
58215 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
58216 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
58219 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
58223 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
58224 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
58225 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
58227 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
58228 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
58229 [ 0, 1, 1, 1, 2, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
58233 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
58236 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
58237 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
58238 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
58241 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
58242 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
58243 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
58246 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
58250 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
58251 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
58252 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
58254 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
58255 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
58256 [ 0, 1, 1, 1, 2, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
58259 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
58261 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
58263 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
58265 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
58268 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
58269 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
58270 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
58273 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
58277 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
58278 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
58279 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
58281 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
58282 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
58283 [ 0, 1, 1, 1, 2, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
58286 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
58288 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
58290 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
58292 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
58295 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
58296 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
58297 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
58300 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
58304 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
58305 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
58306 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
58308 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
58309 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
58310 [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
58313 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
58315 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
58317 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
58319 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
58322 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
58323 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
58324 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
58327 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
58331 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
58332 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
58333 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
58335 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
58336 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
58337 [ 0, 1, 1, 1, 2, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
58341 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
58344 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
58345 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
58346 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
58349 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
58350 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
58351 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
58354 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
58358 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
58359 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
58360 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
58362 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
58363 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
58364 [ 0, 1, 1, 1, 2, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
58368 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
58371 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
58372 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
58373 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
58376 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
58377 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
58378 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
58381 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
58385 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
58386 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
58387 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
58389 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
58390 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
58391 [ 0, 1, 1, 1, 2, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
58395 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
58398 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
58399 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
58400 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
58403 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
58404 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
58405 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
58408 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
58412 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
58413 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
58414 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
58416 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
58417 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
58418 [ 0, 1, 1, 1, 2, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
58502 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
58503 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
58504 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
58507 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
58511 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
58512 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
58513 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
58516 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
58520 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
58521 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
58522 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
58524 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
58525 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
58526 [ 0, 1, 1, 1, 2, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
58529 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
58530 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
58531 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
58534 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
58538 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
58539 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
58540 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
58543 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
58547 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
58548 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
58549 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
58551 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
58552 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
58553 [ 0, 1, 1, 1, 2, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
58556 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
58557 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
58558 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
58561 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
58565 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
58566 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
58567 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
58570 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
58574 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
58575 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
58576 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
58579 [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
58583 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
58585 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
58587 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
58589 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
58592 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
58593 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
58594 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
58597 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
58601 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
58602 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
58603 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
58605 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
58606 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
58607 [ 0, 1, 1, 1, 2, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
58610 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
58612 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
58614 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
58616 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
58619 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
58620 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
58621 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
58624 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
58628 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
58629 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
58630 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
58632 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
58633 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
58634 [ 0, 1, 1, 1, 2, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
58637 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
58639 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
58641 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
58643 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
58646 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
58647 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
58648 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
58651 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
58655 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
58656 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
58657 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
58659 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
58660 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
58661 [ 0, 1, 1, 1, 2, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
58664 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
58665 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
58666 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
58669 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
58673 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
58674 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
58675 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
58678 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
58682 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
58683 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
58684 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
58686 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
58687 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
58688 [ 0, 1, 1, 1, 2, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
58691 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
58692 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
58693 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
58696 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
58700 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
58701 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
58702 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
58705 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
58709 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
58710 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
58711 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
58713 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
58714 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
58715 [ 0, 1, 1, 1, 2, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
58718 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
58719 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
58720 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
58723 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
58727 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
58728 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
58729 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
58732 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
58736 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
58737 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
58738 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
58741 [ 0, 1, 1, 1, 2, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
58907 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
58908 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
58909 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
58911 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
58912 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
58913 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
58917 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
58921 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
58925 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
58926 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
58927 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
58929 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
58930 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
58931 [ 0, 1, 1, 1, 2, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
58934 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
58935 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
58936 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
58938 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
58939 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
58940 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
58944 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
58948 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
58952 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
58953 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
58954 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
58956 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
58957 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
58958 [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
58961 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
58962 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
58963 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
58965 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
58966 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
58967 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
58971 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
58975 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
58979 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
58980 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
58981 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
58983 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
58984 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
58985 [ 0, 1, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
58988 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
58989 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
58990 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
58992 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
58993 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
58994 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
58997 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
58999 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
59006 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
59007 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
59008 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
59010 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
59011 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
59012 [ 0, 1, 1, 1, 2, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
59015 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
59016 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
59017 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
59019 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
59020 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
59021 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
59024 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
59026 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
59033 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
59034 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
59035 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
59037 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
59038 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
59039 [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
59042 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
59043 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
59044 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
59046 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
59047 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
59048 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
59051 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
59053 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
59060 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
59061 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
59062 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
59064 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
59065 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
59066 [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
59069 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
59070 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
59071 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
59073 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
59074 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
59075 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
59079 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
59083 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
59087 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
59088 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
59089 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
59091 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
59092 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
59093 [ 0, 1, 1, 1, 2, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
59096 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
59097 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
59098 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
59100 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
59101 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
59102 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
59106 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
59110 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
59114 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
59115 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
59116 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
59118 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
59119 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
59120 [ 0, 1, 1, 1, 2, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
59123 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
59124 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
59125 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
59127 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
59128 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
59129 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
59133 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
59137 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
59141 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
59142 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
59143 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
59145 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
59146 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
59147 [ 0, 1, 1, 1, 2, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
59312 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
59313 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
59314 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
59316 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
59317 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
59318 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
59321 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
59323 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
59330 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
59331 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
59332 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
59334 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
59335 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
59336 [ 0, 1, 1, 1, 2, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
59339 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
59340 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
59341 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
59343 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
59344 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
59345 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
59348 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
59350 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
59357 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
59358 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
59359 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
59361 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
59362 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
59363 [ 0, 1, 1, 1, 2, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
59366 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
59367 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
59368 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
59370 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
59371 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
59372 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
59375 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
59377 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
59384 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
59385 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
59386 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
59388 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
59389 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
59390 [ 0, 1, 1, 1, 2, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
59636 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
59637 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
59638 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
59640 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
59641 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
59642 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
59645 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
59646 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
59647 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
59650 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
59655 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
59658 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
59659 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
59660 [ 0, 1, 1, 1, 2, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
59663 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
59664 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
59665 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
59667 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
59668 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
59669 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
59672 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
59673 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
59674 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
59677 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
59682 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
59685 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
59686 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
59687 [ 0, 1, 1, 1, 2, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
59690 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
59691 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
59692 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
59694 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
59695 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
59696 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
59699 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
59700 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
59701 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
59704 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
59709 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
59712 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
59713 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
59714 [ 0, 1, 1, 1, 2, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
59717 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
59718 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
59719 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
59721 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
59722 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
59723 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
59726 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
59727 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
59728 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
59731 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
59735 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
59737 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
59739 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
59741 [ 0, 1, 1, 1, 2, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
59744 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
59745 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
59746 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
59748 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
59749 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
59750 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
59753 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
59754 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
59755 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
59758 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
59762 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
59764 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
59766 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
59768 [ 0, 1, 1, 1, 2, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
59771 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
59772 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
59773 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
59775 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
59776 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
59777 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
59780 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
59781 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
59782 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
59785 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
59789 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
59791 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
59793 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
59795 [ 0, 1, 1, 1, 2, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
59798 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
59799 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
59800 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
59802 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
59803 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
59804 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
59807 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
59808 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
59809 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
59812 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
59817 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
59820 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
59821 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
59822 [ 0, 1, 1, 1, 2, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
59825 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
59826 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
59827 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
59829 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
59830 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
59831 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
59834 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
59835 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
59836 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
59839 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
59844 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
59847 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
59848 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
59849 [ 0, 1, 1, 1, 2, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
59852 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
59853 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
59854 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
59856 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
59857 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
59858 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
59861 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
59862 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
59863 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
59866 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
59871 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
59874 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
59875 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
59876 [ 0, 1, 1, 1, 2, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
59960 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
59961 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
59962 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
59964 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
59965 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
59966 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
59969 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
59970 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
59971 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
59974 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
59978 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
59979 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
59980 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
59983 [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
59987 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
59988 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
59989 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
59991 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
59992 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
59993 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
59996 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
59997 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
59998 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
60001 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
60005 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
60006 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
60007 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
60010 [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
60014 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
60015 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
60016 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
60019 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
60023 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
60024 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
60025 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
60028 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
60032 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
60033 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
60034 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
60037 [ 0, 1, 1, 1, 2, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
60041 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
60042 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
60043 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
60045 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
60046 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
60047 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
60050 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
60051 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
60052 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
60055 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
60059 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
60061 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
60063 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
60065 [ 0, 1, 1, 1, 2, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
60068 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
60069 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
60070 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
60072 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
60073 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
60074 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
60077 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
60078 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
60079 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
60082 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
60086 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
60088 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
60090 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
60092 [ 0, 1, 1, 1, 2, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
60095 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
60096 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
60097 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
60099 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
60100 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
60101 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
60104 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
60105 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
60106 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
60109 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
60113 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
60115 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
60117 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
60119 [ 0, 1, 1, 1, 2, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
60122 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
60123 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
60124 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
60126 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
60127 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
60128 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
60131 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
60132 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
60133 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
60136 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
60140 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
60141 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
60142 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
60145 [ 0, 1, 1, 1, 2, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
60149 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
60150 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
60151 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
60153 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
60154 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
60155 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
60158 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
60159 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
60160 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
60163 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
60167 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
60168 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
60169 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
60172 [ 0, 1, 1, 1, 2, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
60176 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
60177 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
60178 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
60181 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
60185 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
60186 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
60187 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
60190 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
60194 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
60195 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
60196 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
60199 [ 0, 1, 1, 1, 2, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
60366 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
60369 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
60370 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
60371 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
60374 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
60376 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
60378 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
60380 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
60383 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
60384 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
60385 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
60387 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
60388 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
60389 [ 0, 1, 1, 2, 0, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
60393 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
60396 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
60397 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
60398 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
60401 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
60403 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
60405 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
60407 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
60410 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
60411 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
60412 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
60414 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
60415 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
60416 [ 0, 1, 1, 2, 0, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
60420 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
60423 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
60424 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
60425 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
60428 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
60430 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
60432 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
60434 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
60437 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
60438 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
60439 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
60441 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
60442 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
60443 [ 0, 1, 1, 2, 0, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
60446 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
60448 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
60450 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
60452 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
60455 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
60457 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
60459 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
60461 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
60464 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
60465 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
60466 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
60468 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
60469 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
60470 [ 0, 1, 1, 2, 0, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
60473 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
60475 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
60477 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
60479 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
60482 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
60484 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
60486 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
60488 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
60491 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
60492 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
60493 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
60495 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
60496 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
60497 [ 0, 1, 1, 2, 0, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
60500 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
60502 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
60504 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
60506 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
60509 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
60511 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
60513 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
60515 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
60518 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
60519 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
60520 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
60522 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
60523 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
60524 [ 0, 1, 1, 2, 0, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
60528 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
60531 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
60532 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
60533 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
60536 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
60538 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
60540 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
60542 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
60545 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
60546 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
60547 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
60549 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
60550 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
60551 [ 0, 1, 1, 2, 0, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
60555 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
60558 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
60559 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
60560 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
60563 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
60565 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
60567 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
60569 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
60572 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
60573 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
60574 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
60576 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
60577 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
60578 [ 0, 1, 1, 2, 0, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
60582 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
60585 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
60586 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
60587 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
60590 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
60592 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
60594 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
60596 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
60599 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
60600 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
60601 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
60603 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
60604 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
60605 [ 0, 1, 1, 2, 0, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
60689 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
60690 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
60691 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
60694 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
60698 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
60700 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
60702 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
60704 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
60707 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
60708 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
60709 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
60711 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
60712 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
60713 [ 0, 1, 1, 2, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
60716 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
60717 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
60718 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
60721 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
60725 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
60727 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
60729 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
60731 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
60734 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
60735 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
60736 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
60738 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
60739 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
60740 [ 0, 1, 1, 2, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
60743 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
60744 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
60745 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
60748 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
60752 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
60754 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
60756 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
60758 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
60761 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
60762 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
60763 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
60765 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
60766 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
60767 [ 0, 1, 1, 2, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
60770 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
60772 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
60774 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
60776 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
60779 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
60781 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
60783 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
60785 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
60788 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
60789 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
60790 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
60792 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
60793 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
60794 [ 0, 1, 1, 2, 0, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
60797 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
60799 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
60801 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
60803 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
60806 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
60808 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
60810 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
60812 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
60815 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
60816 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
60817 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
60819 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
60820 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
60821 [ 0, 1, 1, 2, 0, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
60824 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
60826 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
60828 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
60830 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
60833 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
60835 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
60837 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
60839 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
60842 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
60843 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
60844 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
60846 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
60847 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
60848 [ 0, 1, 1, 2, 0, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
60851 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
60852 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
60853 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
60856 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
60860 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
60862 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
60864 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
60866 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
60869 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
60870 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
60871 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
60873 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
60874 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
60875 [ 0, 1, 1, 2, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
60878 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
60879 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
60880 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
60883 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
60887 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
60889 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
60891 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
60893 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
60896 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
60897 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
60898 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
60900 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
60901 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
60902 [ 0, 1, 1, 2, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
60905 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
60906 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
60907 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
60910 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
60914 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
60916 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
60918 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
60920 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
60923 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
60924 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
60925 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
60927 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
60928 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
60929 [ 0, 1, 1, 2, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
61094 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
61095 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
61096 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
61098 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
61099 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
61100 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
61107 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
61109 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
61112 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
61113 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
61114 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
61116 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
61117 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
61118 [ 0, 1, 1, 2, 0, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
61121 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
61122 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
61123 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
61125 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
61126 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
61127 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
61134 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
61136 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
61139 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
61140 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
61141 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
61143 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
61144 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
61145 [ 0, 1, 1, 2, 0, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
61148 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
61149 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
61150 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
61152 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
61153 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
61154 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
61161 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
61163 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
61166 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
61167 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
61168 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
61170 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
61171 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
61172 [ 0, 1, 1, 2, 0, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
61256 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
61257 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
61258 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
61260 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
61261 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
61262 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
61269 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
61271 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
61274 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
61275 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
61276 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
61278 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
61279 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
61280 [ 0, 1, 1, 2, 0, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
61283 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
61284 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
61285 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
61287 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
61288 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
61289 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
61296 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
61298 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
61301 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
61302 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
61303 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
61305 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
61306 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
61307 [ 0, 1, 1, 2, 0, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
61310 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
61311 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
61312 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
61314 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
61315 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
61316 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
61323 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
61325 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
61328 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
61329 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
61330 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
61332 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
61333 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
61334 [ 0, 1, 1, 2, 0, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
61418 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
61419 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
61420 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
61422 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
61423 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
61424 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
61427 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
61429 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
61436 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
61437 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
61438 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
61440 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
61441 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
61442 [ 0, 1, 1, 2, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
61445 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
61446 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
61447 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
61449 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
61450 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
61451 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
61454 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
61456 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
61463 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
61464 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
61465 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
61467 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
61468 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
61469 [ 0, 1, 1, 2, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
61472 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
61473 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
61474 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
61476 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
61477 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
61478 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
61481 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
61483 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
61490 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
61491 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
61492 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
61494 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
61495 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
61496 [ 0, 1, 1, 2, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
61580 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
61581 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
61582 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
61584 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
61585 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
61586 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
61589 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
61591 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
61598 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
61599 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
61600 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
61602 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
61603 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
61604 [ 0, 1, 1, 2, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
61607 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
61608 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
61609 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
61611 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
61612 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
61613 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
61616 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
61618 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
61625 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
61626 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
61627 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
61629 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
61630 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
61631 [ 0, 1, 1, 2, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
61634 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
61635 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
61636 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
61638 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
61639 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
61640 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
61643 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
61645 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
61652 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
61653 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
61654 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
61656 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
61657 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
61658 [ 0, 1, 1, 2, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
61823 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
61824 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
61825 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
61827 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
61828 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
61829 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
61832 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
61834 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
61836 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
61838 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
61842 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
61845 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
61846 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
61847 [ 0, 1, 1, 2, 0, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
61850 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
61851 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
61852 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
61854 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
61855 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
61856 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
61859 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
61861 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
61863 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
61865 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
61869 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
61872 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
61873 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
61874 [ 0, 1, 1, 2, 0, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
61877 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
61878 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
61879 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
61881 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
61882 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
61883 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
61886 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
61888 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
61890 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
61892 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
61896 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
61899 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
61900 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
61901 [ 0, 1, 1, 2, 0, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
61904 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
61905 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
61906 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
61908 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
61909 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
61910 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
61913 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
61915 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
61917 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
61919 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
61922 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
61924 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
61926 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
61928 [ 0, 1, 1, 2, 0, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
61931 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
61932 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
61933 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
61935 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
61936 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
61937 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
61940 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
61942 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
61944 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
61946 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
61949 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
61951 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
61953 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
61955 [ 0, 1, 1, 2, 0, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
61958 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
61959 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
61960 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
61962 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
61963 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
61964 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
61967 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
61969 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
61971 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
61973 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
61976 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
61978 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
61980 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
61982 [ 0, 1, 1, 2, 0, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
61985 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
61986 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
61987 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
61989 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
61990 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
61991 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
61994 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
61996 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
61998 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
62000 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
62004 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
62007 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
62008 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
62009 [ 0, 1, 1, 2, 0, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
62012 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
62013 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
62014 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
62016 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
62017 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
62018 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
62021 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
62023 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
62025 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
62027 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
62031 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
62034 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
62035 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
62036 [ 0, 1, 1, 2, 0, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
62039 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
62040 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
62041 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
62043 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
62044 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
62045 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
62048 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
62050 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
62052 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
62054 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
62058 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
62061 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
62062 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
62063 [ 0, 1, 1, 2, 0, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
62147 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
62148 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
62149 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
62151 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
62152 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
62153 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
62156 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
62158 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
62160 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
62162 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
62165 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
62166 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
62167 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
62170 [ 0, 1, 1, 2, 0, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
62174 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
62175 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
62176 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
62178 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
62179 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
62180 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
62183 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
62185 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
62187 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
62189 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
62192 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
62193 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
62194 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
62197 [ 0, 1, 1, 2, 0, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
62201 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
62202 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
62203 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
62205 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
62206 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
62207 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
62210 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
62212 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
62214 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
62216 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
62219 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
62220 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
62221 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
62224 [ 0, 1, 1, 2, 0, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
62228 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
62229 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
62230 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
62232 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
62233 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
62234 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
62237 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
62239 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
62241 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
62243 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
62246 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
62248 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
62250 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
62252 [ 0, 1, 1, 2, 0, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
62255 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
62256 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
62257 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
62259 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
62260 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
62261 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
62264 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
62266 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
62268 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
62270 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
62273 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
62275 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
62277 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
62279 [ 0, 1, 1, 2, 0, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
62282 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
62283 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
62284 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
62286 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
62287 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
62288 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
62291 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
62293 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
62295 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
62297 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
62300 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
62302 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
62304 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
62306 [ 0, 1, 1, 2, 0, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
62309 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
62310 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
62311 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
62313 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
62314 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
62315 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
62318 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
62320 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
62322 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
62324 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
62327 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
62328 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
62329 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
62332 [ 0, 1, 1, 2, 0, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
62336 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
62337 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
62338 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
62340 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
62341 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
62342 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
62345 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
62347 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
62349 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
62351 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
62354 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
62355 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
62356 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
62359 [ 0, 1, 1, 2, 0, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
62363 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
62364 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
62365 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
62367 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
62368 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
62369 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
62372 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
62374 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
62376 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
62378 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
62381 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
62382 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
62383 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
62386 [ 0, 1, 1, 2, 0, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
62553 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
62556 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
62557 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
62558 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
62561 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
62562 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
62563 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
62566 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
62570 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
62571 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
62572 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
62574 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
62575 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
62576 [ 0, 1, 1, 2, 1, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
62580 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
62583 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
62584 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
62585 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
62588 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
62589 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
62590 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
62593 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
62597 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
62598 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
62599 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
62601 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
62602 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
62603 [ 0, 1, 1, 2, 1, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
62607 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
62610 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
62611 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
62612 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
62615 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
62616 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
62617 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
62620 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
62624 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
62625 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
62626 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
62628 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
62629 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
62630 [ 0, 1, 1, 2, 1, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
62633 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
62635 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
62637 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
62639 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
62642 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
62643 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
62644 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
62647 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
62651 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
62652 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
62653 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
62655 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
62656 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
62657 [ 0, 1, 1, 2, 1, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
62660 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
62662 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
62664 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
62666 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
62669 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
62670 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
62671 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
62674 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
62678 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
62679 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
62680 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
62682 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
62683 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
62684 [ 0, 1, 1, 2, 1, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
62687 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
62689 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
62691 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
62693 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
62696 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
62697 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
62698 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
62701 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
62705 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
62706 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
62707 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
62709 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
62710 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
62711 [ 0, 1, 1, 2, 1, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
62715 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
62718 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
62719 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
62720 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
62723 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
62724 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
62725 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
62728 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
62732 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
62733 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
62734 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
62736 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
62737 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
62738 [ 0, 1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
62742 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
62745 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
62746 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
62747 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
62750 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
62751 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
62752 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
62755 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
62759 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
62760 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
62761 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
62763 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
62764 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
62765 [ 0, 1, 1, 2, 1, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
62769 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
62772 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
62773 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
62774 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
62777 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
62778 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
62779 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
62782 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
62786 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
62787 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
62788 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
62790 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
62791 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
62792 [ 0, 1, 1, 2, 1, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
62876 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
62877 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
62878 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
62881 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
62885 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
62886 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
62887 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
62890 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
62894 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
62895 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
62896 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
62898 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
62899 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
62900 [ 0, 1, 1, 2, 1, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
62903 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
62904 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
62905 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
62908 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
62912 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
62913 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
62914 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
62917 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
62921 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
62922 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
62923 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
62925 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
62926 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
62927 [ 0, 1, 1, 2, 1, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
62930 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
62931 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
62932 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
62935 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
62939 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
62940 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
62941 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
62944 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
62948 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
62949 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
62950 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
62953 [ 0, 1, 1, 2, 1, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
62957 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
62959 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
62961 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
62963 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
62966 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
62967 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
62968 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
62971 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
62975 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
62976 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
62977 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
62979 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
62980 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
62981 [ 0, 1, 1, 2, 1, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
62984 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
62986 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
62988 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
62990 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
62993 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
62994 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
62995 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
62998 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
63002 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
63003 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
63004 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
63006 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
63007 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
63008 [ 0, 1, 1, 2, 1, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
63011 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
63013 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
63015 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
63017 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
63020 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
63021 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
63022 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
63025 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
63029 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
63030 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
63031 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
63033 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
63034 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
63035 [ 0, 1, 1, 2, 1, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
63038 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
63039 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
63040 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
63043 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
63047 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
63048 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
63049 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
63052 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
63056 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
63057 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
63058 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
63060 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
63061 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
63062 [ 0, 1, 1, 2, 1, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
63065 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
63066 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
63067 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
63070 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
63074 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
63075 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
63076 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
63079 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
63083 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
63084 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
63085 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
63087 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
63088 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
63089 [ 0, 1, 1, 2, 1, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
63092 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
63093 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
63094 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
63097 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
63101 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
63102 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
63103 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
63106 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
63110 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
63111 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
63112 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
63115 [ 0, 1, 1, 2, 1, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
63281 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
63282 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
63283 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
63285 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
63286 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
63287 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
63291 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
63295 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
63299 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
63300 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
63301 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
63303 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
63304 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
63305 [ 0, 1, 1, 2, 1, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
63308 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
63309 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
63310 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
63312 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
63313 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
63314 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
63318 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
63322 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
63326 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
63327 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
63328 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
63330 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
63331 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
63332 [ 0, 1, 1, 2, 1, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
63335 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
63336 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
63337 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
63339 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
63340 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
63341 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
63345 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
63349 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
63353 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
63354 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
63355 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
63357 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
63358 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
63359 [ 0, 1, 1, 2, 1, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
63362 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
63363 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
63364 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
63366 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
63367 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
63368 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
63371 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
63373 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
63380 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
63381 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
63382 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
63384 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
63385 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
63386 [ 0, 1, 1, 2, 1, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
63389 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
63390 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
63391 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
63393 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
63394 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
63395 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
63398 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
63400 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
63407 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
63408 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
63409 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
63411 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
63412 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
63413 [ 0, 1, 1, 2, 1, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
63416 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
63417 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
63418 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
63420 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
63421 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
63422 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
63425 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
63427 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
63434 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
63435 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
63436 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
63438 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
63439 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
63440 [ 0, 1, 1, 2, 1, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
63443 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
63444 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
63445 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
63447 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
63448 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
63449 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
63453 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
63457 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
63461 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
63462 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
63463 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
63465 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
63466 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
63467 [ 0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
63470 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
63471 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
63472 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
63474 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
63475 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
63476 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
63480 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
63484 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
63488 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
63489 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
63490 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
63492 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
63493 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
63494 [ 0, 1, 1, 2, 1, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
63497 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
63498 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
63499 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
63501 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
63502 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
63503 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
63507 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
63511 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
63515 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
63516 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
63517 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
63519 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
63520 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
63521 [ 0, 1, 1, 2, 1, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
63686 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
63687 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
63688 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
63690 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
63691 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
63692 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
63695 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
63697 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
63704 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
63705 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
63706 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
63708 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
63709 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
63710 [ 0, 1, 1, 2, 1, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
63713 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
63714 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
63715 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
63717 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
63718 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
63719 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
63722 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
63724 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
63731 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
63732 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
63733 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
63735 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
63736 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
63737 [ 0, 1, 1, 2, 1, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
63740 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
63741 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
63742 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
63744 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
63745 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
63746 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
63749 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
63751 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
63758 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
63759 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
63760 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
63762 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
63763 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
63764 [ 0, 1, 1, 2, 1, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
64010 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
64011 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
64012 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
64014 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
64015 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
64016 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
64019 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
64020 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
64021 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
64024 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
64029 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
64032 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
64033 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
64034 [ 0, 1, 1, 2, 1, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
64037 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
64038 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
64039 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
64041 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
64042 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
64043 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
64046 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
64047 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
64048 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
64051 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
64056 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
64059 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
64060 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
64061 [ 0, 1, 1, 2, 1, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
64064 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
64065 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
64066 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
64068 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
64069 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
64070 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
64073 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
64074 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
64075 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
64078 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
64083 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
64086 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
64087 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
64088 [ 0, 1, 1, 2, 1, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
64091 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
64092 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
64093 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
64095 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
64096 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
64097 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
64100 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
64101 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
64102 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
64105 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
64109 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
64111 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
64113 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
64115 [ 0, 1, 1, 2, 1, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
64118 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
64119 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
64120 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
64122 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
64123 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
64124 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
64127 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
64128 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
64129 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
64132 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
64136 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
64138 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
64140 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
64142 [ 0, 1, 1, 2, 1, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
64145 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
64146 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
64147 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
64149 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
64150 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
64151 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
64154 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
64155 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
64156 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
64159 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
64163 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
64165 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
64167 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
64169 [ 0, 1, 1, 2, 1, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
64172 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
64173 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
64174 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
64176 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
64177 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
64178 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
64181 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
64182 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
64183 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
64186 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
64191 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
64194 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
64195 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
64196 [ 0, 1, 1, 2, 1, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
64199 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
64200 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
64201 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
64203 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
64204 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
64205 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
64208 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
64209 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
64210 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
64213 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
64218 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
64221 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
64222 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
64223 [ 0, 1, 1, 2, 1, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
64226 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
64227 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
64228 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
64230 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
64231 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
64232 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
64235 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
64236 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
64237 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
64240 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
64245 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
64248 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
64249 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
64250 [ 0, 1, 1, 2, 1, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
64334 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
64335 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
64336 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
64338 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
64339 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
64340 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
64343 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
64344 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
64345 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
64348 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
64352 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
64353 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
64354 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
64357 [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
64361 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
64362 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
64363 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
64365 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
64366 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
64367 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
64370 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
64371 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
64372 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
64375 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
64379 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
64380 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
64381 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
64384 [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
64388 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
64389 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
64390 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
64393 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
64397 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
64398 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
64399 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
64402 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
64406 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
64407 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
64408 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
64411 [ 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
64415 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
64416 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
64417 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
64419 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
64420 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
64421 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
64424 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
64425 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
64426 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
64429 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
64433 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
64435 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
64437 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
64439 [ 0, 1, 1, 2, 1, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
64442 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
64443 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
64444 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
64446 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
64447 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
64448 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
64451 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
64452 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
64453 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
64456 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
64460 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
64462 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
64464 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
64466 [ 0, 1, 1, 2, 1, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
64469 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
64470 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
64471 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
64473 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
64474 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
64475 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
64478 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
64479 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
64480 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
64483 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
64487 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
64489 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
64491 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
64493 [ 0, 1, 1, 2, 1, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
64496 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
64497 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
64498 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
64500 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
64501 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
64502 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
64505 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
64506 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
64507 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
64510 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
64514 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
64515 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
64516 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
64519 [ 0, 1, 1, 2, 1, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
64523 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
64524 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
64525 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
64527 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
64528 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
64529 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
64532 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
64533 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
64534 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
64537 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
64541 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
64542 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
64543 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
64546 [ 0, 1, 1, 2, 1, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
64550 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
64551 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
64552 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
64555 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
64559 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
64560 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
64561 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
64564 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
64568 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
64569 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
64570 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
64573 [ 0, 1, 1, 2, 1, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
69114 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
69117 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
69118 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
69119 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
69123 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
69126 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
69127 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
69128 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
69132 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
69135 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
69136 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
69137 [ 0, 1, 2, 0, 1, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
69141 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
69144 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
69145 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
69146 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
69149 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
69150 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
69151 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
69153 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
69154 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
69155 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
69159 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
69162 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
69163 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
69164 [ 0, 1, 2, 0, 1, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
69168 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
69171 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
69172 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
69173 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
69176 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
69177 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
69178 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
69180 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
69181 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
69182 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
69186 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
69189 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
69190 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
69191 [ 0, 1, 2, 0, 1, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
69194 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
69196 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
69198 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
69200 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
69203 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
69204 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
69205 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
69207 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
69208 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
69209 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
69213 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
69216 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
69217 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
69218 [ 0, 1, 2, 0, 1, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
69221 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
69223 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
69225 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
69227 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
69230 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
69231 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
69232 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
69234 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
69235 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
69236 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
69240 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
69243 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
69244 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
69245 [ 0, 1, 2, 0, 1, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
69248 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
69250 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
69252 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
69254 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
69257 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
69258 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
69259 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
69261 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
69262 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
69263 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
69267 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
69270 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
69271 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
69272 [ 0, 1, 2, 0, 1, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
69276 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
69279 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
69280 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
69281 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
69285 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
69288 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
69289 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
69290 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
69294 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
69297 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
69298 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
69299 [ 0, 1, 2, 0, 1, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
69303 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
69306 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
69307 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
69308 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
69311 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
69312 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
69313 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
69315 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
69316 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
69317 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
69321 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
69324 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
69325 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
69326 [ 0, 1, 2, 0, 1, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
69330 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
69333 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
69334 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
69335 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
69338 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
69339 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
69340 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
69342 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
69343 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
69344 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
69348 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
69351 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
69352 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
69353 [ 0, 1, 2, 0, 1, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
69437 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
69438 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
69439 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
69442 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
69446 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
69447 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
69448 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
69450 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
69451 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
69452 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
69456 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
69459 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
69460 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
69461 [ 0, 1, 2, 0, 1, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
69464 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
69465 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
69466 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
69469 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
69473 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
69474 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
69475 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
69477 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
69478 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
69479 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
69483 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
69486 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
69487 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
69488 [ 0, 1, 2, 0, 1, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
69491 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
69492 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
69493 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
69496 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
69500 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
69501 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
69502 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
69504 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
69505 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
69506 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
69510 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
69513 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
69514 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
69515 [ 0, 1, 2, 0, 1, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
69518 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
69520 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
69522 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
69524 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
69527 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
69528 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
69529 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
69531 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
69532 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
69533 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
69537 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
69540 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
69541 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
69542 [ 0, 1, 2, 0, 1, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
69545 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
69547 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
69549 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
69551 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
69554 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
69555 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
69556 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
69558 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
69559 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
69560 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
69564 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
69567 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
69568 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
69569 [ 0, 1, 2, 0, 1, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
69572 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
69574 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
69576 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
69578 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
69581 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
69582 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
69583 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
69585 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
69586 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
69587 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
69591 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
69594 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
69595 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
69596 [ 0, 1, 2, 0, 1, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
69599 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
69600 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
69601 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
69604 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
69608 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
69609 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
69610 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
69612 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
69613 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
69614 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
69618 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
69621 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
69622 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
69623 [ 0, 1, 2, 0, 1, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
69626 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
69627 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
69628 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
69631 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
69635 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
69636 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
69637 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
69639 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
69640 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
69641 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
69645 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
69648 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
69649 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
69650 [ 0, 1, 2, 0, 1, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
69653 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
69654 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
69655 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
69658 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
69662 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
69663 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
69664 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
69666 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
69667 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
69668 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
69672 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
69675 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
69676 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
69677 [ 0, 1, 2, 0, 1, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
69843 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
69846 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
69847 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
69848 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
69852 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
69855 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
69856 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
69857 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
69861 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
69864 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
69865 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
69866 [ 0, 1, 2, 0, 1, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
69869 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
69870 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
69871 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
69873 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
69874 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
69875 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
69879 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
69882 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
69883 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
69884 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
69888 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
69891 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
69892 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
69893 [ 0, 1, 2, 0, 1, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
69896 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
69897 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
69898 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
69900 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
69901 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
69902 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
69906 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
69909 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
69910 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
69911 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
69915 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
69918 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
69919 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
69920 [ 0, 1, 2, 0, 1, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
69923 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
69924 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
69925 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
69927 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
69928 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
69929 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
69932 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
69934 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
69936 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
69938 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
69942 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
69945 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
69946 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
69947 [ 0, 1, 2, 0, 1, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
69950 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
69951 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
69952 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
69954 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
69955 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
69956 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
69959 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
69961 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
69963 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
69965 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
69969 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
69972 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
69973 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
69974 [ 0, 1, 2, 0, 1, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
69977 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
69978 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
69979 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
69981 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
69982 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
69983 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
69986 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
69988 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
69990 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
69992 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
69996 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
69999 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
70000 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
70001 [ 0, 1, 2, 0, 1, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
70005 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
70008 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
70009 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
70010 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
70014 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
70017 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
70018 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
70019 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
70023 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
70026 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
70027 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
70028 [ 0, 1, 2, 0, 1, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
70031 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
70032 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
70033 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
70035 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
70036 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
70037 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
70041 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
70044 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
70045 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
70046 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
70050 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
70053 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
70054 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
70055 [ 0, 1, 2, 0, 1, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
70058 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
70059 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
70060 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
70062 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
70063 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
70064 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
70068 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
70071 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
70072 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
70073 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
70077 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
70080 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
70081 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
70082 [ 0, 1, 2, 0, 1, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
70166 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
70167 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
70168 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
70170 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
70171 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
70172 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
70175 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
70176 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
70177 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
70180 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
70185 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
70188 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
70189 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
70190 [ 0, 1, 2, 0, 1, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
70193 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
70194 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
70195 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
70197 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
70198 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
70199 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
70202 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
70203 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
70204 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
70207 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
70212 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
70215 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
70216 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
70217 [ 0, 1, 2, 0, 1, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
70220 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
70221 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
70222 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
70224 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
70225 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
70226 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
70229 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
70230 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
70231 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
70234 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
70239 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
70242 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
70243 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
70244 [ 0, 1, 2, 0, 1, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
70247 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
70248 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
70249 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
70251 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
70252 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
70253 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
70256 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
70258 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
70260 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
70262 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
70266 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
70269 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
70270 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
70271 [ 0, 1, 2, 0, 1, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
70274 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
70275 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
70276 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
70278 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
70279 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
70280 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
70283 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
70285 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
70287 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
70289 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
70293 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
70296 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
70297 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
70298 [ 0, 1, 2, 0, 1, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
70301 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
70302 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
70303 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
70305 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
70306 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
70307 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
70310 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
70312 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
70314 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
70316 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
70320 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
70323 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
70324 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
70325 [ 0, 1, 2, 0, 1, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
70328 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
70329 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
70330 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
70332 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
70333 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
70334 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
70337 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
70338 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
70339 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
70342 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
70347 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
70350 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
70351 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
70352 [ 0, 1, 2, 0, 1, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
70355 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
70356 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
70357 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
70359 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
70360 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
70361 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
70364 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
70365 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
70366 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
70369 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
70374 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
70377 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
70378 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
70379 [ 0, 1, 2, 0, 1, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
70382 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
70383 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
70384 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
70386 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
70387 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
70388 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
70391 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
70392 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
70393 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
70396 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
70401 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
70404 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
70405 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
70406 [ 0, 1, 2, 0, 1, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
70652 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
70653 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
70654 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
70656 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
70657 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
70658 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
70661 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
70662 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
70663 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
70665 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
70666 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
70667 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
70674 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
70676 [ 0, 1, 2, 0, 1, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
70679 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
70680 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
70681 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
70683 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
70684 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
70685 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
70688 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
70689 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
70690 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
70692 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
70693 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
70694 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
70701 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
70703 [ 0, 1, 2, 0, 1, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
70706 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
70707 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
70708 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
70710 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
70711 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
70712 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
70715 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
70716 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
70717 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
70719 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
70720 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
70721 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
70728 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
70730 [ 0, 1, 2, 0, 1, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
70895 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
70896 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
70897 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
70899 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
70900 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
70901 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
70904 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
70905 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
70906 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
70908 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
70909 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
70910 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
70914 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
70918 [ 0, 1, 2, 0, 1, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
70922 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
70923 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
70924 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
70926 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
70927 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
70928 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
70931 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
70932 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
70933 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
70935 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
70936 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
70937 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
70941 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
70945 [ 0, 1, 2, 0, 1, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
70949 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
70950 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
70951 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
70953 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
70954 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
70955 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
70958 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
70959 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
70960 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
70962 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
70963 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
70964 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
70968 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
70972 [ 0, 1, 2, 0, 1, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
70976 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
70977 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
70978 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
70980 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
70981 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
70982 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
70985 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
70986 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
70987 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
70989 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
70990 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
70991 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
70998 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
71000 [ 0, 1, 2, 0, 1, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
71003 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
71004 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
71005 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
71007 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
71008 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
71009 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
71012 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
71013 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
71014 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
71016 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
71017 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
71018 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
71025 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
71027 [ 0, 1, 2, 0, 1, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
71030 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
71031 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
71032 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
71034 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
71035 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
71036 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
71039 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
71040 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
71041 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
71043 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
71044 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
71045 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
71052 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
71054 [ 0, 1, 2, 0, 1, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
71057 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
71058 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
71059 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
71061 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
71062 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
71063 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
71066 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
71067 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
71068 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
71070 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
71071 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
71072 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
71076 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
71080 [ 0, 1, 2, 0, 1, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
71084 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
71085 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
71086 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
71088 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
71089 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
71090 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
71093 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
71094 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
71095 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
71097 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
71098 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
71099 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
71103 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
71107 [ 0, 1, 2, 0, 1, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
71111 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
71112 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
71113 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
71115 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
71116 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
71117 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
71120 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
71121 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
71122 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
71124 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
71125 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
71126 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
71130 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
71134 [ 0, 1, 2, 0, 1, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
71301 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
71304 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
71305 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
71306 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
71309 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
71310 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
71311 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
71313 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
71314 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
71315 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
71318 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
71320 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
71322 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
71324 [ 0, 1, 2, 0, 2, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
71328 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
71331 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
71332 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
71333 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
71336 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
71337 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
71338 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
71340 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
71341 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
71342 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
71345 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
71347 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
71349 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
71351 [ 0, 1, 2, 0, 2, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
71355 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
71358 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
71359 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
71360 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
71363 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
71364 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
71365 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
71367 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
71368 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
71369 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
71372 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
71374 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
71376 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
71378 [ 0, 1, 2, 0, 2, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
71381 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
71383 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
71385 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
71387 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
71390 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
71391 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
71392 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
71394 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
71395 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
71396 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
71399 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
71401 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
71403 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
71405 [ 0, 1, 2, 0, 2, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
71408 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
71410 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
71412 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
71414 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
71417 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
71418 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
71419 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
71421 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
71422 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
71423 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
71426 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
71428 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
71430 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
71432 [ 0, 1, 2, 0, 2, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
71435 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
71437 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
71439 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
71441 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
71444 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
71445 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
71446 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
71448 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
71449 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
71450 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
71453 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
71455 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
71457 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
71459 [ 0, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
71463 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
71466 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
71467 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
71468 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
71471 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
71472 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
71473 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
71475 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
71476 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
71477 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
71480 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
71482 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
71484 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
71486 [ 0, 1, 2, 0, 2, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
71490 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
71493 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
71494 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
71495 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
71498 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
71499 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
71500 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
71502 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
71503 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
71504 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
71507 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
71509 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
71511 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
71513 [ 0, 1, 2, 0, 2, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
71517 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
71520 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
71521 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
71522 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
71525 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
71526 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
71527 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
71529 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
71530 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
71531 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
71534 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
71536 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
71538 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
71540 [ 0, 1, 2, 0, 2, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
71624 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
71625 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
71626 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
71629 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
71633 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
71634 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
71635 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
71637 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
71638 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
71639 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
71642 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
71644 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
71646 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
71648 [ 0, 1, 2, 0, 2, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
71651 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
71652 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
71653 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
71656 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
71660 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
71661 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
71662 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
71664 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
71665 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
71666 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
71669 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
71671 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
71673 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
71675 [ 0, 1, 2, 0, 2, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
71678 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
71679 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
71680 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
71683 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
71687 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
71688 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
71689 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
71691 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
71692 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
71693 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
71696 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
71698 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
71700 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
71702 [ 0, 1, 2, 0, 2, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
71705 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
71707 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
71709 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
71711 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
71714 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
71715 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
71716 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
71718 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
71719 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
71720 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
71723 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
71725 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
71727 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
71729 [ 0, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
71732 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
71734 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
71736 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
71738 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
71741 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
71742 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
71743 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
71745 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
71746 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
71747 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
71750 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
71752 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
71754 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
71756 [ 0, 1, 2, 0, 2, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
71759 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
71761 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
71763 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
71765 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
71768 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
71769 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
71770 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
71772 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
71773 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
71774 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
71777 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
71779 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
71781 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
71783 [ 0, 1, 2, 0, 2, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
71786 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
71787 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
71788 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
71791 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
71795 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
71796 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
71797 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
71799 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
71800 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
71801 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
71804 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
71806 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
71808 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
71810 [ 0, 1, 2, 0, 2, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
71813 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
71814 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
71815 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
71818 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
71822 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
71823 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
71824 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
71826 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
71827 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
71828 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
71831 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
71833 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
71835 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
71837 [ 0, 1, 2, 0, 2, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
71840 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
71841 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
71842 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
71845 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
71849 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
71850 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
71851 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
71853 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
71854 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
71855 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
71858 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
71860 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
71862 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
71864 [ 0, 1, 2, 0, 2, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
72029 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
72030 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
72031 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
72033 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
72034 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
72035 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
72039 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
72042 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
72043 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
72044 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
72047 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
72049 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
72051 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
72053 [ 0, 1, 2, 0, 2, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
72056 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
72057 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
72058 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
72060 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
72061 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
72062 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
72066 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
72069 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
72070 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
72071 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
72074 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
72076 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
72078 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
72080 [ 0, 1, 2, 0, 2, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
72083 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
72084 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
72085 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
72087 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
72088 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
72089 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
72093 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
72096 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
72097 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
72098 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
72101 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
72103 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
72105 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
72107 [ 0, 1, 2, 0, 2, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
72110 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
72111 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
72112 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
72114 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
72115 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
72116 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
72119 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
72121 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
72123 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
72125 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
72128 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
72130 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
72132 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
72134 [ 0, 1, 2, 0, 2, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
72137 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
72138 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
72139 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
72141 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
72142 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
72143 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
72146 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
72148 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
72150 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
72152 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
72155 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
72157 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
72159 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
72161 [ 0, 1, 2, 0, 2, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
72164 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
72165 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
72166 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
72168 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
72169 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
72170 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
72173 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
72175 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
72177 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
72179 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
72182 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
72184 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
72186 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
72188 [ 0, 1, 2, 0, 2, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
72191 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
72192 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
72193 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
72195 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
72196 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
72197 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
72201 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
72204 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
72205 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
72206 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
72209 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
72211 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
72213 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
72215 [ 0, 1, 2, 0, 2, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
72218 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
72219 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
72220 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
72222 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
72223 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
72224 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
72228 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
72231 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
72232 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
72233 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
72236 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
72238 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
72240 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
72242 [ 0, 1, 2, 0, 2, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
72245 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
72246 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
72247 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
72249 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
72250 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
72251 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
72255 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
72258 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
72259 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
72260 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
72263 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
72265 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
72267 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
72269 [ 0, 1, 2, 0, 2, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
72353 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
72354 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
72355 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
72357 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
72358 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
72359 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
72362 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
72363 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
72364 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
72367 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
72371 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
72373 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
72375 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
72377 [ 0, 1, 2, 0, 2, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
72380 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
72381 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
72382 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
72384 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
72385 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
72386 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
72389 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
72390 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
72391 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
72394 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
72398 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
72400 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
72402 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
72404 [ 0, 1, 2, 0, 2, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
72407 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
72408 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
72409 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
72411 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
72412 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
72413 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
72416 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
72417 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
72418 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
72421 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
72425 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
72427 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
72429 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
72431 [ 0, 1, 2, 0, 2, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
72434 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
72435 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
72436 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
72438 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
72439 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
72440 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
72443 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
72445 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
72447 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
72449 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
72452 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
72454 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
72456 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
72458 [ 0, 1, 2, 0, 2, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
72461 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
72462 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
72463 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
72465 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
72466 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
72467 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
72470 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
72472 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
72474 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
72476 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
72479 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
72481 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
72483 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
72485 [ 0, 1, 2, 0, 2, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
72488 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
72489 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
72490 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
72492 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
72493 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
72494 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
72497 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
72499 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
72501 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
72503 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
72506 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
72508 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
72510 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
72512 [ 0, 1, 2, 0, 2, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
72515 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
72516 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
72517 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
72519 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
72520 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
72521 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
72524 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
72525 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
72526 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
72529 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
72533 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
72535 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
72537 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
72539 [ 0, 1, 2, 0, 2, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
72542 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
72543 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
72544 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
72546 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
72547 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
72548 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
72551 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
72552 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
72553 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
72556 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
72560 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
72562 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
72564 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
72566 [ 0, 1, 2, 0, 2, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
72569 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
72570 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
72571 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
72573 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
72574 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
72575 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
72578 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
72579 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
72580 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
72583 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
72587 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
72589 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
72591 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
72593 [ 0, 1, 2, 0, 2, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
72758 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
72759 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
72760 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
72762 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
72763 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
72764 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
72767 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
72768 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
72769 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
72771 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
72772 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
72773 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
72780 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
72782 [ 0, 1, 2, 0, 2, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
72785 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
72786 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
72787 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
72789 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
72790 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
72791 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
72794 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
72795 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
72796 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
72798 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
72799 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
72800 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
72807 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
72809 [ 0, 1, 2, 0, 2, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
72812 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
72813 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
72814 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
72816 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
72817 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
72818 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
72821 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
72822 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
72823 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
72825 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
72826 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
72827 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
72834 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
72836 [ 0, 1, 2, 0, 2, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
72920 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
72921 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
72922 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
72924 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
72925 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
72926 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
72929 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
72930 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
72931 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
72933 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
72934 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
72935 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
72942 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
72944 [ 0, 1, 2, 0, 2, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
72947 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
72948 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
72949 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
72951 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
72952 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
72953 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
72956 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
72957 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
72958 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
72960 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
72961 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
72962 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
72969 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
72971 [ 0, 1, 2, 0, 2, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
72974 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
72975 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
72976 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
72978 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
72979 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
72980 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
72983 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
72984 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
72985 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
72987 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
72988 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
72989 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
72996 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
72998 [ 0, 1, 2, 0, 2, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
73082 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
73083 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
73084 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
73086 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
73087 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
73088 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
73091 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
73092 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
73093 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
73095 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
73096 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
73097 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
73100 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
73102 [ 0, 1, 2, 0, 2, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
73109 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
73110 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
73111 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
73113 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
73114 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
73115 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
73118 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
73119 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
73120 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
73122 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
73123 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
73124 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
73127 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
73129 [ 0, 1, 2, 0, 2, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
73136 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
73137 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
73138 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
73140 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
73141 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
73142 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
73145 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
73146 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
73147 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
73149 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
73150 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
73151 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
73154 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
73156 [ 0, 1, 2, 0, 2, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
73244 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
73245 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
73246 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
73248 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
73249 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
73250 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
73253 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
73254 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
73255 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
73257 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
73258 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
73259 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
73262 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
73264 [ 0, 1, 2, 0, 2, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
73271 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
73272 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
73273 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
73275 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
73276 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
73277 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
73280 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
73281 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
73282 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
73284 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
73285 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
73286 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
73289 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
73291 [ 0, 1, 2, 0, 2, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
73298 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
73299 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
73300 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
73302 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
73303 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
73304 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
73307 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
73308 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
73309 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
73311 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
73312 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
73313 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
73316 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
73318 [ 0, 1, 2, 0, 2, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
73488 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
73491 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
73492 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
73493 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
73497 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
73500 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
73501 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
73502 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
73506 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
73509 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
73510 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
73511 [ 0, 1, 2, 1, 0, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
73515 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
73518 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
73519 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
73520 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
73523 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
73524 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
73525 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
73527 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
73528 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
73529 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
73533 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
73536 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
73537 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
73538 [ 0, 1, 2, 1, 0, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
73542 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
73545 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
73546 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
73547 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
73550 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
73551 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
73552 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
73554 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
73555 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
73556 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
73560 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
73563 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
73564 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
73565 [ 0, 1, 2, 1, 0, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
73568 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
73570 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
73572 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
73574 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
73577 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
73578 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
73579 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
73581 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
73582 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
73583 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
73587 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
73590 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
73591 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
73592 [ 0, 1, 2, 1, 0, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
73595 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
73597 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
73599 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
73601 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
73604 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
73605 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
73606 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
73608 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
73609 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
73610 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
73614 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
73617 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
73618 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
73619 [ 0, 1, 2, 1, 0, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
73622 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
73624 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
73626 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
73628 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
73631 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
73632 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
73633 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
73635 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
73636 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
73637 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
73641 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
73644 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
73645 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
73646 [ 0, 1, 2, 1, 0, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
73650 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
73653 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
73654 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
73655 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
73659 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
73662 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
73663 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
73664 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
73668 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
73671 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
73672 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
73673 [ 0, 1, 2, 1, 0, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
73677 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
73680 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
73681 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
73682 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
73685 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
73686 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
73687 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
73689 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
73690 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
73691 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
73695 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
73698 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
73699 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
73700 [ 0, 1, 2, 1, 0, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
73704 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
73707 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
73708 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
73709 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
73712 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
73713 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
73714 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
73716 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
73717 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
73718 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
73722 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
73725 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
73726 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
73727 [ 0, 1, 2, 1, 0, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
73811 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
73812 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
73813 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
73816 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
73820 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
73821 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
73822 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
73824 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
73825 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
73826 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
73830 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
73833 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
73834 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
73835 [ 0, 1, 2, 1, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
73838 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
73839 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
73840 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
73843 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
73847 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
73848 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
73849 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
73851 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
73852 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
73853 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
73857 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
73860 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
73861 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
73862 [ 0, 1, 2, 1, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
73865 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
73866 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
73867 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
73870 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
73874 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
73875 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
73876 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
73878 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
73879 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
73880 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
73884 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
73887 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
73888 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
73889 [ 0, 1, 2, 1, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
73892 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
73894 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
73896 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
73898 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
73901 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
73902 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
73903 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
73905 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
73906 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
73907 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
73911 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
73914 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
73915 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
73916 [ 0, 1, 2, 1, 0, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
73919 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
73921 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
73923 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
73925 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
73928 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
73929 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
73930 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
73932 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
73933 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
73934 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
73938 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
73941 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
73942 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
73943 [ 0, 1, 2, 1, 0, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
73946 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
73948 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
73950 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
73952 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
73955 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
73956 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
73957 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
73959 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
73960 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
73961 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
73965 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
73968 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
73969 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
73970 [ 0, 1, 2, 1, 0, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
73973 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
73974 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
73975 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
73978 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
73982 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
73983 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
73984 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
73986 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
73987 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
73988 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
73992 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
73995 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
73996 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
73997 [ 0, 1, 2, 1, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
74000 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
74001 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
74002 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
74005 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
74009 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
74010 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
74011 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
74013 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
74014 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
74015 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
74019 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
74022 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
74023 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
74024 [ 0, 1, 2, 1, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
74027 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
74028 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
74029 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
74032 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
74036 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
74037 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
74038 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
74040 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
74041 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
74042 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
74046 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
74049 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
74050 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
74051 [ 0, 1, 2, 1, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
74217 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
74220 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
74221 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
74222 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
74226 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
74229 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
74230 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
74231 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
74235 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
74238 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
74239 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
74240 [ 0, 1, 2, 1, 0, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
74243 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
74244 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
74245 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
74247 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
74248 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
74249 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
74253 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
74256 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
74257 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
74258 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
74262 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
74265 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
74266 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
74267 [ 0, 1, 2, 1, 0, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
74270 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
74271 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
74272 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
74274 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
74275 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
74276 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
74280 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
74283 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
74284 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
74285 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
74289 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
74292 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
74293 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
74294 [ 0, 1, 2, 1, 0, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
74297 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
74298 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
74299 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
74301 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
74302 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
74303 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
74306 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
74308 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
74310 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
74312 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
74316 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
74319 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
74320 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
74321 [ 0, 1, 2, 1, 0, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
74324 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
74325 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
74326 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
74328 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
74329 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
74330 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
74333 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
74335 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
74337 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
74339 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
74343 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
74346 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
74347 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
74348 [ 0, 1, 2, 1, 0, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
74351 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
74352 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
74353 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
74355 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
74356 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
74357 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
74360 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
74362 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
74364 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
74366 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
74370 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
74373 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
74374 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
74375 [ 0, 1, 2, 1, 0, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
74379 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
74382 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
74383 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
74384 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
74388 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
74391 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
74392 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
74393 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
74397 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
74400 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
74401 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
74402 [ 0, 1, 2, 1, 0, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
74405 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
74406 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
74407 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
74409 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
74410 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
74411 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
74415 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
74418 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
74419 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
74420 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
74424 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
74427 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
74428 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
74429 [ 0, 1, 2, 1, 0, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
74432 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
74433 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
74434 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
74436 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
74437 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
74438 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
74442 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
74445 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
74446 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
74447 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
74451 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
74454 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
74455 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
74456 [ 0, 1, 2, 1, 0, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
74540 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
74541 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
74542 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
74544 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
74545 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
74546 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
74549 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
74550 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
74551 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
74554 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
74559 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
74562 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
74563 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
74564 [ 0, 1, 2, 1, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
74567 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
74568 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
74569 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
74571 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
74572 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
74573 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
74576 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
74577 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
74578 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
74581 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
74586 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
74589 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
74590 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
74591 [ 0, 1, 2, 1, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
74594 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
74595 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
74596 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
74598 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
74599 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
74600 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
74603 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
74604 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
74605 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
74608 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
74613 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
74616 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
74617 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
74618 [ 0, 1, 2, 1, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
74621 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
74622 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
74623 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
74625 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
74626 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
74627 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
74630 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
74632 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
74634 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
74636 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
74640 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
74643 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
74644 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
74645 [ 0, 1, 2, 1, 0, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
74648 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
74649 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
74650 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
74652 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
74653 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
74654 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
74657 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
74659 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
74661 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
74663 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
74667 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
74670 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
74671 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
74672 [ 0, 1, 2, 1, 0, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
74675 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
74676 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
74677 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
74679 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
74680 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
74681 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
74684 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
74686 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
74688 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
74690 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
74694 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
74697 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
74698 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
74699 [ 0, 1, 2, 1, 0, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
74702 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
74703 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
74704 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
74706 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
74707 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
74708 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
74711 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
74712 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
74713 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
74716 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
74721 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
74724 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
74725 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
74726 [ 0, 1, 2, 1, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
74729 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
74730 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
74731 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
74733 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
74734 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
74735 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
74738 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
74739 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
74740 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
74743 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
74748 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
74751 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
74752 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
74753 [ 0, 1, 2, 1, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
74756 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
74757 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
74758 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
74760 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
74761 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
74762 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
74765 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
74766 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
74767 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
74770 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
74775 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
74778 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
74779 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
74780 [ 0, 1, 2, 1, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
75026 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
75027 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
75028 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
75030 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
75031 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
75032 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
75035 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
75036 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
75037 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
75039 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
75040 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
75041 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
75048 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 2, 1, 2 ] 24 24 24
75050 [ 0, 1, 2, 1, 0, 2, 0, 2, 0, 2, 2, 1 ] 24 24 24
75053 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
75054 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
75055 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
75057 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
75058 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
75059 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
75062 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
75063 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
75064 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
75066 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
75067 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
75068 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
75075 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 2, 1, 2 ] 24 24 24
75077 [ 0, 1, 2, 1, 0, 2, 0, 2, 1, 2, 2, 1 ] 24 24 24
75080 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
75081 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
75082 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
75084 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
75085 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
75086 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
75089 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
75090 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
75091 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
75093 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
75094 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
75095 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
75102 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 2, 1, 2 ] 24 24 24
75104 [ 0, 1, 2, 1, 0, 2, 0, 2, 2, 2, 2, 1 ] 24 24 24
75269 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
75270 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
75271 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
75273 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
75274 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
75275 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
75278 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
75279 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
75280 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
75282 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
75283 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
75284 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
75288 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 2, 0, 2 ] 24 24 24
75292 [ 0, 1, 2, 1, 0, 2, 1, 2, 0, 2, 2, 0 ] 24 24 24
75296 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
75297 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
75298 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
75300 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
75301 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
75302 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
75305 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
75306 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
75307 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
75309 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
75310 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
75311 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
75315 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 2, 0, 2 ] 24 24 24
75319 [ 0, 1, 2, 1, 0, 2, 1, 2, 1, 2, 2, 0 ] 24 24 24
75323 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
75324 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
75325 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
75327 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
75328 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
75329 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
75332 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
75333 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
75334 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
75336 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
75337 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
75338 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
75342 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 2, 0, 2 ] 24 24 24
75346 [ 0, 1, 2, 1, 0, 2, 1, 2, 2, 2, 2, 0 ] 24 24 24
75350 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
75351 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
75352 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
75354 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
75355 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
75356 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
75359 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
75360 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
75361 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
75363 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
75364 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
75365 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
75372 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 2, 1, 2 ] 24 24 24
75374 [ 0, 1, 2, 1, 0, 2, 2, 0, 0, 2, 2, 1 ] 24 24 24
75377 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
75378 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
75379 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
75381 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
75382 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
75383 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
75386 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
75387 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
75388 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
75390 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
75391 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
75392 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
75399 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 2, 1, 2 ] 24 24 24
75401 [ 0, 1, 2, 1, 0, 2, 2, 0, 1, 2, 2, 1 ] 24 24 24
75404 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
75405 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
75406 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
75408 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
75409 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
75410 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
75413 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
75414 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
75415 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
75417 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
75418 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
75419 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
75426 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 2, 1, 2 ] 24 24 24
75428 [ 0, 1, 2, 1, 0, 2, 2, 0, 2, 2, 2, 1 ] 24 24 24
75431 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
75432 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
75433 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
75435 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
75436 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
75437 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
75440 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
75441 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
75442 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
75444 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
75445 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
75446 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
75450 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 2, 0, 2 ] 24 24 24
75454 [ 0, 1, 2, 1, 0, 2, 2, 1, 0, 2, 2, 0 ] 24 24 24
75458 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
75459 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
75460 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
75462 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
75463 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
75464 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
75467 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
75468 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
75469 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
75471 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
75472 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
75473 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
75477 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 2, 0, 2 ] 24 24 24
75481 [ 0, 1, 2, 1, 0, 2, 2, 1, 1, 2, 2, 0 ] 24 24 24
75485 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
75486 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
75487 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
75489 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
75490 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
75491 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
75494 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
75495 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
75496 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
75498 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
75499 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
75500 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
75504 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 2, 0, 2 ] 24 24 24
75508 [ 0, 1, 2, 1, 0, 2, 2, 1, 2, 2, 2, 0 ] 24 24 24
77862 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
77865 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
77866 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
77867 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
77870 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
77871 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
77872 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
77874 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
77875 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
77876 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
77879 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
77880 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
77881 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
77884 [ 0, 1, 2, 1, 2, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
77889 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
77892 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
77893 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
77894 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
77897 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
77898 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
77899 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
77901 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
77902 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
77903 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
77906 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
77907 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
77908 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
77911 [ 0, 1, 2, 1, 2, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
77916 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
77919 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
77920 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
77921 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
77924 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
77925 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
77926 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
77928 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
77929 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
77930 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
77933 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
77934 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
77935 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
77938 [ 0, 1, 2, 1, 2, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
77942 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
77944 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
77946 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
77948 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
77951 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
77952 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
77953 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
77955 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
77956 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
77957 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
77960 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
77961 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
77962 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
77965 [ 0, 1, 2, 1, 2, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
77969 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
77971 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
77973 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
77975 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
77978 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
77979 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
77980 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
77982 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
77983 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
77984 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
77987 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
77988 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
77989 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
77992 [ 0, 1, 2, 1, 2, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
77996 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
77998 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
78000 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
78002 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
78005 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
78006 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
78007 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
78009 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
78010 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
78011 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
78014 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
78015 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
78016 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
78019 [ 0, 1, 2, 1, 2, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
78024 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
78027 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
78028 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
78029 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
78032 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
78033 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
78034 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
78036 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
78037 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
78038 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
78041 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
78042 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
78043 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
78046 [ 0, 1, 2, 1, 2, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
78051 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
78054 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
78055 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
78056 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
78059 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
78060 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
78061 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
78063 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
78064 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
78065 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
78068 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
78069 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
78070 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
78073 [ 0, 1, 2, 1, 2, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
78078 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
78081 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
78082 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
78083 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
78086 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
78087 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
78088 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
78090 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
78091 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
78092 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
78095 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
78096 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
78097 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
78100 [ 0, 1, 2, 1, 2, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
78185 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
78186 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
78187 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
78190 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
78194 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
78195 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
78196 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
78198 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
78199 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
78200 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
78203 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
78204 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
78205 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
78208 [ 0, 1, 2, 1, 2, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
78212 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
78213 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
78214 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
78217 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
78221 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
78222 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
78223 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
78225 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
78226 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
78227 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
78230 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
78231 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
78232 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
78235 [ 0, 1, 2, 1, 2, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
78239 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
78240 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
78241 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
78244 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
78248 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
78249 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
78250 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
78253 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
78257 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
78258 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
78259 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
78262 [ 0, 1, 2, 1, 2, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
78266 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
78268 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
78270 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
78272 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
78275 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
78276 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
78277 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
78279 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
78280 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
78281 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
78284 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
78285 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
78286 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
78289 [ 0, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
78293 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
78295 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
78297 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
78299 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
78302 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
78303 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
78304 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
78306 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
78307 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
78308 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
78311 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
78312 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
78313 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
78316 [ 0, 1, 2, 1, 2, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
78320 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
78322 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
78324 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
78326 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
78329 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
78330 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
78331 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
78333 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
78334 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
78335 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
78338 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
78339 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
78340 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
78343 [ 0, 1, 2, 1, 2, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
78347 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
78348 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
78349 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
78352 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
78356 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
78357 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
78358 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
78360 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
78361 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
78362 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
78365 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
78366 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
78367 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
78370 [ 0, 1, 2, 1, 2, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
78374 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
78375 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
78376 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
78379 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
78383 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
78384 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
78385 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
78387 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
78388 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
78389 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
78392 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
78393 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
78394 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
78397 [ 0, 1, 2, 1, 2, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
78401 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
78402 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
78403 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
78406 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
78410 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
78411 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
78412 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
78415 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
78419 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
78420 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
78421 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
78424 [ 0, 1, 2, 1, 2, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
78590 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
78591 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
78592 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
78594 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
78595 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
78596 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
78600 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
78603 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
78604 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
78605 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
78608 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
78609 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
78610 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
78613 [ 0, 1, 2, 1, 2, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
78617 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
78618 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
78619 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
78621 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
78622 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
78623 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
78627 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
78630 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
78631 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
78632 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
78635 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
78636 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
78637 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
78640 [ 0, 1, 2, 1, 2, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
78644 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
78645 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
78646 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
78648 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
78649 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
78650 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
78654 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
78657 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
78658 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
78659 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
78662 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
78663 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
78664 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
78667 [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
78671 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
78672 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
78673 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
78675 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
78676 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
78677 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
78680 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
78682 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
78684 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
78686 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
78689 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
78690 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
78691 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
78694 [ 0, 1, 2, 1, 2, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
78698 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
78699 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
78700 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
78702 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
78703 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
78704 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
78707 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
78709 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
78711 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
78713 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
78716 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
78717 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
78718 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
78721 [ 0, 1, 2, 1, 2, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
78725 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
78726 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
78727 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
78729 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
78730 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
78731 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
78734 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
78736 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
78738 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
78740 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
78743 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
78744 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
78745 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
78748 [ 0, 1, 2, 1, 2, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
78752 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
78753 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
78754 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
78756 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
78757 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
78758 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
78762 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
78765 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
78766 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
78767 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
78770 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
78771 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
78772 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
78775 [ 0, 1, 2, 1, 2, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
78779 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
78780 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
78781 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
78783 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
78784 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
78785 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
78789 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
78792 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
78793 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
78794 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
78797 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
78798 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
78799 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
78802 [ 0, 1, 2, 1, 2, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
78806 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
78807 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
78808 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
78810 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
78811 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
78812 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
78816 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
78819 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
78820 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
78821 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
78824 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
78825 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
78826 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
78829 [ 0, 1, 2, 1, 2, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
78914 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
78915 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
78916 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
78918 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
78919 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
78920 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
78923 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
78924 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
78925 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
78928 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
78932 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
78933 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
78934 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
78937 [ 0, 1, 2, 1, 2, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
78941 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
78942 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
78943 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
78945 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
78946 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
78947 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
78950 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
78951 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
78952 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
78955 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
78959 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
78960 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
78961 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
78964 [ 0, 1, 2, 1, 2, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
78968 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
78969 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
78970 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
78973 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
78977 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
78978 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
78979 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
78982 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
78986 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
78987 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
78988 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
78991 [ 0, 1, 2, 1, 2, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
78995 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
78996 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
78997 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
78999 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
79000 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
79001 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
79004 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
79006 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
79008 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
79010 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
79013 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
79014 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
79015 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
79018 [ 0, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
79022 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
79023 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
79024 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
79026 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
79027 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
79028 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
79031 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
79033 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
79035 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
79037 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
79040 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
79041 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
79042 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
79045 [ 0, 1, 2, 1, 2, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
79049 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
79050 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
79051 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
79053 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
79054 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
79055 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
79058 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
79060 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
79062 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
79064 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
79067 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
79068 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
79069 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
79072 [ 0, 1, 2, 1, 2, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
79076 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
79077 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
79078 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
79080 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
79081 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
79082 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
79085 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
79086 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
79087 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
79090 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
79094 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
79095 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
79096 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
79099 [ 0, 1, 2, 1, 2, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
79103 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
79104 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
79105 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
79107 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
79108 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
79109 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
79112 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
79113 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
79114 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
79117 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
79121 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
79122 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
79123 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
79126 [ 0, 1, 2, 1, 2, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
79130 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
79131 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
79132 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
79135 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
79139 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
79140 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
79141 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
79144 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
79148 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
79149 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
79150 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
79153 [ 0, 1, 2, 1, 2, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
79319 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
79320 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
79321 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
79323 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
79324 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
79325 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
79328 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
79329 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
79330 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
79332 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
79333 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
79334 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
79338 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
79342 [ 0, 1, 2, 1, 2, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
79346 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
79347 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
79348 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
79350 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
79351 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
79352 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
79355 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
79356 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
79357 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
79359 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
79360 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
79361 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
79365 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
79369 [ 0, 1, 2, 1, 2, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
79373 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
79374 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
79375 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
79377 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
79378 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
79379 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
79382 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
79383 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
79384 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
79386 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
79387 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
79388 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
79392 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
79396 [ 0, 1, 2, 1, 2, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
79400 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
79401 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
79402 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
79404 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
79405 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
79406 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
79409 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
79410 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
79411 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
79413 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
79414 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
79415 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
79418 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
79420 [ 0, 1, 2, 1, 2, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
79427 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
79428 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
79429 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
79431 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
79432 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
79433 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
79436 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
79437 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
79438 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
79440 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
79441 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
79442 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
79445 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
79447 [ 0, 1, 2, 1, 2, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
79454 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
79455 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
79456 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
79458 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
79459 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
79460 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
79463 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
79464 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
79465 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
79467 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
79468 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
79469 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
79472 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
79474 [ 0, 1, 2, 1, 2, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
79481 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
79482 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
79483 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
79485 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
79486 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
79487 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
79490 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
79491 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
79492 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
79494 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
79495 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
79496 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
79500 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
79504 [ 0, 1, 2, 1, 2, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
79508 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
79509 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
79510 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
79512 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
79513 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
79514 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
79517 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
79518 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
79519 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
79521 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
79522 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
79523 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
79527 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
79531 [ 0, 1, 2, 1, 2, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
79535 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
79536 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
79537 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
79539 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
79540 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
79541 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
79544 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
79545 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
79546 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
79548 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
79549 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
79550 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
79554 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
79558 [ 0, 1, 2, 1, 2, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
79724 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
79725 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
79726 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
79728 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
79729 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
79730 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
79733 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
79734 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
79735 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
79737 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
79738 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
79739 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
79742 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
79744 [ 0, 1, 2, 1, 2, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
79751 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
79752 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
79753 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
79755 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
79756 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
79757 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
79760 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
79761 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
79762 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
79764 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
79765 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
79766 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
79769 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
79771 [ 0, 1, 2, 1, 2, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
79778 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
79779 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
79780 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
79782 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
79783 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
79784 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
79787 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
79788 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
79789 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
79791 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
79792 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
79793 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
79796 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
79798 [ 0, 1, 2, 1, 2, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24
80049 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
80052 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
80053 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
80054 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
80057 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
80058 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
80059 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
80061 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
80062 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
80063 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
80066 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
80068 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
80070 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 2, 1, 2 ] 24 24 24
80072 [ 0, 1, 2, 2, 0, 0, 0, 1, 0, 2, 2, 1 ] 24 24 24
80076 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
80079 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
80080 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
80081 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
80084 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
80085 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
80086 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
80088 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
80089 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
80090 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
80093 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
80095 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
80097 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 2, 1, 2 ] 24 24 24
80099 [ 0, 1, 2, 2, 0, 0, 0, 1, 1, 2, 2, 1 ] 24 24 24
80103 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
80106 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
80107 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
80108 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
80111 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
80112 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
80113 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
80115 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
80116 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
80117 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
80120 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
80122 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
80124 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 2, 1, 2 ] 24 24 24
80126 [ 0, 1, 2, 2, 0, 0, 0, 1, 2, 2, 2, 1 ] 24 24 24
80129 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
80131 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
80133 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
80135 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
80138 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
80139 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
80140 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
80142 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
80143 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
80144 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
80147 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
80149 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
80151 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 2, 1, 2 ] 24 24 24
80153 [ 0, 1, 2, 2, 0, 0, 0, 2, 0, 2, 2, 1 ] 24 24 24
80156 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
80158 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
80160 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
80162 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
80165 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
80166 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
80167 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
80169 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
80170 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
80171 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
80174 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
80176 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
80178 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 2, 1, 2 ] 24 24 24
80180 [ 0, 1, 2, 2, 0, 0, 0, 2, 1, 2, 2, 1 ] 24 24 24
80183 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
80185 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
80187 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
80189 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
80192 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
80193 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
80194 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
80196 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
80197 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
80198 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
80201 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
80203 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
80205 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 2, 1, 2 ] 24 24 24
80207 [ 0, 1, 2, 2, 0, 0, 0, 2, 2, 2, 2, 1 ] 24 24 24
80211 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
80214 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
80215 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
80216 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
80219 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
80220 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
80221 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
80223 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
80224 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
80225 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
80228 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
80230 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
80232 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 2, 1, 2 ] 24 24 24
80234 [ 0, 1, 2, 2, 0, 0, 1, 0, 0, 2, 2, 1 ] 24 24 24
80238 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
80241 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
80242 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
80243 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
80246 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
80247 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
80248 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
80250 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
80251 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
80252 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
80255 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
80257 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
80259 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 2, 1, 2 ] 24 24 24
80261 [ 0, 1, 2, 2, 0, 0, 1, 0, 1, 2, 2, 1 ] 24 24 24
80265 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
80268 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
80269 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
80270 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
80273 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
80274 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
80275 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
80277 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
80278 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
80279 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
80282 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
80284 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
80286 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 2, 1, 2 ] 24 24 24
80288 [ 0, 1, 2, 2, 0, 0, 1, 0, 2, 2, 2, 1 ] 24 24 24
80372 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
80373 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
80374 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
80377 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
80381 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
80382 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
80383 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
80385 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
80386 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
80387 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
80390 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
80392 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
80394 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 2, 1, 2 ] 24 24 24
80396 [ 0, 1, 2, 2, 0, 0, 1, 2, 0, 2, 2, 1 ] 24 24 24
80399 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
80400 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
80401 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
80404 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
80408 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
80409 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
80410 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
80412 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
80413 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
80414 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
80417 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
80419 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
80421 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 2, 1, 2 ] 24 24 24
80423 [ 0, 1, 2, 2, 0, 0, 1, 2, 1, 2, 2, 1 ] 24 24 24
80426 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
80427 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
80428 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
80431 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
80435 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
80436 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
80437 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
80439 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 1, 1, 2 ] 24 24 24
80440 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
80441 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 1, 2, 1 ] 24 24 24
80444 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
80446 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
80448 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 2, 1, 2 ] 24 24 24
80450 [ 0, 1, 2, 2, 0, 0, 1, 2, 2, 2, 2, 1 ] 24 24 24
80453 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
80455 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
80457 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
80459 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
80462 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
80463 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
80464 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
80466 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
80467 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
80468 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
80471 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
80473 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
80475 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 2, 1, 2 ] 24 24 24
80477 [ 0, 1, 2, 2, 0, 0, 2, 0, 0, 2, 2, 1 ] 24 24 24
80480 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
80482 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
80484 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
80486 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
80489 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
80490 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
80491 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
80493 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
80494 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
80495 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
80498 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
80500 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
80502 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 2, 1, 2 ] 24 24 24
80504 [ 0, 1, 2, 2, 0, 0, 2, 0, 1, 2, 2, 1 ] 24 24 24
80507 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
80509 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
80511 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
80513 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
80516 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
80517 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
80518 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
80520 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
80521 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
80522 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
80525 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
80527 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
80529 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 2, 1, 2 ] 24 24 24
80531 [ 0, 1, 2, 2, 0, 0, 2, 0, 2, 2, 2, 1 ] 24 24 24
80534 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
80535 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
80536 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
80539 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
80543 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
80544 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
80545 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
80547 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
80548 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
80549 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
80552 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
80554 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
80556 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 2, 1, 2 ] 24 24 24
80558 [ 0, 1, 2, 2, 0, 0, 2, 1, 0, 2, 2, 1 ] 24 24 24
80561 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
80562 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
80563 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
80566 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
80570 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
80571 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
80572 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
80574 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
80575 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
80576 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
80579 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
80581 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
80583 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 2, 1, 2 ] 24 24 24
80585 [ 0, 1, 2, 2, 0, 0, 2, 1, 1, 2, 2, 1 ] 24 24 24
80588 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
80589 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
80590 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
80593 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
80597 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
80598 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
80599 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
80601 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 1, 1, 2 ] 24 24 24
80602 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
80603 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 1, 2, 1 ] 24 24 24
80606 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
80608 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
80610 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 2, 1, 2 ] 24 24 24
80612 [ 0, 1, 2, 2, 0, 0, 2, 1, 2, 2, 2, 1 ] 24 24 24
80777 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
80778 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
80779 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
80781 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
80782 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
80783 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
80787 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
80790 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
80791 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
80792 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
80795 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
80797 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
80799 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 2, 1, 2 ] 24 24 24
80801 [ 0, 1, 2, 2, 0, 1, 0, 1, 0, 2, 2, 1 ] 24 24 24
80804 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
80805 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
80806 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
80808 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
80809 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
80810 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
80814 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
80817 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
80818 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
80819 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
80822 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
80824 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
80826 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 1, 2 ] 24 24 24
80828 [ 0, 1, 2, 2, 0, 1, 0, 1, 1, 2, 2, 1 ] 24 24 24
80831 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
80832 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
80833 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
80835 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
80836 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
80837 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
80841 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
80844 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
80845 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
80846 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
80849 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
80851 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
80853 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 2, 1, 2 ] 24 24 24
80855 [ 0, 1, 2, 2, 0, 1, 0, 1, 2, 2, 2, 1 ] 24 24 24
80858 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
80859 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
80860 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
80862 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
80863 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
80864 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
80867 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
80869 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
80871 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
80873 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
80876 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
80878 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
80880 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 2, 1, 2 ] 24 24 24
80882 [ 0, 1, 2, 2, 0, 1, 0, 2, 0, 2, 2, 1 ] 24 24 24
80885 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
80886 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
80887 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
80889 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
80890 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
80891 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
80894 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
80896 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
80898 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
80900 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
80903 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
80905 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
80907 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 2, 1, 2 ] 24 24 24
80909 [ 0, 1, 2, 2, 0, 1, 0, 2, 1, 2, 2, 1 ] 24 24 24
80912 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
80913 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
80914 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
80916 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
80917 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
80918 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
80921 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
80923 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
80925 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
80927 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
80930 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
80932 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
80934 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 2, 1, 2 ] 24 24 24
80936 [ 0, 1, 2, 2, 0, 1, 0, 2, 2, 2, 2, 1 ] 24 24 24
80939 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
80940 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
80941 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
80943 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
80944 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
80945 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
80949 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
80952 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
80953 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
80954 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
80957 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
80959 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
80961 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 2, 1, 2 ] 24 24 24
80963 [ 0, 1, 2, 2, 0, 1, 1, 0, 0, 2, 2, 1 ] 24 24 24
80966 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
80967 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
80968 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
80970 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
80971 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
80972 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
80976 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
80979 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
80980 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
80981 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
80984 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
80986 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
80988 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 2, 1, 2 ] 24 24 24
80990 [ 0, 1, 2, 2, 0, 1, 1, 0, 1, 2, 2, 1 ] 24 24 24
80993 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
80994 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
80995 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
80997 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
80998 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
80999 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
81003 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
81006 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
81007 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
81008 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
81011 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
81013 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
81015 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 2, 1, 2 ] 24 24 24
81017 [ 0, 1, 2, 2, 0, 1, 1, 0, 2, 2, 2, 1 ] 24 24 24
81101 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
81102 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
81103 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
81105 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
81106 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
81107 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
81110 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
81111 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
81112 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
81115 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
81119 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
81121 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
81123 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 2, 1, 2 ] 24 24 24
81125 [ 0, 1, 2, 2, 0, 1, 1, 2, 0, 2, 2, 1 ] 24 24 24
81128 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
81129 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
81130 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
81132 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
81133 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
81134 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
81137 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
81138 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
81139 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
81142 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
81146 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
81148 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
81150 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 2, 1, 2 ] 24 24 24
81152 [ 0, 1, 2, 2, 0, 1, 1, 2, 1, 2, 2, 1 ] 24 24 24
81155 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
81156 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
81157 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
81159 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 0, 1, 2 ] 24 24 24
81160 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
81161 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 0, 2, 1 ] 24 24 24
81164 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
81165 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
81166 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
81169 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
81173 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
81175 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
81177 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 2, 1, 2 ] 24 24 24
81179 [ 0, 1, 2, 2, 0, 1, 1, 2, 2, 2, 2, 1 ] 24 24 24
81182 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
81183 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
81184 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
81186 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
81187 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
81188 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
81191 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
81193 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
81195 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
81197 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
81200 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
81202 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
81204 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 2, 1, 2 ] 24 24 24
81206 [ 0, 1, 2, 2, 0, 1, 2, 0, 0, 2, 2, 1 ] 24 24 24
81209 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
81210 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
81211 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
81213 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
81214 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
81215 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
81218 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
81220 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
81222 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
81224 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
81227 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
81229 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
81231 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 2, 1, 2 ] 24 24 24
81233 [ 0, 1, 2, 2, 0, 1, 2, 0, 1, 2, 2, 1 ] 24 24 24
81236 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
81237 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
81238 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
81240 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
81241 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
81242 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
81245 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
81247 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
81249 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
81251 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
81254 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
81256 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
81258 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 2, 1, 2 ] 24 24 24
81260 [ 0, 1, 2, 2, 0, 1, 2, 0, 2, 2, 2, 1 ] 24 24 24
81263 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
81264 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
81265 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
81267 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
81268 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
81269 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
81272 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
81273 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
81274 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
81277 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
81281 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
81283 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
81285 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 2, 1, 2 ] 24 24 24
81287 [ 0, 1, 2, 2, 0, 1, 2, 1, 0, 2, 2, 1 ] 24 24 24
81290 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
81291 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
81292 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
81294 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
81295 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
81296 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
81299 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
81300 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
81301 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
81304 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
81308 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
81310 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
81312 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 2, 1, 2 ] 24 24 24
81314 [ 0, 1, 2, 2, 0, 1, 2, 1, 1, 2, 2, 1 ] 24 24 24
81317 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
81318 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
81319 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
81321 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 0, 1, 2 ] 24 24 24
81322 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
81323 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 0, 2, 1 ] 24 24 24
81326 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
81327 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
81328 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
81331 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
81335 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
81337 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
81339 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 2, 1, 2 ] 24 24 24
81341 [ 0, 1, 2, 2, 0, 1, 2, 1, 2, 2, 2, 1 ] 24 24 24
81506 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
81507 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
81508 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
81510 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
81511 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
81512 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
81515 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
81516 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
81517 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
81519 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
81520 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
81521 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
81528 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 2, 1, 2 ] 24 24 24
81530 [ 0, 1, 2, 2, 0, 2, 0, 1, 0, 2, 2, 1 ] 24 24 24
81533 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
81534 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
81535 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
81537 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
81538 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
81539 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
81542 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
81543 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
81544 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
81546 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
81547 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
81548 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
81555 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 2, 1, 2 ] 24 24 24
81557 [ 0, 1, 2, 2, 0, 2, 0, 1, 1, 2, 2, 1 ] 24 24 24
81560 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
81561 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
81562 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
81564 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
81565 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
81566 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
81569 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
81570 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
81571 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
81573 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
81574 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
81575 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
81582 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 2, 1, 2 ] 24 24 24
81584 [ 0, 1, 2, 2, 0, 2, 0, 1, 2, 2, 2, 1 ] 24 24 24
81668 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
81669 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
81670 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
81672 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
81673 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
81674 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
81677 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
81678 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
81679 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
81681 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
81682 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
81683 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
81690 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 2, 1, 2 ] 24 24 24
81692 [ 0, 1, 2, 2, 0, 2, 1, 0, 0, 2, 2, 1 ] 24 24 24
81695 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
81696 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
81697 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
81699 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
81700 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
81701 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
81704 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
81705 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
81706 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
81708 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
81709 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
81710 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
81717 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 2, 1, 2 ] 24 24 24
81719 [ 0, 1, 2, 2, 0, 2, 1, 0, 1, 2, 2, 1 ] 24 24 24
81722 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
81723 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
81724 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
81726 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
81727 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
81728 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
81731 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
81732 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
81733 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
81735 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
81736 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
81737 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
81744 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 2, 1, 2 ] 24 24 24
81746 [ 0, 1, 2, 2, 0, 2, 1, 0, 2, 2, 2, 1 ] 24 24 24
81830 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 0, 0, 1 ] 24 24 24
81831 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 0, 0, 2 ] 24 24 24
81832 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 0, 1, 0 ] 24 24 24
81834 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 0, 1, 2 ] 24 24 24
81835 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 0, 2, 0 ] 24 24 24
81836 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 0, 2, 1 ] 24 24 24
81839 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 1, 0, 1 ] 24 24 24
81840 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 1, 0, 2 ] 24 24 24
81841 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 1, 1, 0 ] 24 24 24
81843 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 1, 1, 2 ] 24 24 24
81844 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 1, 2, 0 ] 24 24 24
81845 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 1, 2, 1 ] 24 24 24
81848 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 2, 0, 1 ] 24 24 24
81850 [ 0, 1, 2, 2, 0, 2, 1, 2, 0, 2, 1, 0 ] 24 24 24
81857 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 0, 0, 1 ] 24 24 24
81858 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 0, 0, 2 ] 24 24 24
81859 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 0, 1, 0 ] 24 24 24
81861 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 0, 1, 2 ] 24 24 24
81862 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 0, 2, 0 ] 24 24 24
81863 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 0, 2, 1 ] 24 24 24
81866 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0, 1 ] 24 24 24
81867 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 0, 2 ] 24 24 24
81868 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 1, 0 ] 24 24 24
81870 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 1, 2 ] 24 24 24
81871 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 2, 0 ] 24 24 24
81872 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 1, 2, 1 ] 24 24 24
81875 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 2, 0, 1 ] 24 24 24
81877 [ 0, 1, 2, 2, 0, 2, 1, 2, 1, 2, 1, 0 ] 24 24 24
81884 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 0, 0, 1 ] 24 24 24
81885 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 0, 0, 2 ] 24 24 24
81886 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 0, 1, 0 ] 24 24 24
81888 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 0, 1, 2 ] 24 24 24
81889 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 0, 2, 0 ] 24 24 24
81890 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 0, 2, 1 ] 24 24 24
81893 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 1, 0, 1 ] 24 24 24
81894 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 1, 0, 2 ] 24 24 24
81895 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 1, 1, 0 ] 24 24 24
81897 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 1, 1, 2 ] 24 24 24
81898 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 1, 2, 0 ] 24 24 24
81899 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 1, 2, 1 ] 24 24 24
81902 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 2, 0, 1 ] 24 24 24
81904 [ 0, 1, 2, 2, 0, 2, 1, 2, 2, 2, 1, 0 ] 24 24 24
81992 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 0, 0, 1 ] 24 24 24
81993 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 0, 0, 2 ] 24 24 24
81994 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 0, 1, 0 ] 24 24 24
81996 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 0, 1, 2 ] 24 24 24
81997 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 0, 2, 0 ] 24 24 24
81998 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 0, 2, 1 ] 24 24 24
82001 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 1, 0, 1 ] 24 24 24
82002 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 1, 0, 2 ] 24 24 24
82003 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 1, 1, 0 ] 24 24 24
82005 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 1, 1, 2 ] 24 24 24
82006 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 1, 2, 0 ] 24 24 24
82007 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 1, 2, 1 ] 24 24 24
82010 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 2, 0, 1 ] 24 24 24
82012 [ 0, 1, 2, 2, 0, 2, 2, 1, 0, 2, 1, 0 ] 24 24 24
82019 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 0, 1 ] 24 24 24
82020 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 0, 2 ] 24 24 24
82021 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 1, 0 ] 24 24 24
82023 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 1, 2 ] 24 24 24
82024 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 2, 0 ] 24 24 24
82025 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 2, 1 ] 24 24 24
82028 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 1, 0, 1 ] 24 24 24
82029 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 1, 0, 2 ] 24 24 24
82030 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 1, 1, 0 ] 24 24 24
82032 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 1, 1, 2 ] 24 24 24
82033 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 1, 2, 0 ] 24 24 24
82034 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 1, 2, 1 ] 24 24 24
82037 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 2, 0, 1 ] 24 24 24
82039 [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 2, 1, 0 ] 24 24 24
82046 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 0, 0, 1 ] 24 24 24
82047 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 0, 0, 2 ] 24 24 24
82048 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 0, 1, 0 ] 24 24 24
82050 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 0, 1, 2 ] 24 24 24
82051 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 0, 2, 0 ] 24 24 24
82052 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 0, 2, 1 ] 24 24 24
82055 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 1, 0, 1 ] 24 24 24
82056 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 1, 0, 2 ] 24 24 24
82057 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 1, 1, 0 ] 24 24 24
82059 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 1, 1, 2 ] 24 24 24
82060 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 1, 2, 0 ] 24 24 24
82061 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 1, 2, 1 ] 24 24 24
82064 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 2, 0, 1 ] 24 24 24
82066 [ 0, 1, 2, 2, 0, 2, 2, 1, 2, 2, 1, 0 ] 24 24 24
82236 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 0, 0, 2 ] 24 24 24
82239 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, 2 ] 24 24 24
82240 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 0, 2, 0 ] 24 24 24
82241 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 0, 2, 1 ] 24 24 24
82244 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1 ] 24 24 24
82245 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 2 ] 24 24 24
82246 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 1, 0 ] 24 24 24
82248 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 1, 2 ] 24 24 24
82249 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 2, 0 ] 24 24 24
82250 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 2, 1 ] 24 24 24
82253 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 2, 0, 1 ] 24 24 24
82254 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 2, 0, 2 ] 24 24 24
82255 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 2, 1, 0 ] 24 24 24
82258 [ 0, 1, 2, 2, 1, 0, 0, 1, 0, 2, 2, 0 ] 24 24 24
82263 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0, 2 ] 24 24 24
82266 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, 2 ] 24 24 24
82267 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 0, 2, 0 ] 24 24 24
82268 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 0, 2, 1 ] 24 24 24
82271 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 1, 0, 1 ] 24 24 24
82272 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 1, 0, 2 ] 24 24 24
82273 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, 0 ] 24 24 24
82275 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, 2 ] 24 24 24
82276 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 1, 2, 0 ] 24 24 24
82277 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 1, 2, 1 ] 24 24 24
82280 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 2, 0, 1 ] 24 24 24
82281 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 2, 0, 2 ] 24 24 24
82282 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 2, 1, 0 ] 24 24 24
82285 [ 0, 1, 2, 2, 1, 0, 0, 1, 1, 2, 2, 0 ] 24 24 24
82290 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 0, 0, 2 ] 24 24 24
82293 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 0, 1, 2 ] 24 24 24
82294 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 0, 2, 0 ] 24 24 24
82295 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 0, 2, 1 ] 24 24 24
82298 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 1, 0, 1 ] 24 24 24
82299 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 1, 0, 2 ] 24 24 24
82300 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 1, 1, 0 ] 24 24 24
82302 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 1, 1, 2 ] 24 24 24
82303 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 1, 2, 0 ] 24 24 24
82304 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 1, 2, 1 ] 24 24 24
82307 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 2, 0, 1 ] 24 24 24
82308 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 2, 0, 2 ] 24 24 24
82309 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 2, 1, 0 ] 24 24 24
82312 [ 0, 1, 2, 2, 1, 0, 0, 1, 2, 2, 2, 0 ] 24 24 24
82316 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 0, 0, 1 ] 24 24 24
82318 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 0, 1, 0 ] 24 24 24
82320 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 0, 1, 2 ] 24 24 24
82322 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 0, 2, 1 ] 24 24 24
82325 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 1, 0, 1 ] 24 24 24
82326 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 1, 0, 2 ] 24 24 24
82327 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 1, 1, 0 ] 24 24 24
82329 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 1, 1, 2 ] 24 24 24
82330 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 1, 2, 0 ] 24 24 24
82331 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 1, 2, 1 ] 24 24 24
82334 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 2, 0, 1 ] 24 24 24
82335 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 2, 0, 2 ] 24 24 24
82336 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 2, 1, 0 ] 24 24 24
82339 [ 0, 1, 2, 2, 1, 0, 0, 2, 0, 2, 2, 0 ] 24 24 24
82343 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 0, 0, 1 ] 24 24 24
82345 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 0, 1, 0 ] 24 24 24
82347 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 0, 1, 2 ] 24 24 24
82349 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 0, 2, 1 ] 24 24 24
82352 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 1, 0, 1 ] 24 24 24
82353 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 1, 0, 2 ] 24 24 24
82354 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 1, 1, 0 ] 24 24 24
82356 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 1, 1, 2 ] 24 24 24
82357 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 1, 2, 0 ] 24 24 24
82358 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 1, 2, 1 ] 24 24 24
82361 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 2, 0, 1 ] 24 24 24
82362 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 2, 0, 2 ] 24 24 24
82363 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 2, 1, 0 ] 24 24 24
82366 [ 0, 1, 2, 2, 1, 0, 0, 2, 1, 2, 2, 0 ] 24 24 24
82370 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 0, 0, 1 ] 24 24 24
82372 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 0, 1, 0 ] 24 24 24
82374 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 0, 1, 2 ] 24 24 24
82376 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 0, 2, 1 ] 24 24 24
82379 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 1, 0, 1 ] 24 24 24
82380 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 1, 0, 2 ] 24 24 24
82381 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 1, 1, 0 ] 24 24 24
82383 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 1, 1, 2 ] 24 24 24
82384 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 1, 2, 0 ] 24 24 24
82385 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 1, 2, 1 ] 24 24 24
82388 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 2, 0, 1 ] 24 24 24
82389 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 2, 0, 2 ] 24 24 24
82390 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 2, 1, 0 ] 24 24 24
82393 [ 0, 1, 2, 2, 1, 0, 0, 2, 2, 2, 2, 0 ] 24 24 24
82398 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 0, 0, 2 ] 24 24 24
82401 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, 2 ] 24 24 24
82402 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 0, 2, 0 ] 24 24 24
82403 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 0, 2, 1 ] 24 24 24
82406 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 0, 1 ] 24 24 24
82407 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 0, 2 ] 24 24 24
82408 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 1, 0 ] 24 24 24
82410 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 1, 2 ] 24 24 24
82411 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 2, 0 ] 24 24 24
82412 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 2, 1 ] 24 24 24
82415 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 2, 0, 1 ] 24 24 24
82416 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 2, 0, 2 ] 24 24 24
82417 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 2, 1, 0 ] 24 24 24
82420 [ 0, 1, 2, 2, 1, 0, 1, 0, 0, 2, 2, 0 ] 24 24 24
82425 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 0, 0, 2 ] 24 24 24
82428 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, 2 ] 24 24 24
82429 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 0, 2, 0 ] 24 24 24
82430 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 0, 2, 1 ] 24 24 24
82433 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 1, 0, 1 ] 24 24 24
82434 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 1, 0, 2 ] 24 24 24
82435 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 1, 1, 0 ] 24 24 24
82437 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 1, 1, 2 ] 24 24 24
82438 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 1, 2, 0 ] 24 24 24
82439 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 1, 2, 1 ] 24 24 24
82442 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 2, 0, 1 ] 24 24 24
82443 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 2, 0, 2 ] 24 24 24
82444 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 2, 1, 0 ] 24 24 24
82447 [ 0, 1, 2, 2, 1, 0, 1, 0, 1, 2, 2, 0 ] 24 24 24
82452 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 0, 0, 2 ] 24 24 24
82455 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 0, 1, 2 ] 24 24 24
82456 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 0, 2, 0 ] 24 24 24
82457 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 0, 2, 1 ] 24 24 24
82460 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 1, 0, 1 ] 24 24 24
82461 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 1, 0, 2 ] 24 24 24
82462 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 1, 1, 0 ] 24 24 24
82464 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 1, 1, 2 ] 24 24 24
82465 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 1, 2, 0 ] 24 24 24
82466 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 1, 2, 1 ] 24 24 24
82469 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 2, 0, 1 ] 24 24 24
82470 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 2, 0, 2 ] 24 24 24
82471 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 2, 1, 0 ] 24 24 24
82474 [ 0, 1, 2, 2, 1, 0, 1, 0, 2, 2, 2, 0 ] 24 24 24
82559 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 0, 0, 1 ] 24 24 24
82560 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 0, 0, 2 ] 24 24 24
82561 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 0, 1, 0 ] 24 24 24
82564 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 0, 2, 0 ] 24 24 24
82568 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1 ] 24 24 24
82569 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 1, 0, 2 ] 24 24 24
82570 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 1, 1, 0 ] 24 24 24
82572 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 1, 1, 2 ] 24 24 24
82573 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 1, 2, 0 ] 24 24 24
82574 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 1, 2, 1 ] 24 24 24
82577 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 2, 0, 1 ] 24 24 24
82578 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 2, 0, 2 ] 24 24 24
82579 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 2, 1, 0 ] 24 24 24
82582 [ 0, 1, 2, 2, 1, 0, 1, 2, 0, 2, 2, 0 ] 24 24 24
82586 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 0, 0, 1 ] 24 24 24
82587 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 0, 0, 2 ] 24 24 24
82588 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 0, 1, 0 ] 24 24 24
82591 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 0, 2, 0 ] 24 24 24
82595 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 1, 0, 1 ] 24 24 24
82596 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 1, 0, 2 ] 24 24 24
82597 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 1, 1, 0 ] 24 24 24
82599 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 1, 1, 2 ] 24 24 24
82600 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 1, 2, 0 ] 24 24 24
82601 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 1, 2, 1 ] 24 24 24
82604 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 2, 0, 1 ] 24 24 24
82605 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 2, 0, 2 ] 24 24 24
82606 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 2, 1, 0 ] 24 24 24
82609 [ 0, 1, 2, 2, 1, 0, 1, 2, 1, 2, 2, 0 ] 24 24 24
82613 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 0, 0, 1 ] 24 24 24
82614 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 0, 0, 2 ] 24 24 24
82615 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 0, 1, 0 ] 24 24 24
82618 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 0, 2, 0 ] 24 24 24
82622 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 1, 0, 1 ] 24 24 24
82623 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 1, 0, 2 ] 24 24 24
82624 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 1, 1, 0 ] 24 24 24
82627 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 1, 2, 0 ] 24 24 24
82631 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 2, 0, 1 ] 24 24 24
82632 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 2, 0, 2 ] 24 24 24
82633 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 2, 1, 0 ] 24 24 24
82636 [ 0, 1, 2, 2, 1, 0, 1, 2, 2, 2, 2, 0 ] 24 24 24
82640 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 0, 0, 1 ] 24 24 24
82642 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 0, 1, 0 ] 24 24 24
82644 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 0, 1, 2 ] 24 24 24
82646 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 0, 2, 1 ] 24 24 24
82649 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 1, 0, 1 ] 24 24 24
82650 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 1, 0, 2 ] 24 24 24
82651 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 1, 1, 0 ] 24 24 24
82653 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 1, 1, 2 ] 24 24 24
82654 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 1, 2, 0 ] 24 24 24
82655 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 1, 2, 1 ] 24 24 24
82658 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 2, 0, 1 ] 24 24 24
82659 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 2, 0, 2 ] 24 24 24
82660 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 2, 1, 0 ] 24 24 24
82663 [ 0, 1, 2, 2, 1, 0, 2, 0, 0, 2, 2, 0 ] 24 24 24
82667 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 0, 0, 1 ] 24 24 24
82669 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 0, 1, 0 ] 24 24 24
82671 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 0, 1, 2 ] 24 24 24
82673 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 0, 2, 1 ] 24 24 24
82676 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 1, 0, 1 ] 24 24 24
82677 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 1, 0, 2 ] 24 24 24
82678 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 1, 1, 0 ] 24 24 24
82680 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 1, 1, 2 ] 24 24 24
82681 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 1, 2, 0 ] 24 24 24
82682 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 1, 2, 1 ] 24 24 24
82685 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 2, 0, 1 ] 24 24 24
82686 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 2, 0, 2 ] 24 24 24
82687 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 2, 1, 0 ] 24 24 24
82690 [ 0, 1, 2, 2, 1, 0, 2, 0, 1, 2, 2, 0 ] 24 24 24
82694 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 0, 0, 1 ] 24 24 24
82696 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 0, 1, 0 ] 24 24 24
82698 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 0, 1, 2 ] 24 24 24
82700 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 0, 2, 1 ] 24 24 24
82703 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 1, 0, 1 ] 24 24 24
82704 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 1, 0, 2 ] 24 24 24
82705 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 1, 1, 0 ] 24 24 24
82707 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 1, 1, 2 ] 24 24 24
82708 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 1, 2, 0 ] 24 24 24
82709 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 1, 2, 1 ] 24 24 24
82712 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 2, 0, 1 ] 24 24 24
82713 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 2, 0, 2 ] 24 24 24
82714 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 2, 1, 0 ] 24 24 24
82717 [ 0, 1, 2, 2, 1, 0, 2, 0, 2, 2, 2, 0 ] 24 24 24
82721 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 0, 0, 1 ] 24 24 24
82722 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 0, 0, 2 ] 24 24 24
82723 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 0, 1, 0 ] 24 24 24
82726 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 0, 2, 0 ] 24 24 24
82730 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 1, 0, 1 ] 24 24 24
82731 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 1, 0, 2 ] 24 24 24
82732 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 1, 1, 0 ] 24 24 24
82734 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 1, 1, 2 ] 24 24 24
82735 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 1, 2, 0 ] 24 24 24
82736 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 1, 2, 1 ] 24 24 24
82739 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 2, 0, 1 ] 24 24 24
82740 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 2, 0, 2 ] 24 24 24
82741 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 2, 1, 0 ] 24 24 24
82744 [ 0, 1, 2, 2, 1, 0, 2, 1, 0, 2, 2, 0 ] 24 24 24
82748 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 0, 0, 1 ] 24 24 24
82749 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 0, 0, 2 ] 24 24 24
82750 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 0, 1, 0 ] 24 24 24
82753 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 0, 2, 0 ] 24 24 24
82757 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 1, 0, 1 ] 24 24 24
82758 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 1, 0, 2 ] 24 24 24
82759 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 1, 1, 0 ] 24 24 24
82761 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 1, 1, 2 ] 24 24 24
82762 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 1, 2, 0 ] 24 24 24
82763 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 1, 2, 1 ] 24 24 24
82766 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 2, 0, 1 ] 24 24 24
82767 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 2, 0, 2 ] 24 24 24
82768 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 2, 1, 0 ] 24 24 24
82771 [ 0, 1, 2, 2, 1, 0, 2, 1, 1, 2, 2, 0 ] 24 24 24
82775 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 0, 1 ] 24 24 24
82776 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 0, 2 ] 24 24 24
82777 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 1, 0 ] 24 24 24
82780 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 0, 2, 0 ] 24 24 24
82784 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 1, 0, 1 ] 24 24 24
82785 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 1, 0, 2 ] 24 24 24
82786 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 1, 1, 0 ] 24 24 24
82789 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 1, 2, 0 ] 24 24 24
82793 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 2, 0, 1 ] 24 24 24
82794 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 2, 0, 2 ] 24 24 24
82795 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 2, 1, 0 ] 24 24 24
82798 [ 0, 1, 2, 2, 1, 0, 2, 1, 2, 2, 2, 0 ] 24 24 24
82964 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1 ] 24 24 24
82965 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 0, 2 ] 24 24 24
82966 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, 0 ] 24 24 24
82968 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, 2 ] 24 24 24
82969 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2, 0 ] 24 24 24
82970 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 0, 2, 1 ] 24 24 24
82974 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 2 ] 24 24 24
82977 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, 2 ] 24 24 24
82978 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 2, 0 ] 24 24 24
82979 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 2, 1 ] 24 24 24
82982 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 2, 0, 1 ] 24 24 24
82983 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 2, 0, 2 ] 24 24 24
82984 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 2, 1, 0 ] 24 24 24
82987 [ 0, 1, 2, 2, 1, 1, 0, 1, 0, 2, 2, 0 ] 24 24 24
82991 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 0, 0, 1 ] 24 24 24
82992 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 0, 0, 2 ] 24 24 24
82993 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, 0 ] 24 24 24
82995 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, 2 ] 24 24 24
82996 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 0, 2, 0 ] 24 24 24
82997 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 0, 2, 1 ] 24 24 24
83001 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 1, 0, 2 ] 24 24 24
83004 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2 ] 24 24 24
83005 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, 0 ] 24 24 24
83006 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, 1 ] 24 24 24
83009 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 2, 0, 1 ] 24 24 24
83010 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 2, 0, 2 ] 24 24 24
83011 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 2, 1, 0 ] 24 24 24
83014 [ 0, 1, 2, 2, 1, 1, 0, 1, 1, 2, 2, 0 ] 24 24 24
83018 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 0, 0, 1 ] 24 24 24
83019 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 0, 0, 2 ] 24 24 24
83020 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 0, 1, 0 ] 24 24 24
83022 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 0, 1, 2 ] 24 24 24
83023 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 0, 2, 0 ] 24 24 24
83024 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 0, 2, 1 ] 24 24 24
83028 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 1, 0, 2 ] 24 24 24
83031 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 1, 1, 2 ] 24 24 24
83032 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 1, 2, 0 ] 24 24 24
83033 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 1, 2, 1 ] 24 24 24
83036 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 2, 0, 1 ] 24 24 24
83037 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 2, 0, 2 ] 24 24 24
83038 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 2, 1, 0 ] 24 24 24
83041 [ 0, 1, 2, 2, 1, 1, 0, 1, 2, 2, 2, 0 ] 24 24 24
83045 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 0, 0, 1 ] 24 24 24
83046 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 0, 0, 2 ] 24 24 24
83047 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 0, 1, 0 ] 24 24 24
83049 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 0, 1, 2 ] 24 24 24
83050 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 0, 2, 0 ] 24 24 24
83051 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 0, 2, 1 ] 24 24 24
83054 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 1, 0, 1 ] 24 24 24
83056 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 1, 1, 0 ] 24 24 24
83058 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 1, 1, 2 ] 24 24 24
83060 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 1, 2, 1 ] 24 24 24
83063 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 2, 0, 1 ] 24 24 24
83064 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 2, 0, 2 ] 24 24 24
83065 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 2, 1, 0 ] 24 24 24
83068 [ 0, 1, 2, 2, 1, 1, 0, 2, 0, 2, 2, 0 ] 24 24 24
83072 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 0, 0, 1 ] 24 24 24
83073 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 0, 0, 2 ] 24 24 24
83074 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 0, 1, 0 ] 24 24 24
83076 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 0, 1, 2 ] 24 24 24
83077 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 0, 2, 0 ] 24 24 24
83078 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 0, 2, 1 ] 24 24 24
83081 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 1, 0, 1 ] 24 24 24
83083 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 1, 1, 0 ] 24 24 24
83085 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 1, 1, 2 ] 24 24 24
83087 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 1, 2, 1 ] 24 24 24
83090 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 2, 0, 1 ] 24 24 24
83091 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 2, 0, 2 ] 24 24 24
83092 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 2, 1, 0 ] 24 24 24
83095 [ 0, 1, 2, 2, 1, 1, 0, 2, 1, 2, 2, 0 ] 24 24 24
83099 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 0, 0, 1 ] 24 24 24
83100 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 0, 0, 2 ] 24 24 24
83101 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 0, 1, 0 ] 24 24 24
83103 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 0, 1, 2 ] 24 24 24
83104 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 0, 2, 0 ] 24 24 24
83105 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 0, 2, 1 ] 24 24 24
83108 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 1, 0, 1 ] 24 24 24
83110 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 1, 1, 0 ] 24 24 24
83112 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 1, 1, 2 ] 24 24 24
83114 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 1, 2, 1 ] 24 24 24
83117 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 2, 0, 1 ] 24 24 24
83118 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 2, 0, 2 ] 24 24 24
83119 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 2, 1, 0 ] 24 24 24
83122 [ 0, 1, 2, 2, 1, 1, 0, 2, 2, 2, 2, 0 ] 24 24 24
83126 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 0, 0, 1 ] 24 24 24
83127 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 0, 0, 2 ] 24 24 24
83128 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0 ] 24 24 24
83130 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 2 ] 24 24 24
83131 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, 0 ] 24 24 24
83132 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, 1 ] 24 24 24
83136 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 1, 0, 2 ] 24 24 24
83139 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, 2 ] 24 24 24
83140 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 1, 2, 0 ] 24 24 24
83141 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 1, 2, 1 ] 24 24 24
83144 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 2, 0, 1 ] 24 24 24
83145 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 2, 0, 2 ] 24 24 24
83146 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 2, 1, 0 ] 24 24 24
83149 [ 0, 1, 2, 2, 1, 1, 1, 0, 0, 2, 2, 0 ] 24 24 24
83153 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 0, 1 ] 24 24 24
83154 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2 ] 24 24 24
83155 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0 ] 24 24 24
83157 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1, 2 ] 24 24 24
83158 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 2, 0 ] 24 24 24
83159 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 0, 2, 1 ] 24 24 24
83163 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 1, 0, 2 ] 24 24 24
83166 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 1, 1, 2 ] 24 24 24
83167 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 1, 2, 0 ] 24 24 24
83168 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 1, 2, 1 ] 24 24 24
83171 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 2, 0, 1 ] 24 24 24
83172 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 2, 0, 2 ] 24 24 24
83173 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 2, 1, 0 ] 24 24 24
83176 [ 0, 1, 2, 2, 1, 1, 1, 0, 1, 2, 2, 0 ] 24 24 24
83180 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 0, 0, 1 ] 24 24 24
83181 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 0, 0, 2 ] 24 24 24
83182 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 0, 1, 0 ] 24 24 24
83184 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 0, 1, 2 ] 24 24 24
83185 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 0, 2, 0 ] 24 24 24
83186 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 0, 2, 1 ] 24 24 24
83190 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 1, 0, 2 ] 24 24 24
83193 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 1, 1, 2 ] 24 24 24
83194 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 1, 2, 0 ] 24 24 24
83195 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 1, 2, 1 ] 24 24 24
83198 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 2, 0, 1 ] 24 24 24
83199 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 2, 0, 2 ] 24 24 24
83200 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 2, 1, 0 ] 24 24 24
83203 [ 0, 1, 2, 2, 1, 1, 1, 0, 2, 2, 2, 0 ] 24 24 24
83288 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 0, 0, 1 ] 24 24 24
83289 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 0, 0, 2 ] 24 24 24
83290 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 0, 1, 0 ] 24 24 24
83292 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 0, 1, 2 ] 24 24 24
83293 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 0, 2, 0 ] 24 24 24
83294 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 0, 2, 1 ] 24 24 24
83297 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 1, 0, 1 ] 24 24 24
83298 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 1, 0, 2 ] 24 24 24
83299 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 1, 1, 0 ] 24 24 24
83302 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 1, 2, 0 ] 24 24 24
83306 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 2, 0, 1 ] 24 24 24
83307 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 2, 0, 2 ] 24 24 24
83308 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 2, 1, 0 ] 24 24 24
83311 [ 0, 1, 2, 2, 1, 1, 1, 2, 0, 2, 2, 0 ] 24 24 24
83315 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 0, 0, 1 ] 24 24 24
83316 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 0, 0, 2 ] 24 24 24
83317 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 0, 1, 0 ] 24 24 24
83319 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 0, 1, 2 ] 24 24 24
83320 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 0, 2, 0 ] 24 24 24
83321 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 0, 2, 1 ] 24 24 24
83324 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 1, 0, 1 ] 24 24 24
83325 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 1, 0, 2 ] 24 24 24
83326 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 0 ] 24 24 24
83329 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 0 ] 24 24 24
83333 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 2, 0, 1 ] 24 24 24
83334 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 2, 0, 2 ] 24 24 24
83335 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 2, 1, 0 ] 24 24 24
83338 [ 0, 1, 2, 2, 1, 1, 1, 2, 1, 2, 2, 0 ] 24 24 24
83342 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 0, 0, 1 ] 24 24 24
83343 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 0, 0, 2 ] 24 24 24
83344 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 0, 1, 0 ] 24 24 24
83347 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 0, 2, 0 ] 24 24 24
83351 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 1, 0, 1 ] 24 24 24
83352 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 1, 0, 2 ] 24 24 24
83353 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 1, 1, 0 ] 24 24 24
83356 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 1, 2, 0 ] 24 24 24
83360 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 2, 0, 1 ] 24 24 24
83361 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 2, 0, 2 ] 24 24 24
83362 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 2, 1, 0 ] 24 24 24
83365 [ 0, 1, 2, 2, 1, 1, 1, 2, 2, 2, 2, 0 ] 24 24 24
83369 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 0, 0, 1 ] 24 24 24
83370 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 0, 0, 2 ] 24 24 24
83371 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 0, 1, 0 ] 24 24 24
83373 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 0, 1, 2 ] 24 24 24
83374 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 0, 2, 0 ] 24 24 24
83375 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 0, 2, 1 ] 24 24 24
83378 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 1, 0, 1 ] 24 24 24
83380 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 1, 1, 0 ] 24 24 24
83382 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 1, 1, 2 ] 24 24 24
83384 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 1, 2, 1 ] 24 24 24
83387 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 2, 0, 1 ] 24 24 24
83388 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 2, 0, 2 ] 24 24 24
83389 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 2, 1, 0 ] 24 24 24
83392 [ 0, 1, 2, 2, 1, 1, 2, 0, 0, 2, 2, 0 ] 24 24 24
83396 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 0, 0, 1 ] 24 24 24
83397 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 0, 0, 2 ] 24 24 24
83398 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 0, 1, 0 ] 24 24 24
83400 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 0, 1, 2 ] 24 24 24
83401 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 0, 2, 0 ] 24 24 24
83402 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 0, 2, 1 ] 24 24 24
83405 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 1, 0, 1 ] 24 24 24
83407 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 1, 1, 0 ] 24 24 24
83409 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 1, 1, 2 ] 24 24 24
83411 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 1, 2, 1 ] 24 24 24
83414 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 2, 0, 1 ] 24 24 24
83415 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 2, 0, 2 ] 24 24 24
83416 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 2, 1, 0 ] 24 24 24
83419 [ 0, 1, 2, 2, 1, 1, 2, 0, 1, 2, 2, 0 ] 24 24 24
83423 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 0, 0, 1 ] 24 24 24
83424 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 0, 0, 2 ] 24 24 24
83425 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 0, 1, 0 ] 24 24 24
83427 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 0, 1, 2 ] 24 24 24
83428 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 0, 2, 0 ] 24 24 24
83429 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 0, 2, 1 ] 24 24 24
83432 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 1, 0, 1 ] 24 24 24
83434 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 1, 1, 0 ] 24 24 24
83436 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 1, 1, 2 ] 24 24 24
83438 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 1, 2, 1 ] 24 24 24
83441 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 2, 0, 1 ] 24 24 24
83442 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 2, 0, 2 ] 24 24 24
83443 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 2, 1, 0 ] 24 24 24
83446 [ 0, 1, 2, 2, 1, 1, 2, 0, 2, 2, 2, 0 ] 24 24 24
83450 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 0, 0, 1 ] 24 24 24
83451 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 0, 0, 2 ] 24 24 24
83452 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 0, 1, 0 ] 24 24 24
83454 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 0, 1, 2 ] 24 24 24
83455 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 0, 2, 0 ] 24 24 24
83456 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 0, 2, 1 ] 24 24 24
83459 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 1, 0, 1 ] 24 24 24
83460 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 1, 0, 2 ] 24 24 24
83461 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 1, 1, 0 ] 24 24 24
83464 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 1, 2, 0 ] 24 24 24
83468 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 2, 0, 1 ] 24 24 24
83469 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 2, 0, 2 ] 24 24 24
83470 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 2, 1, 0 ] 24 24 24
83473 [ 0, 1, 2, 2, 1, 1, 2, 1, 0, 2, 2, 0 ] 24 24 24
83477 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 0, 0, 1 ] 24 24 24
83478 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 0, 0, 2 ] 24 24 24
83479 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 0, 1, 0 ] 24 24 24
83481 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 0, 1, 2 ] 24 24 24
83482 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 0, 2, 0 ] 24 24 24
83483 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 0, 2, 1 ] 24 24 24
83486 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 1, 0, 1 ] 24 24 24
83487 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 1, 0, 2 ] 24 24 24
83488 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 0 ] 24 24 24
83491 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 0 ] 24 24 24
83495 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 2, 0, 1 ] 24 24 24
83496 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 2, 0, 2 ] 24 24 24
83497 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 0 ] 24 24 24
83500 [ 0, 1, 2, 2, 1, 1, 2, 1, 1, 2, 2, 0 ] 24 24 24
83504 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 0, 0, 1 ] 24 24 24
83505 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 0, 0, 2 ] 24 24 24
83506 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 0, 1, 0 ] 24 24 24
83509 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 0, 2, 0 ] 24 24 24
83513 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 1, 0, 1 ] 24 24 24
83514 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 1, 0, 2 ] 24 24 24
83515 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 1, 1, 0 ] 24 24 24
83518 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 1, 2, 0 ] 24 24 24
83522 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 2, 0, 1 ] 24 24 24
83523 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 2, 0, 2 ] 24 24 24
83524 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 2, 1, 0 ] 24 24 24
83527 [ 0, 1, 2, 2, 1, 1, 2, 1, 2, 2, 2, 0 ] 24 24 24
83693 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 0, 1 ] 24 24 24
83694 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 0, 2 ] 24 24 24
83695 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1, 0 ] 24 24 24
83697 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 1, 2 ] 24 24 24
83698 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 2, 0 ] 24 24 24
83699 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 0, 2, 1 ] 24 24 24
83702 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 1, 0, 1 ] 24 24 24
83703 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 1, 0, 2 ] 24 24 24
83704 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 1, 1, 0 ] 24 24 24
83706 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 1, 1, 2 ] 24 24 24
83707 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 1, 2, 0 ] 24 24 24
83708 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 1, 2, 1 ] 24 24 24
83712 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 2, 0, 2 ] 24 24 24
83716 [ 0, 1, 2, 2, 1, 2, 0, 1, 0, 2, 2, 0 ] 24 24 24
83720 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 0, 0, 1 ] 24 24 24
83721 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 0, 0, 2 ] 24 24 24
83722 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 0, 1, 0 ] 24 24 24
83724 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 0, 1, 2 ] 24 24 24
83725 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 0, 2, 0 ] 24 24 24
83726 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 0, 2, 1 ] 24 24 24
83729 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 1, 0, 1 ] 24 24 24
83730 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 1, 0, 2 ] 24 24 24
83731 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 1, 1, 0 ] 24 24 24
83733 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 1, 1, 2 ] 24 24 24
83734 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 1, 2, 0 ] 24 24 24
83735 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 1, 2, 1 ] 24 24 24
83739 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 2, 0, 2 ] 24 24 24
83743 [ 0, 1, 2, 2, 1, 2, 0, 1, 1, 2, 2, 0 ] 24 24 24
83747 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 0, 0, 1 ] 24 24 24
83748 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 0, 0, 2 ] 24 24 24
83749 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 0, 1, 0 ] 24 24 24
83751 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 0, 1, 2 ] 24 24 24
83752 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 0, 2, 0 ] 24 24 24
83753 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 0, 2, 1 ] 24 24 24
83756 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 1, 0, 1 ] 24 24 24
83757 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 1, 0, 2 ] 24 24 24
83758 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 1, 1, 0 ] 24 24 24
83760 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 1, 1, 2 ] 24 24 24
83761 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 1, 2, 0 ] 24 24 24
83762 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 1, 2, 1 ] 24 24 24
83766 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 2, 0, 2 ] 24 24 24
83770 [ 0, 1, 2, 2, 1, 2, 0, 1, 2, 2, 2, 0 ] 24 24 24
83774 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 0, 0, 1 ] 24 24 24
83775 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 0, 0, 2 ] 24 24 24
83776 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 0, 1, 0 ] 24 24 24
83778 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 0, 1, 2 ] 24 24 24
83779 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 0, 2, 0 ] 24 24 24
83780 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 0, 2, 1 ] 24 24 24
83783 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 0, 1 ] 24 24 24
83784 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 0, 2 ] 24 24 24
83785 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 1, 0 ] 24 24 24
83787 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 1, 2 ] 24 24 24
83788 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 2, 0 ] 24 24 24
83789 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 1, 2, 1 ] 24 24 24
83792 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 2, 0, 1 ] 24 24 24
83794 [ 0, 1, 2, 2, 1, 2, 0, 2, 0, 2, 1, 0 ] 24 24 24
83801 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 0, 0, 1 ] 24 24 24
83802 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 0, 0, 2 ] 24 24 24
83803 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 0, 1, 0 ] 24 24 24
83805 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 0, 1, 2 ] 24 24 24
83806 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 0, 2, 0 ] 24 24 24
83807 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 0, 2, 1 ] 24 24 24
83810 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 1, 0, 1 ] 24 24 24
83811 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 1, 0, 2 ] 24 24 24
83812 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 1, 1, 0 ] 24 24 24
83814 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 1, 1, 2 ] 24 24 24
83815 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 1, 2, 0 ] 24 24 24
83816 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 1, 2, 1 ] 24 24 24
83819 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 2, 0, 1 ] 24 24 24
83821 [ 0, 1, 2, 2, 1, 2, 0, 2, 1, 2, 1, 0 ] 24 24 24
83828 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 0, 0, 1 ] 24 24 24
83829 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 0, 0, 2 ] 24 24 24
83830 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 0, 1, 0 ] 24 24 24
83832 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 0, 1, 2 ] 24 24 24
83833 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 0, 2, 0 ] 24 24 24
83834 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 0, 2, 1 ] 24 24 24
83837 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 1, 0, 1 ] 24 24 24
83838 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 1, 0, 2 ] 24 24 24
83839 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 1, 1, 0 ] 24 24 24
83841 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 1, 1, 2 ] 24 24 24
83842 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 1, 2, 0 ] 24 24 24
83843 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 1, 2, 1 ] 24 24 24
83846 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 2, 0, 1 ] 24 24 24
83848 [ 0, 1, 2, 2, 1, 2, 0, 2, 2, 2, 1, 0 ] 24 24 24
83855 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 0, 1 ] 24 24 24
83856 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 0, 2 ] 24 24 24
83857 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 1, 0 ] 24 24 24
83859 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 1, 2 ] 24 24 24
83860 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 2, 0 ] 24 24 24
83861 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 0, 2, 1 ] 24 24 24
83864 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 1, 0, 1 ] 24 24 24
83865 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 1, 0, 2 ] 24 24 24
83866 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 1, 1, 0 ] 24 24 24
83868 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 1, 1, 2 ] 24 24 24
83869 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 1, 2, 0 ] 24 24 24
83870 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 1, 2, 1 ] 24 24 24
83874 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 2, 0, 2 ] 24 24 24
83878 [ 0, 1, 2, 2, 1, 2, 1, 0, 0, 2, 2, 0 ] 24 24 24
83882 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 0, 0, 1 ] 24 24 24
83883 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 0, 0, 2 ] 24 24 24
83884 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 0, 1, 0 ] 24 24 24
83886 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 0, 1, 2 ] 24 24 24
83887 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 0, 2, 0 ] 24 24 24
83888 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 0, 2, 1 ] 24 24 24
83891 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 1, 0, 1 ] 24 24 24
83892 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 1, 0, 2 ] 24 24 24
83893 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0 ] 24 24 24
83895 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 1, 1, 2 ] 24 24 24
83896 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 1, 2, 0 ] 24 24 24
83897 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 1, 2, 1 ] 24 24 24
83901 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 2, 0, 2 ] 24 24 24
83905 [ 0, 1, 2, 2, 1, 2, 1, 0, 1, 2, 2, 0 ] 24 24 24
83909 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 0, 0, 1 ] 24 24 24
83910 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 0, 0, 2 ] 24 24 24
83911 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 0, 1, 0 ] 24 24 24
83913 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 0, 1, 2 ] 24 24 24
83914 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 0, 2, 0 ] 24 24 24
83915 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 0, 2, 1 ] 24 24 24
83918 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 1, 0, 1 ] 24 24 24
83919 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 1, 0, 2 ] 24 24 24
83920 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 1, 1, 0 ] 24 24 24
83922 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 1, 1, 2 ] 24 24 24
83923 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 1, 2, 0 ] 24 24 24
83924 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 1, 2, 1 ] 24 24 24
83928 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 2, 0, 2 ] 24 24 24
83932 [ 0, 1, 2, 2, 1, 2, 1, 0, 2, 2, 2, 0 ] 24 24 24
84098 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 0, 0, 1 ] 24 24 24
84099 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 0, 0, 2 ] 24 24 24
84100 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 0, 1, 0 ] 24 24 24
84102 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 0, 1, 2 ] 24 24 24
84103 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 0, 2, 0 ] 24 24 24
84104 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 0, 2, 1 ] 24 24 24
84107 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 1, 0, 1 ] 24 24 24
84108 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 1, 0, 2 ] 24 24 24
84109 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 1, 1, 0 ] 24 24 24
84111 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 1, 1, 2 ] 24 24 24
84112 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 1, 2, 0 ] 24 24 24
84113 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 1, 2, 1 ] 24 24 24
84116 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 2, 0, 1 ] 24 24 24
84118 [ 0, 1, 2, 2, 1, 2, 2, 0, 0, 2, 1, 0 ] 24 24 24
84125 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 0, 0, 1 ] 24 24 24
84126 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 0, 0, 2 ] 24 24 24
84127 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 0, 1, 0 ] 24 24 24
84129 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 0, 1, 2 ] 24 24 24
84130 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 0, 2, 0 ] 24 24 24
84131 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 0, 2, 1 ] 24 24 24
84134 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 1, 0, 1 ] 24 24 24
84135 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 1, 0, 2 ] 24 24 24
84136 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 1, 1, 0 ] 24 24 24
84138 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 1, 1, 2 ] 24 24 24
84139 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 1, 2, 0 ] 24 24 24
84140 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 1, 2, 1 ] 24 24 24
84143 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 2, 0, 1 ] 24 24 24
84145 [ 0, 1, 2, 2, 1, 2, 2, 0, 1, 2, 1, 0 ] 24 24 24
84152 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 0, 0, 1 ] 24 24 24
84153 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 0, 0, 2 ] 24 24 24
84154 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 0, 1, 0 ] 24 24 24
84156 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 0, 1, 2 ] 24 24 24
84157 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 0, 2, 0 ] 24 24 24
84158 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 0, 2, 1 ] 24 24 24
84161 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 1, 0, 1 ] 24 24 24
84162 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 1, 0, 2 ] 24 24 24
84163 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 1, 1, 0 ] 24 24 24
84165 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 1, 1, 2 ] 24 24 24
84166 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 1, 2, 0 ] 24 24 24
84167 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 1, 2, 1 ] 24 24 24
84170 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 2, 0, 1 ] 24 24 24
84172 [ 0, 1, 2, 2, 1, 2, 2, 0, 2, 2, 1, 0 ] 24 24 24


==> anc/five_values/logs/task2_worker_0.data <==
TASK2_DATA[1] := rec(
  counts := [ 1112, 2636, 1222, 11, 116, 75, 79, 18, 44, 21, 7, 2, 27, 2, 12, 2, 11, 4, 2, 3, 1, 1 ],
  idxsum := 233933856,
  processed := 5408,
  realizing := [ [ 1121, 24, 24, 24 ], [ 1329, 24, 24, 24 ], [ 1345, 24, 24, 24 ], [ 1377, 24, 24, 24 ], [ 1409, 24, 24, 24 ], [ 1441, 24, 24, 24 ], [ 1457, 24, 24, 24 ], 
      [ 1489, 24, 24, 24 ], [ 1521, 24, 24, 24 ], [ 1697, 24, 24, 24 ], [ 1713, 24, 24, 24 ], [ 1809, 24, 24, 24 ], [ 1841, 24, 24, 24 ], [ 1905, 24, 24, 24 ], [ 1985, 24, 24, 24 ], [ 2033, 24, 24, 24 ], [ 2097, 24, 24, 24 ], [ 2113, 24, 24, 24 ], [ 2129, 24, 24, 24 ], [ 2145, 24, 24, 24 ], [ 2177, 24, 24, 24 ], [ 2209, 24, 24, 24 ], [ 2385, 24, 24, 24 ], [ 2401, 24, 24, 24 ], [ 2465, 24, 24, 24 ], [ 2497, 24, 24, 24 ], [ 2529, 24, 24, 24 ], [ 2545, 24, 24, 24 ], [ 2609, 24, 24, 24 ], [ 2721, 24, 24, 24 ], [ 2753, 24, 24, 24 ], [ 2785, 24, 24, 24 ], [ 2817, 24, 24, 24 ], [ 2833, 24, 24, 24 ], [ 2849, 24, 24, 24 ], [ 2897, 24, 24, 24 ], [ 2929, 24, 24, 24 ], [ 3217, 24, 24, 24 ], [ 3233, 24, 24, 24 ], [ 3377, 24, 24, 24 ], [ 3409, 24, 24, 24 ], [ 3441, 24, 24, 24 ], [ 3473, 24, 24, 24 ], [ 3489, 24, 24, 24 ], [ 3521, 24, 24, 24 ], [ 3553, 24, 24, 24 ], [ 3585, 24, 24, 24 ], [ 3761, 24, 24, 24 ], [ 3777, 24, 24, 24 ], [ 3809, 24, 24, 24 ], [ 3841, 24, 24, 24 ], [ 3873, 24, 24, 24 ], [ 3889, 24, 24, 24 ], [ 3905, 24, 24, 24 ], [ 3921, 24, 24, 24 ], [ 3937, 24, 24, 24 ], [ 4065, 24, 24, 24 ], [ 4097, 24, 24, 24 ], [ 4129, 24, 24, 24 ], [ 4145, 24, 24, 24 ], [ 4161, 24, 24, 24 ], [ 4177, 24, 24, 24 ], [ 4209, 24, 24, 24 ], [ 4241, 24, 24, 24 ], [ 4273, 24, 24, 24 ], [ 4449, 24, 24, 24 ], [ 4497, 24, 24, 24 ], [ 4529, 24, 24, 24 ], [ 4561, 24, 24, 24 ], [ 4577, 24, 24, 24 ], [ 4593, 24, 24, 24 ], [ 4609, 24, 24, 24 ], [ 4641, 24, 24, 24 ], [ 4673, 24, 24, 24 ], [ 4785, 24, 24, 24 ], [ 4817, 24, 24, 24 ], [ 4849, 24, 24, 24 ], [ 4865, 24, 24, 24 ], [ 4881, 24, 24, 24 ], [ 4929, 24, 24, 24 ], [ 4961, 24, 24, 24 ], [ 4993, 24, 24, 24 ], [ 7249, 24, 24, 24 ], [ 7281, 24, 24, 24 ], [ 7329, 24, 24, 24 ], [ 7345, 24, 24, 24 ], [ 7361, 24, 24, 24 ], [ 7393, 24, 24, 24 ], [ 7425, 24, 24, 24 ], [ 7457, 24, 24, 24 ], [ 7633, 24, 24, 24 ], [ 7649, 24, 24, 24 ], [ 7681, 24, 24, 24 ], [ 7969, 24, 24, 24 ], [ 8001, 24, 24, 24 ], [ 8033, 24, 24, 24 ], [ 8049, 24, 24, 24 ], [ 8065, 24, 24, 24 ], [ 8081, 24, 24, 24 ], [ 8113, 24, 24, 24 ], [ 8145, 24, 24, 24 ], [ 8193, 24, 24, 24 ], [ 8289, 24, 24, 24 ], [ 8353, 24, 24, 24 ], [ 8369, 24, 24, 24 ], [ 8433, 24, 24, 24 ], [ 8465, 24, 24, 24 ], [ 8497, 24, 24, 24 ], [ 8513, 24, 24, 24 ], [ 8689, 24, 24, 24 ], [ 8721, 24, 24, 24 ], [ 8753, 24, 24, 24 ], [ 8785, 24, 24, 24 ], [ 8801, 24, 24, 24 ], [ 8833, 24, 24, 24 ], [ 8865, 24, 24, 24 ], [ 8897, 24, 24, 24 ], [ 8913, 24, 24, 24 ], [ 9009, 24, 24, 24 ], [ 9073, 24, 24, 24 ], [ 9089, 24, 24, 24 ], [ 9121, 24, 24, 24 ], [ 9153, 24, 24, 24 ], [ 9185, 24, 24, 24 ], [ 9217, 24, 24, 24 ], [ 9233, 24, 24, 24 ], [ 11457, 24, 24, 24 ], [ 11489, 24, 24, 24 ], [ 11521, 24, 24, 24 ], [ 11585, 24, 24, 24 ], [ 11601, 24, 24, 24 ], [ 11617, 24, 24, 24 ], [ 11745, 24, 24, 24 ], [ 11761, 24, 24, 24 ], [ 11777, 24, 24, 24 ], [ 11809, 24, 24, 24 ], [ 11873, 24, 24, 24 ], [ 11889, 24, 24, 24 ], [ 11921, 24, 24, 24 ], [ 11953, 24, 24, 24 ], [ 12209, 24, 24, 24 ], [ 12241, 24, 24, 24 ], [ 12401, 24, 24, 24 ], [ 12417, 24, 24, 24 ], [ 12465, 24, 24, 24 ], [ 12497, 24, 24, 24 ], [ 12529, 24, 24, 24 ], [ 12545, 24, 24, 24 ], [ 12561, 24, 24, 24 ], [ 12577, 24, 24, 24 ], [ 12609, 24, 24, 24 ], [ 12817, 24, 24, 24 ], [ 12833, 24, 24, 24 ], [ 12897, 24, 24, 24 ], [ 12961, 24, 24, 24 ], [ 12977, 24, 24, 24 ], [ 13041, 24, 24, 24 ], [ 13153, 24, 24, 24 ], [ 13185, 24, 24, 24 ], [ 13217, 24, 24, 24 ], [ 13249, 24, 24, 24 ], [ 13265, 24, 24, 24 ], [ 13281, 24, 24, 24 ], [ 13329, 24, 24, 24 ], [ 13361, 24, 24, 24 ], [ 13537, 24, 24, 24 ], [ 13553, 24, 24, 24 ], [ 13569, 24, 24, 24 ], [ 13681, 24, 24, 24 ], [ 13697, 24, 24, 24 ], [ 13713, 24, 24, 24 ], [ 13729, 24, 24, 24 ], [ 13857, 24, 24, 24 ], [ 13873, 24, 24, 24 ], [ 13905, 24, 24, 24 ], [ 13969, 24, 24, 24 ], [ 13985, 24, 24, 24 ], [ 14001, 24, 24, 24 ], [ 14017, 24, 24, 24 ], [ 14049, 24, 24, 24 ], [ 14273, 24, 24, 24 ], [ 14289, 24, 24, 24 ], [ 14305, 24, 24, 24 ], [ 14337, 24, 24, 24 ], [ 14449, 24, 24, 24 ], [ 14481, 24, 24, 24 ], [ 14593, 24, 24, 24 ], [ 14657, 24, 24, 24 ], [ 14769, 24, 24, 24 ], 
      [ 14801, 24, 24, 24 ], [ 14993, 24, 24, 24 ], [ 15025, 24, 24, 24 ], [ 15121, 24, 24, 24 ], [ 15137, 24, 24, 24 ], [ 15153, 24, 24, 24 ], [ 15201, 24, 24, 24 ], 
      [ 15313, 24, 24, 24 ], [ 15345, 24, 24, 24 ], [ 15409, 24, 24, 24 ], [ 15425, 24, 24, 24 ], [ 15441, 24, 24, 24 ], [ 15457, 24, 24, 24 ], [ 15521, 24, 24, 24 ], [ 15713, 24, 24, 24 ], [ 15745, 24, 24, 24 ], [ 15777, 24, 24, 24 ], [ 15809, 24, 24, 24 ], [ 15825, 24, 24, 24 ], [ 15841, 24, 24, 24 ], [ 15873, 24, 24, 24 ], [ 15905, 24, 24, 24 ], [ 16001, 24, 24, 24 ], [ 16033, 24, 24, 24 ], [ 16065, 24, 24, 24 ], [ 16081, 24, 24, 24 ], [ 16113, 24, 24, 24 ], [ 16145, 24, 24, 24 ], [ 16177, 24, 24, 24 ], [ 16209, 24, 24, 24 ], [ 16433, 24, 24, 24 ], [ 16465, 24, 24, 24 ], [ 16481, 24, 24, 24 ], [ 16657, 24, 24, 24 ], [ 16689, 24, 24, 24 ], [ 16721, 24, 24, 24 ], [ 16737, 24, 24, 24 ], [ 16753, 24, 24, 24 ], [ 16769, 24, 24, 24 ], [ 16801, 24, 24, 24 ], [ 16833, 24, 24, 24 ], [ 16865, 24, 24, 24 ], [ 16881, 24, 24, 24 ], [ 17089, 24, 24, 24 ], [ 17121, 24, 24, 24 ], [ 17153, 24, 24, 24 ], [ 17169, 24, 24, 24 ], [ 17185, 24, 24, 24 ], [ 17201, 24, 24, 24 ], [ 17233, 24, 24, 24 ], [ 17265, 24, 24, 24 ], [ 17377, 24, 24, 24 ], [ 17409, 24, 24, 24 ], [ 17441, 24, 24, 24 ], [ 17457, 24, 24, 24 ], [ 17473, 24, 24, 24 ], [ 17521, 24, 24, 24 ], [ 17553, 24, 24, 24 ], [ 17601, 24, 24, 24 ], [ 19841, 24, 24, 24 ], [ 19873, 24, 24, 24 ], [ 19921, 24, 24, 24 ], [ 19937, 24, 24, 24 ], [ 19953, 24, 24, 24 ], [ 19985, 24, 24, 24 ], [ 20017, 24, 24, 24 ], [ 20049, 24, 24, 24 ], [ 20161, 24, 24, 24 ], [ 20209, 24, 24, 24 ], [ 20225, 24, 24, 24 ], [ 20241, 24, 24, 24 ], [ 20305, 24, 24, 24 ], [ 20369, 24, 24, 24 ], [ 20385, 24, 24, 24 ], [ 20593, 24, 24, 24 ], [ 20625, 24, 24, 24 ], [ 20641, 24, 24, 24 ], [ 20657, 24, 24, 24 ], [ 20673, 24, 24, 24 ], [ 20705, 24, 24, 24 ], [ 20737, 24, 24, 24 ], [ 20785, 24, 24, 24 ], [ 20801, 24, 24, 24 ], [ 20993, 24, 24, 24 ], [ 21025, 24, 24, 24 ], [ 21313, 24, 24, 24 ], [ 21345, 24, 24, 24 ], [ 21377, 24, 24, 24 ], [ 21393, 24, 24, 24 ], [ 21457, 24, 24, 24 ], [ 21489, 24, 24, 24 ], [ 21505, 24, 24, 24 ], [ 21521, 24, 24, 24 ], [ 21649, 24, 24, 24 ], [ 21665, 24, 24, 24 ], [ 21681, 24, 24, 24 ], [ 21713, 24, 24, 24 ], [ 21777, 24, 24, 24 ], [ 21809, 24, 24, 24 ], [ 21825, 24, 24, 24 ], [ 21857, 24, 24, 24 ], [ 22065, 24, 24, 24 ], [ 22081, 24, 24, 24 ], [ 22097, 24, 24, 24 ], [ 22113, 24, 24, 24 ], [ 22209, 24, 24, 24 ], [ 22225, 24, 24, 24 ], [ 22257, 24, 24, 24 ], [ 22369, 24, 24, 24 ], [ 22385, 24, 24, 24 ], [ 22401, 24, 24, 24 ], [ 22497, 24, 24, 24 ], [ 22529, 24, 24, 24 ], [ 22545, 24, 24, 24 ], [ 22753, 24, 24, 24 ], [ 22785, 24, 24, 24 ], [ 22801, 24, 24, 24 ], [ 22929, 24, 24, 24 ], [ 22945, 24, 24, 24 ], [ 22961, 24, 24, 24 ], [ 23105, 24, 24, 24 ], [ 23121, 24, 24, 24 ], [ 23153, 24, 24, 24 ], [ 23249, 24, 24, 24 ], [ 23265, 24, 24, 24 ], [ 23297, 24, 24, 24 ], [ 23505, 24, 24, 24 ], [ 23521, 24, 24, 24 ], [ 23537, 24, 24, 24 ], [ 23649, 24, 24, 24 ], [ 23665, 24, 24, 24 ], [ 23681, 24, 24, 24 ], [ 23697, 24, 24, 24 ], [ 23809, 24, 24, 24 ], [ 23825, 24, 24, 24 ], [ 23841, 24, 24, 24 ], [ 23937, 24, 24, 24 ], [ 23953, 24, 24, 24 ], [ 23969, 24, 24, 24 ], [ 23985, 24, 24, 24 ], [ 24017, 24, 24, 24 ], [ 24241, 24, 24, 24 ], [ 24257, 24, 24, 24 ], [ 24273, 24, 24, 24 ], [ 24305, 24, 24, 24 ], [ 24337, 24, 24, 24 ], [ 24369, 24, 24, 24 ], [ 24417, 24, 24, 24 ], [ 24449, 24, 24, 24 ], [ 24545, 24, 24, 24 ], [ 24561, 24, 24, 24 ], [ 24593, 24, 24, 24 ], [ 24625, 24, 24, 24 ], [ 24673, 24, 24, 24 ], [ 24689, 24, 24, 24 ], [ 24705, 24, 24, 24 ], [ 24737, 24, 24, 24 ], [ 24769, 24, 24, 24 ], [ 24945, 24, 24, 24 ], [ 24961, 24, 24, 24 ], [ 24993, 24, 24, 24 ], [ 25025, 24, 24, 24 ], [ 25105, 24, 24, 24 ], [ 25121, 24, 24, 24 ], [ 25169, 24, 24, 24 ], [ 25345, 24, 24, 24 ], [ 25377, 24, 24, 24 ], [ 25393, 24, 24, 24 ], [ 25409, 24, 24, 24 ], [ 25697, 24, 24, 24 ], [ 25745, 24, 24, 24 ], [ 25777, 24, 24, 24 ], [ 25809, 24, 24, 24 ], [ 25825, 24, 24, 24 ], [ 25841, 24, 24, 24 ], [ 25857, 24, 24, 24 ], [ 25889, 24, 24, 24 ], [ 26001, 24, 24, 24 ], [ 26033, 24, 24, 24 ], [ 26065, 24, 24, 24 ], [ 26097, 24, 24, 24 ], [ 26129, 24, 24, 24 ], [ 26145, 24, 24, 24 ], [ 26177, 24, 24, 24 ], 
      [ 26209, 24, 24, 24 ], [ 30705, 24, 24, 24 ], [ 30737, 24, 24, 24 ], [ 30769, 24, 24, 24 ], [ 30913, 24, 24, 24 ], [ 30945, 24, 24, 24 ], [ 30977, 24, 24, 24 ], 
      [ 30993, 24, 24, 24 ], [ 31025, 24, 24, 24 ], [ 31057, 24, 24, 24 ], [ 31089, 24, 24, 24 ], [ 31105, 24, 24, 24 ], [ 31137, 24, 24, 24 ], [ 31297, 24, 24, 24 ], [ 31313, 24, 24, 24 ], [ 31345, 24, 24, 24 ], [ 31361, 24, 24, 24 ], [ 31377, 24, 24, 24 ], [ 31393, 24, 24, 24 ], [ 31457, 24, 24, 24 ], [ 31473, 24, 24, 24 ], [ 31489, 24, 24, 24 ], [ 31569, 24, 24, 24 ], [ 31601, 24, 24, 24 ], [ 31617, 24, 24, 24 ], [ 31633, 24, 24, 24 ], [ 31681, 24, 24, 24 ], [ 31761, 24, 24, 24 ], [ 31777, 24, 24, 24 ], [ 31793, 24, 24, 24 ], [ 32001, 24, 24, 24 ], [ 32033, 24, 24, 24 ], [ 32049, 24, 24, 24 ], [ 32065, 24, 24, 24 ], [ 32113, 24, 24, 24 ], [ 32145, 24, 24, 24 ], [ 32177, 24, 24, 24 ], [ 32193, 24, 24, 24 ], [ 32337, 24, 24, 24 ], [ 32369, 24, 24, 24 ], [ 32433, 24, 24, 24 ], [ 32465, 24, 24, 24 ], [ 32497, 24, 24, 24 ], [ 32721, 24, 24, 24 ], [ 32753, 24, 24, 24 ], [ 32769, 24, 24, 24 ], [ 32897, 24, 24, 24 ], [ 32913, 24, 24, 24 ], [ 32929, 24, 24, 24 ], [ 33041, 24, 24, 24 ], [ 33073, 24, 24, 24 ], [ 33089, 24, 24, 24 ], [ 33201, 24, 24, 24 ], [ 33217, 24, 24, 24 ], [ 33233, 24, 24, 24 ], [ 33265, 24, 24, 24 ], [ 33441, 24, 24, 24 ], [ 33473, 24, 24, 24 ], [ 33489, 24, 24, 24 ], [ 33505, 24, 24, 24 ], [ 33521, 24, 24, 24 ], [ 33585, 24, 24, 24 ], [ 33617, 24, 24, 24 ], [ 33633, 24, 24, 24 ], [ 33649, 24, 24, 24 ], [ 33665, 24, 24, 24 ], [ 33761, 24, 24, 24 ], [ 33777, 24, 24, 24 ], [ 33793, 24, 24, 24 ], [ 33809, 24, 24, 24 ], [ 33905, 24, 24, 24 ], [ 33921, 24, 24, 24 ], [ 33937, 24, 24, 24 ], [ 33953, 24, 24, 24 ], [ 33985, 24, 24, 24 ], [ 34193, 24, 24, 24 ], [ 34209, 24, 24, 24 ], [ 34225, 24, 24, 24 ], [ 34241, 24, 24, 24 ], [ 34305, 24, 24, 24 ], [ 34337, 24, 24, 24 ], [ 34353, 24, 24, 24 ], [ 34385, 24, 24, 24 ], [ 34497, 24, 24, 24 ], [ 34513, 24, 24, 24 ], [ 34529, 24, 24, 24 ], [ 34561, 24, 24, 24 ], [ 34625, 24, 24, 24 ], [ 34641, 24, 24, 24 ], [ 34657, 24, 24, 24 ], [ 34673, 24, 24, 24 ], [ 34961, 24, 24, 24 ], [ 35169, 24, 24, 24 ], [ 35185, 24, 24, 24 ], [ 35217, 24, 24, 24 ], [ 35249, 24, 24, 24 ], [ 35281, 24, 24, 24 ], [ 35297, 24, 24, 24 ], [ 35329, 24, 24, 24 ], [ 35361, 24, 24, 24 ], [ 35537, 24, 24, 24 ], [ 35553, 24, 24, 24 ], [ 35569, 24, 24, 24 ], [ 35649, 24, 24, 24 ], [ 35681, 24, 24, 24 ], [ 35713, 24, 24, 24 ], [ 35745, 24, 24, 24 ], [ 35825, 24, 24, 24 ], [ 35873, 24, 24, 24 ], [ 35937, 24, 24, 24 ], [ 35953, 24, 24, 24 ], [ 35969, 24, 24, 24 ], [ 35985, 24, 24, 24 ], [ 36017, 24, 24, 24 ], [ 36049, 24, 24, 24 ], [ 36225, 24, 24, 24 ], [ 36241, 24, 24, 24 ], [ 36257, 24, 24, 24 ], [ 36305, 24, 24, 24 ], [ 36337, 24, 24, 24 ], [ 36369, 24, 24, 24 ], [ 36385, 24, 24, 24 ], [ 36417, 24, 24, 24 ], [ 36449, 24, 24, 24 ], [ 36561, 24, 24, 24 ], [ 36593, 24, 24, 24 ], [ 36625, 24, 24, 24 ], [ 36657, 24, 24, 24 ], [ 36673, 24, 24, 24 ], [ 36689, 24, 24, 24 ], [ 36737, 24, 24, 24 ], [ 36769, 24, 24, 24 ], [ 39025, 24, 24, 24 ], [ 39057, 24, 24, 24 ], [ 39137, 24, 24, 24 ], [ 39153, 24, 24, 24 ], [ 39201, 24, 24, 24 ], [ 39233, 24, 24, 24 ], [ 39425, 24, 24, 24 ], [ 39441, 24, 24, 24 ], [ 39457, 24, 24, 24 ], [ 39489, 24, 24, 24 ], [ 39777, 24, 24, 24 ], [ 39809, 24, 24, 24 ], [ 39841, 24, 24, 24 ], [ 39857, 24, 24, 24 ], [ 39873, 24, 24, 24 ], [ 39889, 24, 24, 24 ], [ 39921, 24, 24, 24 ], [ 39953, 24, 24, 24 ], [ 40065, 24, 24, 24 ], [ 40097, 24, 24, 24 ], [ 40161, 24, 24, 24 ], [ 40177, 24, 24, 24 ], [ 40241, 24, 24, 24 ], [ 40273, 24, 24, 24 ], [ 40465, 24, 24, 24 ], [ 40497, 24, 24, 24 ], [ 40529, 24, 24, 24 ], [ 40561, 24, 24, 24 ], [ 40593, 24, 24, 24 ], [ 40609, 24, 24, 24 ], [ 40641, 24, 24, 24 ], [ 40673, 24, 24, 24 ], [ 40705, 24, 24, 24 ], [ 40817, 24, 24, 24 ], [ 40881, 24, 24, 24 ], [ 40897, 24, 24, 24 ], [ 40929, 24, 24, 24 ], [ 40961, 24, 24, 24 ], [ 40993, 24, 24, 24 ], [ 41025, 24, 24, 24 ], [ 41217, 24, 24, 24 ], [ 41393, 24, 24, 24 ], [ 41425, 24, 24, 24 ], [ 41537, 24, 24, 24 ], [ 41569, 24, 24, 24 ], [ 41585, 24, 24, 24 ], [ 41729, 24, 24, 24 ], [ 41745, 24, 24, 24 ], [ 41937, 24, 24, 24 ], [ 41969, 24, 24, 24 ], [ 42001, 24, 24, 24 ], [ 42017, 24, 24, 24 ], 
      [ 42033, 24, 24, 24 ], [ 42049, 24, 24, 24 ], [ 42081, 24, 24, 24 ], [ 42145, 24, 24, 24 ], [ 42161, 24, 24, 24 ], [ 42257, 24, 24, 24 ], [ 42305, 24, 24, 24 ], 
      [ 42321, 24, 24, 24 ], [ 42337, 24, 24, 24 ], [ 42401, 24, 24, 24 ], [ 42433, 24, 24, 24 ], [ 42465, 24, 24, 24 ], [ 42481, 24, 24, 24 ], [ 42689, 24, 24, 24 ], [ 42721, 24, 24, 24 ], [ 42737, 24, 24, 24 ], [ 42753, 24, 24, 24 ], [ 42769, 24, 24, 24 ], [ 42801, 24, 24, 24 ], [ 42833, 24, 24, 24 ], [ 42865, 24, 24, 24 ], [ 42881, 24, 24, 24 ], [ 43009, 24, 24, 24 ], [ 43041, 24, 24, 24 ], [ 43057, 24, 24, 24 ], [ 43121, 24, 24, 24 ], [ 43153, 24, 24, 24 ], [ 43169, 24, 24, 24 ], [ 43185, 24, 24, 24 ], [ 43201, 24, 24, 24 ], [ 43409, 24, 24, 24 ], [ 43457, 24, 24, 24 ], [ 43473, 24, 24, 24 ], [ 43489, 24, 24, 24 ], [ 43553, 24, 24, 24 ], [ 43585, 24, 24, 24 ], [ 43617, 24, 24, 24 ], [ 43809, 24, 24, 24 ], [ 44129, 24, 24, 24 ], [ 44161, 24, 24, 24 ], [ 44177, 24, 24, 24 ], [ 44193, 24, 24, 24 ], [ 44209, 24, 24, 24 ], [ 44241, 24, 24, 24 ], [ 44273, 24, 24, 24 ], [ 44321, 24, 24, 24 ], [ 44481, 24, 24, 24 ], [ 44497, 24, 24, 24 ], [ 44561, 24, 24, 24 ], [ 44593, 24, 24, 24 ], [ 44625, 24, 24, 24 ], [ 44641, 24, 24, 24 ], [ 44673, 24, 24, 24 ], [ 44849, 24, 24, 24 ], [ 44881, 24, 24, 24 ], [ 44929, 24, 24, 24 ], [ 44961, 24, 24, 24 ], [ 45025, 24, 24, 24 ], [ 45041, 24, 24, 24 ], [ 45057, 24, 24, 24 ], [ 45201, 24, 24, 24 ], [ 45217, 24, 24, 24 ], [ 45249, 24, 24, 24 ], [ 45281, 24, 24, 24 ], [ 45313, 24, 24, 24 ], [ 45345, 24, 24, 24 ], [ 45361, 24, 24, 24 ], [ 45393, 24, 24, 24 ], [ 49809, 24, 24, 24 ], [ 49841, 24, 24, 24 ], [ 49873, 24, 24, 24 ], [ 49905, 24, 24, 24 ], [ 49921, 24, 24, 24 ], [ 49937, 24, 24, 24 ], [ 49969, 24, 24, 24 ], [ 50001, 24, 24, 24 ], [ 50097, 24, 24, 24 ], [ 50129, 24, 24, 24 ], [ 50161, 24, 24, 24 ], [ 50177, 24, 24, 24 ], [ 50209, 24, 24, 24 ], [ 50241, 24, 24, 24 ], [ 50273, 24, 24, 24 ], [ 50305, 24, 24, 24 ], [ 50529, 24, 24, 24 ], [ 50561, 24, 24, 24 ], [ 50577, 24, 24, 24 ], [ 50753, 24, 24, 24 ], [ 50785, 24, 24, 24 ], [ 50817, 24, 24, 24 ], [ 50833, 24, 24, 24 ], [ 50849, 24, 24, 24 ], [ 50865, 24, 24, 24 ], [ 50897, 24, 24, 24 ], [ 50929, 24, 24, 24 ], [ 50961, 24, 24, 24 ], [ 50977, 24, 24, 24 ], [ 51185, 24, 24, 24 ], [ 51217, 24, 24, 24 ], [ 51249, 24, 24, 24 ], [ 51265, 24, 24, 24 ], [ 51281, 24, 24, 24 ], [ 51297, 24, 24, 24 ], [ 51329, 24, 24, 24 ], [ 51361, 24, 24, 24 ], [ 51473, 24, 24, 24 ], [ 51505, 24, 24, 24 ], [ 51537, 24, 24, 24 ], [ 51553, 24, 24, 24 ], [ 51569, 24, 24, 24 ], [ 51617, 24, 24, 24 ], [ 51649, 24, 24, 24 ], [ 51697, 24, 24, 24 ], [ 51905, 24, 24, 24 ], [ 51969, 24, 24, 24 ], [ 51985, 24, 24, 24 ], [ 52001, 24, 24, 24 ], [ 52017, 24, 24, 24 ], [ 52081, 24, 24, 24 ], [ 52113, 24, 24, 24 ], [ 52225, 24, 24, 24 ], [ 52273, 24, 24, 24 ], [ 52289, 24, 24, 24 ], [ 52305, 24, 24, 24 ], [ 52401, 24, 24, 24 ], [ 52433, 24, 24, 24 ], [ 52625, 24, 24, 24 ], [ 52657, 24, 24, 24 ], [ 52769, 24, 24, 24 ], [ 52833, 24, 24, 24 ], [ 52945, 24, 24, 24 ], [ 52977, 24, 24, 24 ], [ 53089, 24, 24, 24 ], [ 53121, 24, 24, 24 ], [ 53137, 24, 24, 24 ], [ 53153, 24, 24, 24 ], [ 53377, 24, 24, 24 ], [ 53409, 24, 24, 24 ], [ 53425, 24, 24, 24 ], [ 53441, 24, 24, 24 ], [ 53457, 24, 24, 24 ], [ 53521, 24, 24, 24 ], [ 53553, 24, 24, 24 ], [ 53569, 24, 24, 24 ], [ 53697, 24, 24, 24 ], [ 53713, 24, 24, 24 ], [ 53729, 24, 24, 24 ], [ 53745, 24, 24, 24 ], [ 53857, 24, 24, 24 ], [ 53873, 24, 24, 24 ], [ 53889, 24, 24, 24 ], [ 54049, 24, 24, 24 ], [ 54065, 24, 24, 24 ], [ 54097, 24, 24, 24 ], [ 54113, 24, 24, 24 ], [ 54129, 24, 24, 24 ], [ 54177, 24, 24, 24 ], [ 54209, 24, 24, 24 ], [ 54225, 24, 24, 24 ], [ 54241, 24, 24, 24 ], [ 54321, 24, 24, 24 ], [ 54369, 24, 24, 24 ], [ 54401, 24, 24, 24 ], [ 54465, 24, 24, 24 ], [ 54497, 24, 24, 24 ], [ 54529, 24, 24, 24 ], [ 54801, 24, 24, 24 ], [ 54833, 24, 24, 24 ], [ 55009, 24, 24, 24 ], [ 55041, 24, 24, 24 ], [ 55057, 24, 24, 24 ], [ 55089, 24, 24, 24 ], [ 55121, 24, 24, 24 ], [ 55153, 24, 24, 24 ], [ 55169, 24, 24, 24 ], [ 55201, 24, 24, 24 ], [ 55409, 24, 24, 24 ], [ 55441, 24, 24, 24 ], [ 55457, 24, 24, 24 ], [ 55473, 24, 24, 24 ], [ 55489, 24, 24, 24 ], [ 55553, 24, 24, 24 ], [ 55585, 24, 24, 24 ], [ 55601, 24, 24, 24 ], 
      [ 55729, 24, 24, 24 ], [ 55745, 24, 24, 24 ], [ 55761, 24, 24, 24 ], [ 55809, 24, 24, 24 ], [ 55873, 24, 24, 24 ], [ 55889, 24, 24, 24 ], [ 55905, 24, 24, 24 ], 
      [ 55921, 24, 24, 24 ], [ 55953, 24, 24, 24 ], [ 58209, 24, 24, 24 ], [ 58225, 24, 24, 24 ], [ 58241, 24, 24, 24 ], [ 58273, 24, 24, 24 ], [ 58305, 24, 24, 24 ], [ 58337, 24, 24, 24 ], [ 58385, 24, 24, 24 ], [ 58417, 24, 24, 24 ], [ 58513, 24, 24, 24 ], [ 58529, 24, 24, 24 ], [ 58561, 24, 24, 24 ], [ 58593, 24, 24, 24 ], [ 58641, 24, 24, 24 ], [ 58657, 24, 24, 24 ], [ 58673, 24, 24, 24 ], [ 58705, 24, 24, 24 ], [ 58737, 24, 24, 24 ], [ 58913, 24, 24, 24 ], [ 58929, 24, 24, 24 ], [ 58961, 24, 24, 24 ], [ 58993, 24, 24, 24 ], [ 59073, 24, 24, 24 ], [ 59089, 24, 24, 24 ], [ 59137, 24, 24, 24 ], [ 59313, 24, 24, 24 ], [ 59345, 24, 24, 24 ], [ 59361, 24, 24, 24 ], [ 59377, 24, 24, 24 ], [ 59665, 24, 24, 24 ], [ 59713, 24, 24, 24 ], [ 59745, 24, 24, 24 ], [ 59777, 24, 24, 24 ], [ 59793, 24, 24, 24 ], [ 59809, 24, 24, 24 ], [ 59825, 24, 24, 24 ], [ 59857, 24, 24, 24 ], [ 59969, 24, 24, 24 ], [ 60001, 24, 24, 24 ], [ 60033, 24, 24, 24 ], [ 60065, 24, 24, 24 ], [ 60097, 24, 24, 24 ], [ 60113, 24, 24, 24 ], [ 60145, 24, 24, 24 ], [ 60177, 24, 24, 24 ], [ 60369, 24, 24, 24 ], [ 60385, 24, 24, 24 ], [ 60401, 24, 24, 24 ], [ 60465, 24, 24, 24 ], [ 60497, 24, 24, 24 ], [ 60513, 24, 24, 24 ], [ 60545, 24, 24, 24 ], [ 60577, 24, 24, 24 ], [ 60689, 24, 24, 24 ], [ 60721, 24, 24, 24 ], [ 60785, 24, 24, 24 ], [ 60801, 24, 24, 24 ], [ 60817, 24, 24, 24 ], [ 60833, 24, 24, 24 ], [ 60897, 24, 24, 24 ], [ 60929, 24, 24, 24 ], [ 61121, 24, 24, 24 ], [ 61153, 24, 24, 24 ], [ 61329, 24, 24, 24 ], [ 61441, 24, 24, 24 ], [ 61473, 24, 24, 24 ], [ 61585, 24, 24, 24 ], [ 61825, 24, 24, 24 ], [ 61873, 24, 24, 24 ], [ 61905, 24, 24, 24 ], [ 61937, 24, 24, 24 ], [ 61953, 24, 24, 24 ], [ 61969, 24, 24, 24 ], [ 61985, 24, 24, 24 ], [ 62017, 24, 24, 24 ], [ 62193, 24, 24, 24 ], [ 62241, 24, 24, 24 ], [ 62257, 24, 24, 24 ], [ 62273, 24, 24, 24 ], [ 62337, 24, 24, 24 ], [ 62369, 24, 24, 24 ], [ 62561, 24, 24, 24 ], [ 62593, 24, 24, 24 ], [ 62625, 24, 24, 24 ], [ 62657, 24, 24, 24 ], [ 62689, 24, 24, 24 ], [ 62705, 24, 24, 24 ], [ 62737, 24, 24, 24 ], [ 62769, 24, 24, 24 ], [ 62881, 24, 24, 24 ], [ 62913, 24, 24, 24 ], [ 62961, 24, 24, 24 ], [ 62977, 24, 24, 24 ], [ 62993, 24, 24, 24 ], [ 63025, 24, 24, 24 ], [ 63057, 24, 24, 24 ], [ 63089, 24, 24, 24 ], [ 63281, 24, 24, 24 ], [ 63313, 24, 24, 24 ], [ 63345, 24, 24, 24 ], [ 63393, 24, 24, 24 ], [ 63409, 24, 24, 24 ], [ 63425, 24, 24, 24 ], [ 63457, 24, 24, 24 ], [ 63489, 24, 24, 24 ], [ 63521, 24, 24, 24 ], [ 63697, 24, 24, 24 ], [ 63713, 24, 24, 24 ], [ 63745, 24, 24, 24 ], [ 64033, 24, 24, 24 ], [ 64065, 24, 24, 24 ], [ 64097, 24, 24, 24 ], [ 64113, 24, 24, 24 ], [ 64129, 24, 24, 24 ], [ 64145, 24, 24, 24 ], [ 64177, 24, 24, 24 ], [ 64209, 24, 24, 24 ], [ 64353, 24, 24, 24 ], [ 64417, 24, 24, 24 ], [ 64433, 24, 24, 24 ], [ 64497, 24, 24, 24 ], [ 64529, 24, 24, 24 ], [ 64561, 24, 24, 24 ], [ 69137, 24, 24, 24 ], [ 69153, 24, 24, 24 ], [ 69217, 24, 24, 24 ], [ 69281, 24, 24, 24 ], [ 69297, 24, 24, 24 ], [ 69313, 24, 24, 24 ], [ 69473, 24, 24, 24 ], [ 69505, 24, 24, 24 ], [ 69537, 24, 24, 24 ], [ 69569, 24, 24, 24 ], [ 69585, 24, 24, 24 ], [ 69601, 24, 24, 24 ], [ 69649, 24, 24, 24 ], [ 69857, 24, 24, 24 ], [ 69873, 24, 24, 24 ], [ 69969, 24, 24, 24 ], [ 70001, 24, 24, 24 ], [ 70017, 24, 24, 24 ], [ 70033, 24, 24, 24 ], [ 70081, 24, 24, 24 ], [ 70177, 24, 24, 24 ], [ 70193, 24, 24, 24 ], [ 70225, 24, 24, 24 ], [ 70289, 24, 24, 24 ], [ 70305, 24, 24, 24 ], [ 70337, 24, 24, 24 ], [ 70369, 24, 24, 24 ], [ 70401, 24, 24, 24 ], [ 70657, 24, 24, 24 ], [ 70689, 24, 24, 24 ], [ 70721, 24, 24, 24 ], [ 70897, 24, 24, 24 ], [ 70945, 24, 24, 24 ], [ 70977, 24, 24, 24 ], [ 71009, 24, 24, 24 ], [ 71025, 24, 24, 24 ], [ 71041, 24, 24, 24 ], [ 71057, 24, 24, 24 ], [ 71089, 24, 24, 24 ], [ 71121, 24, 24, 24 ], [ 71313, 24, 24, 24 ], [ 71345, 24, 24, 24 ], [ 71441, 24, 24, 24 ], [ 71457, 24, 24, 24 ], [ 71473, 24, 24, 24 ], [ 71521, 24, 24, 24 ], [ 71633, 24, 24, 24 ], [ 71665, 24, 24, 24 ], [ 71729, 24, 24, 24 ], [ 71745, 24, 24, 24 ], [ 71761, 24, 24, 24 ], [ 71777, 24, 24, 24 ], [ 71841, 24, 24, 24 ], 
      [ 72033, 24, 24, 24 ], [ 72049, 24, 24, 24 ], [ 72097, 24, 24, 24 ], [ 72161, 24, 24, 24 ], [ 72177, 24, 24, 24 ], [ 72193, 24, 24, 24 ], [ 72209, 24, 24, 24 ], 
      [ 72353, 24, 24, 24 ], [ 72385, 24, 24, 24 ], [ 72417, 24, 24, 24 ], [ 72449, 24, 24, 24 ], [ 72465, 24, 24, 24 ], [ 72481, 24, 24, 24 ], [ 72497, 24, 24, 24 ], [ 72529, 24, 24, 24 ], [ 72593, 24, 24, 24 ], [ 72769, 24, 24, 24 ], [ 72785, 24, 24, 24 ], [ 72817, 24, 24, 24 ], [ 72929, 24, 24, 24 ], [ 72961, 24, 24, 24 ], [ 73137, 24, 24, 24 ], [ 73249, 24, 24, 24 ], [ 73281, 24, 24, 24 ], [ 73313, 24, 24, 24 ], [ 73537, 24, 24, 24 ], [ 73601, 24, 24, 24 ], [ 73617, 24, 24, 24 ], [ 73633, 24, 24, 24 ], [ 73681, 24, 24, 24 ], [ 73713, 24, 24, 24 ], [ 73825, 24, 24, 24 ], [ 73857, 24, 24, 24 ], [ 73889, 24, 24, 24 ], [ 73905, 24, 24, 24 ], [ 73921, 24, 24, 24 ], [ 73969, 24, 24, 24 ], [ 74001, 24, 24, 24 ], [ 74049, 24, 24, 24 ], [ 74257, 24, 24, 24 ], [ 74289, 24, 24, 24 ], [ 74321, 24, 24, 24 ], [ 74337, 24, 24, 24 ], [ 74353, 24, 24, 24 ], [ 74401, 24, 24, 24 ], [ 74433, 24, 24, 24 ], [ 74545, 24, 24, 24 ], [ 74577, 24, 24, 24 ], [ 74625, 24, 24, 24 ], [ 74657, 24, 24, 24 ], [ 74721, 24, 24, 24 ], [ 74753, 24, 24, 24 ], [ 75041, 24, 24, 24 ], [ 75057, 24, 24, 24 ], [ 75089, 24, 24, 24 ], [ 75297, 24, 24, 24 ], [ 75329, 24, 24, 24 ], [ 75361, 24, 24, 24 ], [ 75377, 24, 24, 24 ], [ 75409, 24, 24, 24 ], [ 75441, 24, 24, 24 ], [ 75473, 24, 24, 24 ], [ 75489, 24, 24, 24 ], [ 77889, 24, 24, 24 ], [ 77921, 24, 24, 24 ], [ 77953, 24, 24, 24 ], [ 77969, 24, 24, 24 ], [ 78033, 24, 24, 24 ], [ 78065, 24, 24, 24 ], [ 78081, 24, 24, 24 ], [ 78097, 24, 24, 24 ], [ 78225, 24, 24, 24 ], [ 78241, 24, 24, 24 ], [ 78257, 24, 24, 24 ], [ 78289, 24, 24, 24 ], [ 78385, 24, 24, 24 ], [ 78401, 24, 24, 24 ], [ 78609, 24, 24, 24 ], [ 78657, 24, 24, 24 ], [ 78673, 24, 24, 24 ], [ 78689, 24, 24, 24 ], [ 78721, 24, 24, 24 ], [ 78753, 24, 24, 24 ], [ 78785, 24, 24, 24 ], [ 78945, 24, 24, 24 ], [ 78961, 24, 24, 24 ], [ 78977, 24, 24, 24 ], [ 79041, 24, 24, 24 ], [ 79105, 24, 24, 24 ], [ 79121, 24, 24, 24 ], [ 79153, 24, 24, 24 ], [ 79329, 24, 24, 24 ], [ 79361, 24, 24, 24 ], [ 79377, 24, 24, 24 ], [ 79409, 24, 24, 24 ], [ 79441, 24, 24, 24 ], [ 79521, 24, 24, 24 ], [ 79537, 24, 24, 24 ], [ 79729, 24, 24, 24 ], [ 79761, 24, 24, 24 ], [ 79793, 24, 24, 24 ], [ 80049, 24, 24, 24 ], [ 80081, 24, 24, 24 ], [ 80097, 24, 24, 24 ], [ 80113, 24, 24, 24 ], [ 80129, 24, 24, 24 ], [ 80193, 24, 24, 24 ], [ 80225, 24, 24, 24 ], [ 80241, 24, 24, 24 ], [ 80257, 24, 24, 24 ], [ 80273, 24, 24, 24 ], [ 80385, 24, 24, 24 ], [ 80401, 24, 24, 24 ], [ 80417, 24, 24, 24 ], [ 80513, 24, 24, 24 ], [ 80529, 24, 24, 24 ], [ 80545, 24, 24, 24 ], [ 80561, 24, 24, 24 ], [ 80593, 24, 24, 24 ], [ 80801, 24, 24, 24 ], [ 80817, 24, 24, 24 ], [ 80833, 24, 24, 24 ], [ 80849, 24, 24, 24 ], [ 80913, 24, 24, 24 ], [ 80945, 24, 24, 24 ], [ 80961, 24, 24, 24 ], [ 80993, 24, 24, 24 ], [ 81105, 24, 24, 24 ], [ 81121, 24, 24, 24 ], [ 81137, 24, 24, 24 ], [ 81169, 24, 24, 24 ], [ 81233, 24, 24, 24 ], [ 81249, 24, 24, 24 ], [ 81265, 24, 24, 24 ], [ 81281, 24, 24, 24 ], [ 81521, 24, 24, 24 ], [ 81537, 24, 24, 24 ], [ 81569, 24, 24, 24 ], [ 81681, 24, 24, 24 ], [ 81697, 24, 24, 24 ], [ 81841, 24, 24, 24 ], [ 81857, 24, 24, 24 ], [ 81889, 24, 24, 24 ], [ 82001, 24, 24, 24 ], [ 82033, 24, 24, 24 ], [ 82241, 24, 24, 24 ], [ 82273, 24, 24, 24 ], [ 82353, 24, 24, 24 ], [ 82385, 24, 24, 24 ], [ 82401, 24, 24, 24 ], [ 82417, 24, 24, 24 ], [ 82433, 24, 24, 24 ], [ 82465, 24, 24, 24 ], [ 82561, 24, 24, 24 ], [ 82577, 24, 24, 24 ], [ 82609, 24, 24, 24 ], [ 82673, 24, 24, 24 ], [ 82705, 24, 24, 24 ], [ 82721, 24, 24, 24 ], [ 82753, 24, 24, 24 ], [ 82785, 24, 24, 24 ], [ 82977, 24, 24, 24 ], [ 82993, 24, 24, 24 ], [ 83009, 24, 24, 24 ], [ 83041, 24, 24, 24 ], [ 83073, 24, 24, 24 ], [ 83105, 24, 24, 24 ], [ 83153, 24, 24, 24 ], [ 83185, 24, 24, 24 ], [ 83297, 24, 24, 24 ], [ 83329, 24, 24, 24 ], [ 83361, 24, 24, 24 ], [ 83409, 24, 24, 24 ], [ 83425, 24, 24, 24 ], [ 83441, 24, 24, 24 ], [ 83473, 24, 24, 24 ], [ 83505, 24, 24, 24 ], [ 83697, 24, 24, 24 ], [ 83729, 24, 24, 24 ], [ 83761, 24, 24, 24 ], [ 83841, 24, 24, 24 ], [ 83857, 24, 24, 24 ], [ 83905, 24, 24, 24 ], [ 84113, 24, 24, 24 ], 
      [ 84129, 24, 24, 24 ], [ 84145, 24, 24, 24 ], [ 84161, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 82944, 98304, 165888, 196608, 393216, 589824, 1179648, 214990848, 2293235712, 13759414272, 1074954240000 ],
  witnessBad := [  ],
  witnessOK := 4296,
  worker := 0 );


==> anc/five_values/logs/task2_worker_0.log <==
worker 0 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=0 processed=5408 index_sum=233933856 witness_verified=4296 witness_failed=0 no_witness=1112 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 82944, 98304, 165888, 196608, 393216, 589824, 1179648, 214990848, 2293235712, 13759414272, 1074954240000 ] counts=[ 1112, 2636, 1222, 11, 116, 75, 79, 18, 44, 21, 7, 2, 27, 2, 12, 2, 11, 4, 2, 3, 1, 1 ]


==> anc/five_values/logs/task2_worker_1.data <==
TASK2_DATA[2] := rec(
  counts := [ 1134, 2594, 1257, 11, 96, 71, 87, 19, 41, 15, 8, 10, 3, 29, 2, 12, 6, 5, 1, 4, 1, 2 ],
  idxsum := 233939264,
  processed := 5408,
  realizing := [ [ 1122, 24, 24, 24 ], [ 1138, 24, 24, 24 ], [ 1170, 24, 24, 24 ], [ 1314, 24, 24, 24 ], [ 1346, 24, 24, 24 ], [ 1378, 24, 24, 24 ], [ 1394, 24, 24, 24 ], 
      [ 1410, 24, 24, 24 ], [ 1426, 24, 24, 24 ], [ 1458, 24, 24, 24 ], [ 1490, 24, 24, 24 ], [ 1522, 24, 24, 24 ], [ 1538, 24, 24, 24 ], [ 1698, 24, 24, 24 ], [ 1714, 24, 24, 24 ], [ 1746, 24, 24, 24 ], [ 1778, 24, 24, 24 ], [ 1794, 24, 24, 24 ], [ 1810, 24, 24, 24 ], [ 1826, 24, 24, 24 ], [ 1858, 24, 24, 24 ], [ 1874, 24, 24, 24 ], [ 1906, 24, 24, 24 ], [ 2002, 24, 24, 24 ], [ 2034, 24, 24, 24 ], [ 2050, 24, 24, 24 ], [ 2066, 24, 24, 24 ], [ 2114, 24, 24, 24 ], [ 2146, 24, 24, 24 ], [ 2194, 24, 24, 24 ], [ 2210, 24, 24, 24 ], [ 2402, 24, 24, 24 ], [ 2434, 24, 24, 24 ], [ 2466, 24, 24, 24 ], [ 2482, 24, 24, 24 ], [ 2498, 24, 24, 24 ], [ 2546, 24, 24, 24 ], [ 2578, 24, 24, 24 ], [ 2610, 24, 24, 24 ], [ 2722, 24, 24, 24 ], [ 2770, 24, 24, 24 ], [ 2802, 24, 24, 24 ], [ 2866, 24, 24, 24 ], [ 2898, 24, 24, 24 ], [ 2930, 24, 24, 24 ], [ 3170, 24, 24, 24 ], [ 3202, 24, 24, 24 ], [ 3234, 24, 24, 24 ], [ 3378, 24, 24, 24 ], [ 3410, 24, 24, 24 ], [ 3442, 24, 24, 24 ], [ 3458, 24, 24, 24 ], [ 3490, 24, 24, 24 ], [ 3522, 24, 24, 24 ], [ 3554, 24, 24, 24 ], [ 3570, 24, 24, 24 ], [ 3602, 24, 24, 24 ], [ 3762, 24, 24, 24 ], [ 3778, 24, 24, 24 ], [ 3810, 24, 24, 24 ], [ 3826, 24, 24, 24 ], [ 3842, 24, 24, 24 ], [ 3858, 24, 24, 24 ], [ 3922, 24, 24, 24 ], [ 3938, 24, 24, 24 ], [ 3954, 24, 24, 24 ], [ 4034, 24, 24, 24 ], [ 4066, 24, 24, 24 ], [ 4082, 24, 24, 24 ], [ 4098, 24, 24, 24 ], [ 4146, 24, 24, 24 ], [ 4226, 24, 24, 24 ], [ 4242, 24, 24, 24 ], [ 4258, 24, 24, 24 ], [ 4466, 24, 24, 24 ], [ 4498, 24, 24, 24 ], [ 4514, 24, 24, 24 ], [ 4530, 24, 24, 24 ], [ 4578, 24, 24, 24 ], [ 4610, 24, 24, 24 ], [ 4642, 24, 24, 24 ], [ 4658, 24, 24, 24 ], [ 4802, 24, 24, 24 ], [ 4834, 24, 24, 24 ], [ 4898, 24, 24, 24 ], [ 4930, 24, 24, 24 ], [ 4962, 24, 24, 24 ], [ 7250, 24, 24, 24 ], [ 7266, 24, 24, 24 ], [ 7298, 24, 24, 24 ], [ 7330, 24, 24, 24 ], [ 7410, 24, 24, 24 ], [ 7426, 24, 24, 24 ], [ 7650, 24, 24, 24 ], [ 7682, 24, 24, 24 ], [ 7698, 24, 24, 24 ], [ 7970, 24, 24, 24 ], [ 8002, 24, 24, 24 ], [ 8082, 24, 24, 24 ], [ 8114, 24, 24, 24 ], [ 8130, 24, 24, 24 ], [ 8146, 24, 24, 24 ], [ 8162, 24, 24, 24 ], [ 8194, 24, 24, 24 ], [ 8290, 24, 24, 24 ], [ 8306, 24, 24, 24 ], [ 8338, 24, 24, 24 ], [ 8402, 24, 24, 24 ], [ 8434, 24, 24, 24 ], [ 8450, 24, 24, 24 ], [ 8482, 24, 24, 24 ], [ 8514, 24, 24, 24 ], [ 8706, 24, 24, 24 ], [ 8722, 24, 24, 24 ], [ 8738, 24, 24, 24 ], [ 8770, 24, 24, 24 ], [ 8802, 24, 24, 24 ], [ 8834, 24, 24, 24 ], [ 8882, 24, 24, 24 ], [ 8914, 24, 24, 24 ], [ 9010, 24, 24, 24 ], [ 9026, 24, 24, 24 ], [ 9058, 24, 24, 24 ], [ 9090, 24, 24, 24 ], [ 9138, 24, 24, 24 ], [ 9154, 24, 24, 24 ], [ 9170, 24, 24, 24 ], [ 9202, 24, 24, 24 ], [ 9234, 24, 24, 24 ], [ 11458, 24, 24, 24 ], [ 11474, 24, 24, 24 ], [ 11490, 24, 24, 24 ], [ 11554, 24, 24, 24 ], [ 11570, 24, 24, 24 ], [ 11602, 24, 24, 24 ], [ 11618, 24, 24, 24 ], [ 11650, 24, 24, 24 ], [ 11746, 24, 24, 24 ], [ 11778, 24, 24, 24 ], [ 11810, 24, 24, 24 ], [ 11826, 24, 24, 24 ], [ 11842, 24, 24, 24 ], [ 11858, 24, 24, 24 ], [ 11890, 24, 24, 24 ], [ 11922, 24, 24, 24 ], [ 11970, 24, 24, 24 ], [ 12210, 24, 24, 24 ], [ 12226, 24, 24, 24 ], [ 12242, 24, 24, 24 ], [ 12258, 24, 24, 24 ], [ 12402, 24, 24, 24 ], [ 12434, 24, 24, 24 ], [ 12482, 24, 24, 24 ], [ 12498, 24, 24, 24 ], [ 12578, 24, 24, 24 ], [ 12610, 24, 24, 24 ], [ 12802, 24, 24, 24 ], [ 12834, 24, 24, 24 ], [ 12866, 24, 24, 24 ], [ 12898, 24, 24, 24 ], [ 12914, 24, 24, 24 ], [ 12930, 24, 24, 24 ], [ 12978, 24, 24, 24 ], [ 13010, 24, 24, 24 ], [ 13042, 24, 24, 24 ], [ 13154, 24, 24, 24 ], [ 13186, 24, 24, 24 ], [ 13234, 24, 24, 24 ], [ 13266, 24, 24, 24 ], [ 13298, 24, 24, 24 ], [ 13330, 24, 24, 24 ], [ 13346, 24, 24, 24 ], [ 13362, 24, 24, 24 ], [ 13554, 24, 24, 24 ], [ 13586, 24, 24, 24 ], [ 13618, 24, 24, 24 ], [ 13634, 24, 24, 24 ], [ 13650, 24, 24, 24 ], [ 13666, 24, 24, 24 ], [ 13698, 24, 24, 24 ], [ 13762, 24, 24, 24 ], [ 13874, 24, 24, 24 ], [ 13906, 24, 24, 24 ], [ 13922, 24, 24, 24 ], [ 13938, 24, 24, 24 ], [ 13954, 24, 24, 24 ], [ 13986, 24, 24, 24 ], [ 14018, 24, 24, 24 ], [ 14066, 24, 24, 24 ], [ 14082, 24, 24, 24 ], 
      [ 14306, 24, 24, 24 ], [ 14338, 24, 24, 24 ], [ 14450, 24, 24, 24 ], [ 14482, 24, 24, 24 ], [ 14498, 24, 24, 24 ], [ 14642, 24, 24, 24 ], [ 14658, 24, 24, 24 ], 
      [ 14770, 24, 24, 24 ], [ 14802, 24, 24, 24 ], [ 14818, 24, 24, 24 ], [ 14994, 24, 24, 24 ], [ 15058, 24, 24, 24 ], [ 15074, 24, 24, 24 ], [ 15090, 24, 24, 24 ], [ 15106, 24, 24, 24 ], [ 15170, 24, 24, 24 ], [ 15202, 24, 24, 24 ], [ 15218, 24, 24, 24 ], [ 15314, 24, 24, 24 ], [ 15346, 24, 24, 24 ], [ 15378, 24, 24, 24 ], [ 15394, 24, 24, 24 ], [ 15426, 24, 24, 24 ], [ 15490, 24, 24, 24 ], [ 15506, 24, 24, 24 ], [ 15522, 24, 24, 24 ], [ 15538, 24, 24, 24 ], [ 15714, 24, 24, 24 ], [ 15746, 24, 24, 24 ], [ 15762, 24, 24, 24 ], [ 15794, 24, 24, 24 ], [ 15858, 24, 24, 24 ], [ 15874, 24, 24, 24 ], [ 15890, 24, 24, 24 ], [ 15906, 24, 24, 24 ], [ 16002, 24, 24, 24 ], [ 16018, 24, 24, 24 ], [ 16034, 24, 24, 24 ], [ 16050, 24, 24, 24 ], [ 16082, 24, 24, 24 ], [ 16162, 24, 24, 24 ], [ 16194, 24, 24, 24 ], [ 16434, 24, 24, 24 ], [ 16450, 24, 24, 24 ], [ 16482, 24, 24, 24 ], [ 16674, 24, 24, 24 ], [ 16690, 24, 24, 24 ], [ 16770, 24, 24, 24 ], [ 16802, 24, 24, 24 ], [ 16834, 24, 24, 24 ], [ 16850, 24, 24, 24 ], [ 16882, 24, 24, 24 ], [ 17058, 24, 24, 24 ], [ 17090, 24, 24, 24 ], [ 17106, 24, 24, 24 ], [ 17170, 24, 24, 24 ], [ 17234, 24, 24, 24 ], [ 17250, 24, 24, 24 ], [ 17266, 24, 24, 24 ], [ 17378, 24, 24, 24 ], [ 17426, 24, 24, 24 ], [ 17458, 24, 24, 24 ], [ 17490, 24, 24, 24 ], [ 17522, 24, 24, 24 ], [ 17538, 24, 24, 24 ], [ 17554, 24, 24, 24 ], [ 17602, 24, 24, 24 ], [ 19842, 24, 24, 24 ], [ 19858, 24, 24, 24 ], [ 19874, 24, 24, 24 ], [ 19954, 24, 24, 24 ], [ 20002, 24, 24, 24 ], [ 20018, 24, 24, 24 ], [ 20034, 24, 24, 24 ], [ 20066, 24, 24, 24 ], [ 20162, 24, 24, 24 ], [ 20178, 24, 24, 24 ], [ 20210, 24, 24, 24 ], [ 20274, 24, 24, 24 ], [ 20290, 24, 24, 24 ], [ 20306, 24, 24, 24 ], [ 20322, 24, 24, 24 ], [ 20354, 24, 24, 24 ], [ 20386, 24, 24, 24 ], [ 20594, 24, 24, 24 ], [ 20610, 24, 24, 24 ], [ 20642, 24, 24, 24 ], [ 20674, 24, 24, 24 ], [ 20706, 24, 24, 24 ], [ 20722, 24, 24, 24 ], [ 20754, 24, 24, 24 ], [ 20786, 24, 24, 24 ], [ 20994, 24, 24, 24 ], [ 21026, 24, 24, 24 ], [ 21042, 24, 24, 24 ], [ 21298, 24, 24, 24 ], [ 21330, 24, 24, 24 ], [ 21362, 24, 24, 24 ], [ 21426, 24, 24, 24 ], [ 21458, 24, 24, 24 ], [ 21506, 24, 24, 24 ], [ 21618, 24, 24, 24 ], [ 21650, 24, 24, 24 ], [ 21682, 24, 24, 24 ], [ 21730, 24, 24, 24 ], [ 21746, 24, 24, 24 ], [ 21762, 24, 24, 24 ], [ 21794, 24, 24, 24 ], [ 21826, 24, 24, 24 ], [ 22034, 24, 24, 24 ], [ 22082, 24, 24, 24 ], [ 22146, 24, 24, 24 ], [ 22162, 24, 24, 24 ], [ 22178, 24, 24, 24 ], [ 22194, 24, 24, 24 ], [ 22258, 24, 24, 24 ], [ 22370, 24, 24, 24 ], [ 22402, 24, 24, 24 ], [ 22434, 24, 24, 24 ], [ 22450, 24, 24, 24 ], [ 22466, 24, 24, 24 ], [ 22482, 24, 24, 24 ], [ 22514, 24, 24, 24 ], [ 22578, 24, 24, 24 ], [ 22754, 24, 24, 24 ], [ 22770, 24, 24, 24 ], [ 22802, 24, 24, 24 ], [ 22914, 24, 24, 24 ], [ 22946, 24, 24, 24 ], [ 23122, 24, 24, 24 ], [ 23154, 24, 24, 24 ], [ 23266, 24, 24, 24 ], [ 23298, 24, 24, 24 ], [ 23314, 24, 24, 24 ], [ 23490, 24, 24, 24 ], [ 23554, 24, 24, 24 ], [ 23586, 24, 24, 24 ], [ 23602, 24, 24, 24 ], [ 23618, 24, 24, 24 ], [ 23634, 24, 24, 24 ], [ 23666, 24, 24, 24 ], [ 23698, 24, 24, 24 ], [ 23810, 24, 24, 24 ], [ 23874, 24, 24, 24 ], [ 23890, 24, 24, 24 ], [ 23906, 24, 24, 24 ], [ 23922, 24, 24, 24 ], [ 23986, 24, 24, 24 ], [ 24034, 24, 24, 24 ], [ 24242, 24, 24, 24 ], [ 24274, 24, 24, 24 ], [ 24322, 24, 24, 24 ], [ 24338, 24, 24, 24 ], [ 24354, 24, 24, 24 ], [ 24386, 24, 24, 24 ], [ 24418, 24, 24, 24 ], [ 24450, 24, 24, 24 ], [ 24562, 24, 24, 24 ], [ 24610, 24, 24, 24 ], [ 24626, 24, 24, 24 ], [ 24642, 24, 24, 24 ], [ 24706, 24, 24, 24 ], [ 24770, 24, 24, 24 ], [ 24962, 24, 24, 24 ], [ 24994, 24, 24, 24 ], [ 25026, 24, 24, 24 ], [ 25042, 24, 24, 24 ], [ 25058, 24, 24, 24 ], [ 25074, 24, 24, 24 ], [ 25106, 24, 24, 24 ], [ 25138, 24, 24, 24 ], [ 25346, 24, 24, 24 ], [ 25362, 24, 24, 24 ], [ 25394, 24, 24, 24 ], [ 25682, 24, 24, 24 ], [ 25714, 24, 24, 24 ], [ 25746, 24, 24, 24 ], [ 25778, 24, 24, 24 ], [ 25794, 24, 24, 24 ], [ 25858, 24, 24, 24 ], [ 25890, 24, 24, 24 ], [ 25906, 24, 24, 24 ], [ 26002, 24, 24, 24 ], [ 26050, 24, 24, 24 ], 
      [ 26066, 24, 24, 24 ], [ 26082, 24, 24, 24 ], [ 26114, 24, 24, 24 ], [ 26210, 24, 24, 24 ], [ 26226, 24, 24, 24 ], [ 30706, 24, 24, 24 ], [ 30738, 24, 24, 24 ], 
      [ 30770, 24, 24, 24 ], [ 30914, 24, 24, 24 ], [ 30962, 24, 24, 24 ], [ 30994, 24, 24, 24 ], [ 31026, 24, 24, 24 ], [ 31042, 24, 24, 24 ], [ 31058, 24, 24, 24 ], [ 31074, 24, 24, 24 ], [ 31106, 24, 24, 24 ], [ 31138, 24, 24, 24 ], [ 31298, 24, 24, 24 ], [ 31362, 24, 24, 24 ], [ 31426, 24, 24, 24 ], [ 31442, 24, 24, 24 ], [ 31458, 24, 24, 24 ], [ 31490, 24, 24, 24 ], [ 31586, 24, 24, 24 ], [ 31618, 24, 24, 24 ], [ 31650, 24, 24, 24 ], [ 31682, 24, 24, 24 ], [ 31698, 24, 24, 24 ], [ 31714, 24, 24, 24 ], [ 31762, 24, 24, 24 ], [ 31794, 24, 24, 24 ], [ 31986, 24, 24, 24 ], [ 32050, 24, 24, 24 ], [ 32082, 24, 24, 24 ], [ 32114, 24, 24, 24 ], [ 32130, 24, 24, 24 ], [ 32194, 24, 24, 24 ], [ 32306, 24, 24, 24 ], [ 32338, 24, 24, 24 ], [ 32370, 24, 24, 24 ], [ 32402, 24, 24, 24 ], [ 32418, 24, 24, 24 ], [ 32450, 24, 24, 24 ], [ 32482, 24, 24, 24 ], [ 32514, 24, 24, 24 ], [ 32706, 24, 24, 24 ], [ 32722, 24, 24, 24 ], [ 32738, 24, 24, 24 ], [ 32770, 24, 24, 24 ], [ 32882, 24, 24, 24 ], [ 32914, 24, 24, 24 ], [ 33026, 24, 24, 24 ], [ 33090, 24, 24, 24 ], [ 33202, 24, 24, 24 ], [ 33234, 24, 24, 24 ], [ 33266, 24, 24, 24 ], [ 33458, 24, 24, 24 ], [ 33554, 24, 24, 24 ], [ 33570, 24, 24, 24 ], [ 33586, 24, 24, 24 ], [ 33634, 24, 24, 24 ], [ 33666, 24, 24, 24 ], [ 33778, 24, 24, 24 ], [ 33842, 24, 24, 24 ], [ 33858, 24, 24, 24 ], [ 33874, 24, 24, 24 ], [ 33890, 24, 24, 24 ], [ 33954, 24, 24, 24 ], [ 34162, 24, 24, 24 ], [ 34210, 24, 24, 24 ], [ 34274, 24, 24, 24 ], [ 34290, 24, 24, 24 ], [ 34306, 24, 24, 24 ], [ 34322, 24, 24, 24 ], [ 34386, 24, 24, 24 ], [ 34498, 24, 24, 24 ], [ 34530, 24, 24, 24 ], [ 34578, 24, 24, 24 ], [ 34594, 24, 24, 24 ], [ 34610, 24, 24, 24 ], [ 34706, 24, 24, 24 ], [ 34962, 24, 24, 24 ], [ 34978, 24, 24, 24 ], [ 35010, 24, 24, 24 ], [ 35154, 24, 24, 24 ], [ 35186, 24, 24, 24 ], [ 35218, 24, 24, 24 ], [ 35234, 24, 24, 24 ], [ 35250, 24, 24, 24 ], [ 35266, 24, 24, 24 ], [ 35298, 24, 24, 24 ], [ 35330, 24, 24, 24 ], [ 35362, 24, 24, 24 ], [ 35378, 24, 24, 24 ], [ 35538, 24, 24, 24 ], [ 35554, 24, 24, 24 ], [ 35586, 24, 24, 24 ], [ 35618, 24, 24, 24 ], [ 35634, 24, 24, 24 ], [ 35650, 24, 24, 24 ], [ 35666, 24, 24, 24 ], [ 35698, 24, 24, 24 ], [ 35714, 24, 24, 24 ], [ 35746, 24, 24, 24 ], [ 35842, 24, 24, 24 ], [ 35874, 24, 24, 24 ], [ 35890, 24, 24, 24 ], [ 35906, 24, 24, 24 ], [ 35954, 24, 24, 24 ], [ 35986, 24, 24, 24 ], [ 36034, 24, 24, 24 ], [ 36050, 24, 24, 24 ], [ 36242, 24, 24, 24 ], [ 36274, 24, 24, 24 ], [ 36306, 24, 24, 24 ], [ 36322, 24, 24, 24 ], [ 36338, 24, 24, 24 ], [ 36386, 24, 24, 24 ], [ 36418, 24, 24, 24 ], [ 36450, 24, 24, 24 ], [ 36562, 24, 24, 24 ], [ 36610, 24, 24, 24 ], [ 36642, 24, 24, 24 ], [ 36706, 24, 24, 24 ], [ 36738, 24, 24, 24 ], [ 36770, 24, 24, 24 ], [ 39026, 24, 24, 24 ], [ 39058, 24, 24, 24 ], [ 39074, 24, 24, 24 ], [ 39090, 24, 24, 24 ], [ 39106, 24, 24, 24 ], [ 39138, 24, 24, 24 ], [ 39170, 24, 24, 24 ], [ 39218, 24, 24, 24 ], [ 39234, 24, 24, 24 ], [ 39426, 24, 24, 24 ], [ 39458, 24, 24, 24 ], [ 39490, 24, 24, 24 ], [ 39746, 24, 24, 24 ], [ 39778, 24, 24, 24 ], [ 39810, 24, 24, 24 ], [ 39826, 24, 24, 24 ], [ 39890, 24, 24, 24 ], [ 39922, 24, 24, 24 ], [ 39938, 24, 24, 24 ], [ 39954, 24, 24, 24 ], [ 39970, 24, 24, 24 ], [ 40082, 24, 24, 24 ], [ 40098, 24, 24, 24 ], [ 40114, 24, 24, 24 ], [ 40146, 24, 24, 24 ], [ 40210, 24, 24, 24 ], [ 40242, 24, 24, 24 ], [ 40258, 24, 24, 24 ], [ 40290, 24, 24, 24 ], [ 40466, 24, 24, 24 ], [ 40514, 24, 24, 24 ], [ 40530, 24, 24, 24 ], [ 40546, 24, 24, 24 ], [ 40578, 24, 24, 24 ], [ 40610, 24, 24, 24 ], [ 40642, 24, 24, 24 ], [ 40690, 24, 24, 24 ], [ 40802, 24, 24, 24 ], [ 40818, 24, 24, 24 ], [ 40834, 24, 24, 24 ], [ 40866, 24, 24, 24 ], [ 40898, 24, 24, 24 ], [ 40946, 24, 24, 24 ], [ 40962, 24, 24, 24 ], [ 40978, 24, 24, 24 ], [ 41010, 24, 24, 24 ], [ 41218, 24, 24, 24 ], [ 41234, 24, 24, 24 ], [ 41266, 24, 24, 24 ], [ 41362, 24, 24, 24 ], [ 41378, 24, 24, 24 ], [ 41394, 24, 24, 24 ], [ 41538, 24, 24, 24 ], [ 41554, 24, 24, 24 ], [ 41586, 24, 24, 24 ], [ 41682, 24, 24, 24 ], [ 41698, 24, 24, 24 ], [ 41730, 24, 24, 24 ], 
      [ 41938, 24, 24, 24 ], [ 41954, 24, 24, 24 ], [ 41970, 24, 24, 24 ], [ 42050, 24, 24, 24 ], [ 42082, 24, 24, 24 ], [ 42098, 24, 24, 24 ], [ 42114, 24, 24, 24 ], 
      [ 42130, 24, 24, 24 ], [ 42162, 24, 24, 24 ], [ 42258, 24, 24, 24 ], [ 42274, 24, 24, 24 ], [ 42370, 24, 24, 24 ], [ 42386, 24, 24, 24 ], [ 42402, 24, 24, 24 ], [ 42418, 24, 24, 24 ], [ 42450, 24, 24, 24 ], [ 42482, 24, 24, 24 ], [ 42658, 24, 24, 24 ], [ 42674, 24, 24, 24 ], [ 42690, 24, 24, 24 ], [ 42706, 24, 24, 24 ], [ 42770, 24, 24, 24 ], [ 42802, 24, 24, 24 ], [ 42818, 24, 24, 24 ], [ 42850, 24, 24, 24 ], [ 42882, 24, 24, 24 ], [ 42978, 24, 24, 24 ], [ 42994, 24, 24, 24 ], [ 43026, 24, 24, 24 ], [ 43090, 24, 24, 24 ], [ 43106, 24, 24, 24 ], [ 43122, 24, 24, 24 ], [ 43138, 24, 24, 24 ], [ 43202, 24, 24, 24 ], [ 43394, 24, 24, 24 ], [ 43426, 24, 24, 24 ], [ 43458, 24, 24, 24 ], [ 43538, 24, 24, 24 ], [ 43554, 24, 24, 24 ], [ 43602, 24, 24, 24 ], [ 43810, 24, 24, 24 ], [ 43826, 24, 24, 24 ], [ 43842, 24, 24, 24 ], [ 43858, 24, 24, 24 ], [ 44130, 24, 24, 24 ], [ 44178, 24, 24, 24 ], [ 44210, 24, 24, 24 ], [ 44242, 24, 24, 24 ], [ 44258, 24, 24, 24 ], [ 44274, 24, 24, 24 ], [ 44290, 24, 24, 24 ], [ 44322, 24, 24, 24 ], [ 44434, 24, 24, 24 ], [ 44466, 24, 24, 24 ], [ 44498, 24, 24, 24 ], [ 44530, 24, 24, 24 ], [ 44562, 24, 24, 24 ], [ 44578, 24, 24, 24 ], [ 44610, 24, 24, 24 ], [ 44642, 24, 24, 24 ], [ 44850, 24, 24, 24 ], [ 44866, 24, 24, 24 ], [ 44898, 24, 24, 24 ], [ 44930, 24, 24, 24 ], [ 44962, 24, 24, 24 ], [ 44994, 24, 24, 24 ], [ 45010, 24, 24, 24 ], [ 45042, 24, 24, 24 ], [ 45074, 24, 24, 24 ], [ 45186, 24, 24, 24 ], [ 45218, 24, 24, 24 ], [ 45266, 24, 24, 24 ], [ 45282, 24, 24, 24 ], [ 45298, 24, 24, 24 ], [ 45330, 24, 24, 24 ], [ 45362, 24, 24, 24 ], [ 49842, 24, 24, 24 ], [ 49858, 24, 24, 24 ], [ 49890, 24, 24, 24 ], [ 49970, 24, 24, 24 ], [ 49986, 24, 24, 24 ], [ 50002, 24, 24, 24 ], [ 50098, 24, 24, 24 ], [ 50114, 24, 24, 24 ], [ 50130, 24, 24, 24 ], [ 50146, 24, 24, 24 ], [ 50178, 24, 24, 24 ], [ 50258, 24, 24, 24 ], [ 50290, 24, 24, 24 ], [ 50530, 24, 24, 24 ], [ 50546, 24, 24, 24 ], [ 50578, 24, 24, 24 ], [ 50770, 24, 24, 24 ], [ 50786, 24, 24, 24 ], [ 50866, 24, 24, 24 ], [ 50898, 24, 24, 24 ], [ 50930, 24, 24, 24 ], [ 50946, 24, 24, 24 ], [ 50978, 24, 24, 24 ], [ 51154, 24, 24, 24 ], [ 51186, 24, 24, 24 ], [ 51202, 24, 24, 24 ], [ 51266, 24, 24, 24 ], [ 51330, 24, 24, 24 ], [ 51346, 24, 24, 24 ], [ 51362, 24, 24, 24 ], [ 51474, 24, 24, 24 ], [ 51522, 24, 24, 24 ], [ 51554, 24, 24, 24 ], [ 51586, 24, 24, 24 ], [ 51618, 24, 24, 24 ], [ 51634, 24, 24, 24 ], [ 51650, 24, 24, 24 ], [ 51698, 24, 24, 24 ], [ 51874, 24, 24, 24 ], [ 51906, 24, 24, 24 ], [ 51922, 24, 24, 24 ], [ 51938, 24, 24, 24 ], [ 51954, 24, 24, 24 ], [ 52050, 24, 24, 24 ], [ 52066, 24, 24, 24 ], [ 52082, 24, 24, 24 ], [ 52098, 24, 24, 24 ], [ 52210, 24, 24, 24 ], [ 52226, 24, 24, 24 ], [ 52242, 24, 24, 24 ], [ 52274, 24, 24, 24 ], [ 52338, 24, 24, 24 ], [ 52354, 24, 24, 24 ], [ 52370, 24, 24, 24 ], [ 52386, 24, 24, 24 ], [ 52418, 24, 24, 24 ], [ 52626, 24, 24, 24 ], [ 52642, 24, 24, 24 ], [ 52658, 24, 24, 24 ], [ 52674, 24, 24, 24 ], [ 52770, 24, 24, 24 ], [ 52786, 24, 24, 24 ], [ 52818, 24, 24, 24 ], [ 52930, 24, 24, 24 ], [ 52946, 24, 24, 24 ], [ 52962, 24, 24, 24 ], [ 53090, 24, 24, 24 ], [ 53106, 24, 24, 24 ], [ 53138, 24, 24, 24 ], [ 53346, 24, 24, 24 ], [ 53362, 24, 24, 24 ], [ 53394, 24, 24, 24 ], [ 53490, 24, 24, 24 ], [ 53506, 24, 24, 24 ], [ 53522, 24, 24, 24 ], [ 53570, 24, 24, 24 ], [ 53666, 24, 24, 24 ], [ 53682, 24, 24, 24 ], [ 53714, 24, 24, 24 ], [ 53778, 24, 24, 24 ], [ 53794, 24, 24, 24 ], [ 53810, 24, 24, 24 ], [ 53826, 24, 24, 24 ], [ 53890, 24, 24, 24 ], [ 54050, 24, 24, 24 ], [ 54146, 24, 24, 24 ], [ 54178, 24, 24, 24 ], [ 54194, 24, 24, 24 ], [ 54210, 24, 24, 24 ], [ 54242, 24, 24, 24 ], [ 54322, 24, 24, 24 ], [ 54338, 24, 24, 24 ], [ 54370, 24, 24, 24 ], [ 54434, 24, 24, 24 ], [ 54450, 24, 24, 24 ], [ 54482, 24, 24, 24 ], [ 54514, 24, 24, 24 ], [ 54546, 24, 24, 24 ], [ 54802, 24, 24, 24 ], [ 54834, 24, 24, 24 ], [ 54850, 24, 24, 24 ], [ 55026, 24, 24, 24 ], [ 55058, 24, 24, 24 ], [ 55090, 24, 24, 24 ], [ 55106, 24, 24, 24 ], [ 55122, 24, 24, 24 ], [ 55138, 24, 24, 24 ], [ 55170, 24, 24, 24 ], 
      [ 55202, 24, 24, 24 ], [ 55394, 24, 24, 24 ], [ 55458, 24, 24, 24 ], [ 55522, 24, 24, 24 ], [ 55538, 24, 24, 24 ], [ 55602, 24, 24, 24 ], [ 55714, 24, 24, 24 ], 
      [ 55746, 24, 24, 24 ], [ 55778, 24, 24, 24 ], [ 55810, 24, 24, 24 ], [ 55826, 24, 24, 24 ], [ 55842, 24, 24, 24 ], [ 55890, 24, 24, 24 ], [ 55922, 24, 24, 24 ], [ 58210, 24, 24, 24 ], [ 58242, 24, 24, 24 ], [ 58290, 24, 24, 24 ], [ 58306, 24, 24, 24 ], [ 58322, 24, 24, 24 ], [ 58354, 24, 24, 24 ], [ 58386, 24, 24, 24 ], [ 58418, 24, 24, 24 ], [ 58530, 24, 24, 24 ], [ 58594, 24, 24, 24 ], [ 58610, 24, 24, 24 ], [ 58674, 24, 24, 24 ], [ 58738, 24, 24, 24 ], [ 58930, 24, 24, 24 ], [ 58962, 24, 24, 24 ], [ 58994, 24, 24, 24 ], [ 59010, 24, 24, 24 ], [ 59026, 24, 24, 24 ], [ 59042, 24, 24, 24 ], [ 59074, 24, 24, 24 ], [ 59106, 24, 24, 24 ], [ 59314, 24, 24, 24 ], [ 59330, 24, 24, 24 ], [ 59362, 24, 24, 24 ], [ 59650, 24, 24, 24 ], [ 59682, 24, 24, 24 ], [ 59714, 24, 24, 24 ], [ 59746, 24, 24, 24 ], [ 59762, 24, 24, 24 ], [ 59826, 24, 24, 24 ], [ 59858, 24, 24, 24 ], [ 59874, 24, 24, 24 ], [ 59970, 24, 24, 24 ], [ 60034, 24, 24, 24 ], [ 60050, 24, 24, 24 ], [ 60082, 24, 24, 24 ], [ 60178, 24, 24, 24 ], [ 60194, 24, 24, 24 ], [ 60370, 24, 24, 24 ], [ 60434, 24, 24, 24 ], [ 60450, 24, 24, 24 ], [ 60466, 24, 24, 24 ], [ 60482, 24, 24, 24 ], [ 60546, 24, 24, 24 ], [ 60578, 24, 24, 24 ], [ 60594, 24, 24, 24 ], [ 60690, 24, 24, 24 ], [ 60738, 24, 24, 24 ], [ 60754, 24, 24, 24 ], [ 60770, 24, 24, 24 ], [ 60866, 24, 24, 24 ], [ 60898, 24, 24, 24 ], [ 60914, 24, 24, 24 ], [ 61122, 24, 24, 24 ], [ 61154, 24, 24, 24 ], [ 61170, 24, 24, 24 ], [ 61298, 24, 24, 24 ], [ 61314, 24, 24, 24 ], [ 61330, 24, 24, 24 ], [ 61442, 24, 24, 24 ], [ 61474, 24, 24, 24 ], [ 61490, 24, 24, 24 ], [ 61586, 24, 24, 24 ], [ 61602, 24, 24, 24 ], [ 61618, 24, 24, 24 ], [ 61634, 24, 24, 24 ], [ 61842, 24, 24, 24 ], [ 61874, 24, 24, 24 ], [ 61890, 24, 24, 24 ], [ 61906, 24, 24, 24 ], [ 61922, 24, 24, 24 ], [ 61986, 24, 24, 24 ], [ 62018, 24, 24, 24 ], [ 62034, 24, 24, 24 ], [ 62050, 24, 24, 24 ], [ 62162, 24, 24, 24 ], [ 62178, 24, 24, 24 ], [ 62194, 24, 24, 24 ], [ 62210, 24, 24, 24 ], [ 62306, 24, 24, 24 ], [ 62322, 24, 24, 24 ], [ 62338, 24, 24, 24 ], [ 62354, 24, 24, 24 ], [ 62386, 24, 24, 24 ], [ 62562, 24, 24, 24 ], [ 62610, 24, 24, 24 ], [ 62626, 24, 24, 24 ], [ 62642, 24, 24, 24 ], [ 62674, 24, 24, 24 ], [ 62706, 24, 24, 24 ], [ 62738, 24, 24, 24 ], [ 62786, 24, 24, 24 ], [ 62898, 24, 24, 24 ], [ 62914, 24, 24, 24 ], [ 62930, 24, 24, 24 ], [ 62994, 24, 24, 24 ], [ 63058, 24, 24, 24 ], [ 63074, 24, 24, 24 ], [ 63106, 24, 24, 24 ], [ 63282, 24, 24, 24 ], [ 63314, 24, 24, 24 ], [ 63330, 24, 24, 24 ], [ 63362, 24, 24, 24 ], [ 63394, 24, 24, 24 ], [ 63474, 24, 24, 24 ], [ 63490, 24, 24, 24 ], [ 63714, 24, 24, 24 ], [ 63746, 24, 24, 24 ], [ 63762, 24, 24, 24 ], [ 64034, 24, 24, 24 ], [ 64066, 24, 24, 24 ], [ 64146, 24, 24, 24 ], [ 64178, 24, 24, 24 ], [ 64194, 24, 24, 24 ], [ 64210, 24, 24, 24 ], [ 64226, 24, 24, 24 ], [ 64338, 24, 24, 24 ], [ 64354, 24, 24, 24 ], [ 64370, 24, 24, 24 ], [ 64402, 24, 24, 24 ], [ 64466, 24, 24, 24 ], [ 64498, 24, 24, 24 ], [ 64514, 24, 24, 24 ], [ 64546, 24, 24, 24 ], [ 69154, 24, 24, 24 ], [ 69186, 24, 24, 24 ], [ 69218, 24, 24, 24 ], [ 69234, 24, 24, 24 ], [ 69250, 24, 24, 24 ], [ 69298, 24, 24, 24 ], [ 69330, 24, 24, 24 ], [ 69442, 24, 24, 24 ], [ 69474, 24, 24, 24 ], [ 69506, 24, 24, 24 ], [ 69522, 24, 24, 24 ], [ 69554, 24, 24, 24 ], [ 69586, 24, 24, 24 ], [ 69618, 24, 24, 24 ], [ 69650, 24, 24, 24 ], [ 69666, 24, 24, 24 ], [ 69874, 24, 24, 24 ], [ 69906, 24, 24, 24 ], [ 69938, 24, 24, 24 ], [ 69954, 24, 24, 24 ], [ 69986, 24, 24, 24 ], [ 70018, 24, 24, 24 ], [ 70050, 24, 24, 24 ], [ 70082, 24, 24, 24 ], [ 70194, 24, 24, 24 ], [ 70226, 24, 24, 24 ], [ 70242, 24, 24, 24 ], [ 70258, 24, 24, 24 ], [ 70274, 24, 24, 24 ], [ 70306, 24, 24, 24 ], [ 70338, 24, 24, 24 ], [ 70386, 24, 24, 24 ], [ 70658, 24, 24, 24 ], [ 70674, 24, 24, 24 ], [ 70690, 24, 24, 24 ], [ 70706, 24, 24, 24 ], [ 70914, 24, 24, 24 ], [ 70962, 24, 24, 24 ], [ 70978, 24, 24, 24 ], [ 71058, 24, 24, 24 ], [ 71090, 24, 24, 24 ], [ 71122, 24, 24, 24 ], [ 71314, 24, 24, 24 ], [ 71378, 24, 24, 24 ], [ 71394, 24, 24, 24 ], [ 71410, 24, 24, 24 ], 
      [ 71426, 24, 24, 24 ], [ 71490, 24, 24, 24 ], [ 71522, 24, 24, 24 ], [ 71538, 24, 24, 24 ], [ 71634, 24, 24, 24 ], [ 71666, 24, 24, 24 ], [ 71698, 24, 24, 24 ], 
      [ 71714, 24, 24, 24 ], [ 71746, 24, 24, 24 ], [ 71810, 24, 24, 24 ], [ 71826, 24, 24, 24 ], [ 71842, 24, 24, 24 ], [ 71858, 24, 24, 24 ], [ 72034, 24, 24, 24 ], [ 72066, 24, 24, 24 ], [ 72098, 24, 24, 24 ], [ 72114, 24, 24, 24 ], [ 72130, 24, 24, 24 ], [ 72146, 24, 24, 24 ], [ 72242, 24, 24, 24 ], [ 72258, 24, 24, 24 ], [ 72354, 24, 24, 24 ], [ 72386, 24, 24, 24 ], [ 72402, 24, 24, 24 ], [ 72418, 24, 24, 24 ], [ 72434, 24, 24, 24 ], [ 72466, 24, 24, 24 ], [ 72546, 24, 24, 24 ], [ 72562, 24, 24, 24 ], [ 72578, 24, 24, 24 ], [ 72786, 24, 24, 24 ], [ 72818, 24, 24, 24 ], [ 72834, 24, 24, 24 ], [ 72930, 24, 24, 24 ], [ 72962, 24, 24, 24 ], [ 72978, 24, 24, 24 ], [ 73122, 24, 24, 24 ], [ 73138, 24, 24, 24 ], [ 73154, 24, 24, 24 ], [ 73250, 24, 24, 24 ], [ 73282, 24, 24, 24 ], [ 73298, 24, 24, 24 ], [ 73506, 24, 24, 24 ], [ 73538, 24, 24, 24 ], [ 73554, 24, 24, 24 ], [ 73570, 24, 24, 24 ], [ 73618, 24, 24, 24 ], [ 73650, 24, 24, 24 ], [ 73682, 24, 24, 24 ], [ 73698, 24, 24, 24 ], [ 73714, 24, 24, 24 ], [ 73826, 24, 24, 24 ], [ 73874, 24, 24, 24 ], [ 73906, 24, 24, 24 ], [ 73938, 24, 24, 24 ], [ 73970, 24, 24, 24 ], [ 73986, 24, 24, 24 ], [ 74002, 24, 24, 24 ], [ 74050, 24, 24, 24 ], [ 74226, 24, 24, 24 ], [ 74258, 24, 24, 24 ], [ 74274, 24, 24, 24 ], [ 74306, 24, 24, 24 ], [ 74370, 24, 24, 24 ], [ 74402, 24, 24, 24 ], [ 74418, 24, 24, 24 ], [ 74434, 24, 24, 24 ], [ 74546, 24, 24, 24 ], [ 74562, 24, 24, 24 ], [ 74578, 24, 24, 24 ], [ 74594, 24, 24, 24 ], [ 74626, 24, 24, 24 ], [ 74690, 24, 24, 24 ], [ 74706, 24, 24, 24 ], [ 74738, 24, 24, 24 ], [ 74770, 24, 24, 24 ], [ 75026, 24, 24, 24 ], [ 75058, 24, 24, 24 ], [ 75090, 24, 24, 24 ], [ 75282, 24, 24, 24 ], [ 75298, 24, 24, 24 ], [ 75346, 24, 24, 24 ], [ 75378, 24, 24, 24 ], [ 75410, 24, 24, 24 ], [ 75426, 24, 24, 24 ], [ 75442, 24, 24, 24 ], [ 75458, 24, 24, 24 ], [ 75490, 24, 24, 24 ], [ 77874, 24, 24, 24 ], [ 77906, 24, 24, 24 ], [ 77938, 24, 24, 24 ], [ 78002, 24, 24, 24 ], [ 78034, 24, 24, 24 ], [ 78082, 24, 24, 24 ], [ 78194, 24, 24, 24 ], [ 78226, 24, 24, 24 ], [ 78258, 24, 24, 24 ], [ 78306, 24, 24, 24 ], [ 78322, 24, 24, 24 ], [ 78338, 24, 24, 24 ], [ 78370, 24, 24, 24 ], [ 78402, 24, 24, 24 ], [ 78594, 24, 24, 24 ], [ 78610, 24, 24, 24 ], [ 78658, 24, 24, 24 ], [ 78690, 24, 24, 24 ], [ 78738, 24, 24, 24 ], [ 78754, 24, 24, 24 ], [ 78770, 24, 24, 24 ], [ 78802, 24, 24, 24 ], [ 78914, 24, 24, 24 ], [ 78946, 24, 24, 24 ], [ 78978, 24, 24, 24 ], [ 79010, 24, 24, 24 ], [ 79026, 24, 24, 24 ], [ 79042, 24, 24, 24 ], [ 79058, 24, 24, 24 ], [ 79090, 24, 24, 24 ], [ 79122, 24, 24, 24 ], [ 79330, 24, 24, 24 ], [ 79346, 24, 24, 24 ], [ 79378, 24, 24, 24 ], [ 79410, 24, 24, 24 ], [ 79442, 24, 24, 24 ], [ 79458, 24, 24, 24 ], [ 79474, 24, 24, 24 ], [ 79490, 24, 24, 24 ], [ 79522, 24, 24, 24 ], [ 79554, 24, 24, 24 ], [ 79730, 24, 24, 24 ], [ 79762, 24, 24, 24 ], [ 79778, 24, 24, 24 ], [ 80066, 24, 24, 24 ], [ 80162, 24, 24, 24 ], [ 80178, 24, 24, 24 ], [ 80194, 24, 24, 24 ], [ 80242, 24, 24, 24 ], [ 80274, 24, 24, 24 ], [ 80386, 24, 24, 24 ], [ 80450, 24, 24, 24 ], [ 80466, 24, 24, 24 ], [ 80482, 24, 24, 24 ], [ 80498, 24, 24, 24 ], [ 80562, 24, 24, 24 ], [ 80610, 24, 24, 24 ], [ 80818, 24, 24, 24 ], [ 80882, 24, 24, 24 ], [ 80898, 24, 24, 24 ], [ 80914, 24, 24, 24 ], [ 80930, 24, 24, 24 ], [ 80994, 24, 24, 24 ], [ 81106, 24, 24, 24 ], [ 81138, 24, 24, 24 ], [ 81186, 24, 24, 24 ], [ 81202, 24, 24, 24 ], [ 81218, 24, 24, 24 ], [ 81314, 24, 24, 24 ], [ 81506, 24, 24, 24 ], [ 81538, 24, 24, 24 ], [ 81570, 24, 24, 24 ], [ 81682, 24, 24, 24 ], [ 81746, 24, 24, 24 ], [ 81858, 24, 24, 24 ], [ 81890, 24, 24, 24 ], [ 82002, 24, 24, 24 ], [ 82034, 24, 24, 24 ], [ 82050, 24, 24, 24 ], [ 82066, 24, 24, 24 ], [ 82258, 24, 24, 24 ], [ 82290, 24, 24, 24 ], [ 82322, 24, 24, 24 ], [ 82354, 24, 24, 24 ], [ 82370, 24, 24, 24 ], [ 82402, 24, 24, 24 ], [ 82434, 24, 24, 24 ], [ 82466, 24, 24, 24 ], [ 82578, 24, 24, 24 ], [ 82642, 24, 24, 24 ], [ 82658, 24, 24, 24 ], [ 82690, 24, 24, 24 ], [ 82722, 24, 24, 24 ], [ 82786, 24, 24, 24 ], [ 82978, 24, 24, 24 ], [ 83010, 24, 24, 24 ], 
      [ 83058, 24, 24, 24 ], [ 83074, 24, 24, 24 ], [ 83090, 24, 24, 24 ], [ 83122, 24, 24, 24 ], [ 83154, 24, 24, 24 ], [ 83186, 24, 24, 24 ], [ 83298, 24, 24, 24 ], [ 83362, 24, 24, 24 ], [ 83378, 24, 24, 24 ], [ 83442, 24, 24, 24 ], [ 83506, 24, 24, 24 ], [ 83522, 24, 24, 24 ], [ 83698, 24, 24, 24 ], [ 83730, 24, 24, 24 ], [ 83762, 24, 24, 24 ], [ 83778, 24, 24, 24 ], [ 83794, 24, 24, 24 ], [ 83810, 24, 24, 24 ], [ 83842, 24, 24, 24 ], [ 83874, 24, 24, 24 ], [ 83922, 24, 24, 24 ], [ 84098, 24, 24, 24 ], [ 84130, 24, 24, 24 ], [ 84162, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 589824, 1179648, 3145728, 5898240, 107495424, 1934917632 ],
  witnessBad := [  ],
  witnessOK := 4274,
  worker := 1 );


==> anc/five_values/logs/task2_worker_1.log <==
worker 1 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=1 processed=5408 index_sum=233939264 witness_verified=4274 witness_failed=0 no_witness=1134 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 589824, 1179648, 3145728, 5898240, 107495424, 1934917632 ] counts=[ 1134, 2594, 1257, 11, 96, 71, 87, 19, 41, 15, 8, 10, 3, 29, 2, 12, 6, 5, 1, 4, 1, 2 ]


==> anc/five_values/logs/task2_worker_10.data <==
TASK2_DATA[11] := rec(
  counts := [ 1127, 2638, 1202, 15, 114, 72, 81, 16, 39, 29, 7, 30, 3, 12, 7, 6, 4, 1, 2, 1, 2 ],
  idxsum := 233987936,
  processed := 5408,
  realizing := [ [ 1131, 24, 24, 24 ], [ 1147, 24, 24, 24 ], [ 1163, 24, 24, 24 ], [ 1323, 24, 24, 24 ], [ 1355, 24, 24, 24 ], [ 1387, 24, 24, 24 ], [ 1403, 24, 24, 24 ], 
      [ 1435, 24, 24, 24 ], [ 1467, 24, 24, 24 ], [ 1499, 24, 24, 24 ], [ 1547, 24, 24, 24 ], [ 1723, 24, 24, 24 ], [ 1755, 24, 24, 24 ], [ 1787, 24, 24, 24 ], [ 1803, 24, 24, 24 ], [ 1835, 24, 24, 24 ], [ 1851, 24, 24, 24 ], [ 1867, 24, 24, 24 ], [ 1883, 24, 24, 24 ], [ 1979, 24, 24, 24 ], [ 2011, 24, 24, 24 ], [ 2059, 24, 24, 24 ], [ 2075, 24, 24, 24 ], [ 2091, 24, 24, 24 ], [ 2155, 24, 24, 24 ], [ 2187, 24, 24, 24 ], [ 2411, 24, 24, 24 ], [ 2443, 24, 24, 24 ], [ 2475, 24, 24, 24 ], [ 2491, 24, 24, 24 ], [ 2507, 24, 24, 24 ], [ 2523, 24, 24, 24 ], [ 2555, 24, 24, 24 ], [ 2587, 24, 24, 24 ], [ 2619, 24, 24, 24 ], [ 2731, 24, 24, 24 ], [ 2763, 24, 24, 24 ], [ 2795, 24, 24, 24 ], [ 2843, 24, 24, 24 ], [ 2875, 24, 24, 24 ], [ 2907, 24, 24, 24 ], [ 2923, 24, 24, 24 ], [ 2939, 24, 24, 24 ], [ 3163, 24, 24, 24 ], [ 3179, 24, 24, 24 ], [ 3195, 24, 24, 24 ], [ 3387, 24, 24, 24 ], [ 3419, 24, 24, 24 ], [ 3435, 24, 24, 24 ], [ 3467, 24, 24, 24 ], [ 3499, 24, 24, 24 ], [ 3531, 24, 24, 24 ], [ 3579, 24, 24, 24 ], [ 3595, 24, 24, 24 ], [ 3771, 24, 24, 24 ], [ 3787, 24, 24, 24 ], [ 3819, 24, 24, 24 ], [ 3835, 24, 24, 24 ], [ 3867, 24, 24, 24 ], [ 3899, 24, 24, 24 ], [ 3915, 24, 24, 24 ], [ 3947, 24, 24, 24 ], [ 3963, 24, 24, 24 ], [ 4043, 24, 24, 24 ], [ 4091, 24, 24, 24 ], [ 4107, 24, 24, 24 ], [ 4123, 24, 24, 24 ], [ 4187, 24, 24, 24 ], [ 4219, 24, 24, 24 ], [ 4267, 24, 24, 24 ], [ 4443, 24, 24, 24 ], [ 4475, 24, 24, 24 ], [ 4507, 24, 24, 24 ], [ 4523, 24, 24, 24 ], [ 4539, 24, 24, 24 ], [ 4555, 24, 24, 24 ], [ 4587, 24, 24, 24 ], [ 4619, 24, 24, 24 ], [ 4651, 24, 24, 24 ], [ 4667, 24, 24, 24 ], [ 4763, 24, 24, 24 ], [ 4795, 24, 24, 24 ], [ 4827, 24, 24, 24 ], [ 4875, 24, 24, 24 ], [ 4907, 24, 24, 24 ], [ 4939, 24, 24, 24 ], [ 4955, 24, 24, 24 ], [ 4971, 24, 24, 24 ], [ 4987, 24, 24, 24 ], [ 7227, 24, 24, 24 ], [ 7275, 24, 24, 24 ], [ 7291, 24, 24, 24 ], [ 7307, 24, 24, 24 ], [ 7371, 24, 24, 24 ], [ 7403, 24, 24, 24 ], [ 7435, 24, 24, 24 ], [ 7451, 24, 24, 24 ], [ 7707, 24, 24, 24 ], [ 7979, 24, 24, 24 ], [ 7995, 24, 24, 24 ], [ 8011, 24, 24, 24 ], [ 8027, 24, 24, 24 ], [ 8059, 24, 24, 24 ], [ 8091, 24, 24, 24 ], [ 8139, 24, 24, 24 ], [ 8171, 24, 24, 24 ], [ 8299, 24, 24, 24 ], [ 8315, 24, 24, 24 ], [ 8347, 24, 24, 24 ], [ 8379, 24, 24, 24 ], [ 8411, 24, 24, 24 ], [ 8427, 24, 24, 24 ], [ 8443, 24, 24, 24 ], [ 8459, 24, 24, 24 ], [ 8491, 24, 24, 24 ], [ 8699, 24, 24, 24 ], [ 8747, 24, 24, 24 ], [ 8779, 24, 24, 24 ], [ 8843, 24, 24, 24 ], [ 8859, 24, 24, 24 ], [ 8875, 24, 24, 24 ], [ 8923, 24, 24, 24 ], [ 9019, 24, 24, 24 ], [ 9035, 24, 24, 24 ], [ 9067, 24, 24, 24 ], [ 9099, 24, 24, 24 ], [ 9131, 24, 24, 24 ], [ 9163, 24, 24, 24 ], [ 9179, 24, 24, 24 ], [ 9211, 24, 24, 24 ], [ 9243, 24, 24, 24 ], [ 11467, 24, 24, 24 ], [ 11499, 24, 24, 24 ], [ 11531, 24, 24, 24 ], [ 11563, 24, 24, 24 ], [ 11579, 24, 24, 24 ], [ 11595, 24, 24, 24 ], [ 11627, 24, 24, 24 ], [ 11659, 24, 24, 24 ], [ 11755, 24, 24, 24 ], [ 11787, 24, 24, 24 ], [ 11819, 24, 24, 24 ], [ 11835, 24, 24, 24 ], [ 11867, 24, 24, 24 ], [ 11899, 24, 24, 24 ], [ 11931, 24, 24, 24 ], [ 11963, 24, 24, 24 ], [ 12187, 24, 24, 24 ], [ 12219, 24, 24, 24 ], [ 12235, 24, 24, 24 ], [ 12411, 24, 24, 24 ], [ 12443, 24, 24, 24 ], [ 12475, 24, 24, 24 ], [ 12491, 24, 24, 24 ], [ 12507, 24, 24, 24 ], [ 12523, 24, 24, 24 ], [ 12555, 24, 24, 24 ], [ 12587, 24, 24, 24 ], [ 12619, 24, 24, 24 ], [ 12635, 24, 24, 24 ], [ 12843, 24, 24, 24 ], [ 12875, 24, 24, 24 ], [ 12907, 24, 24, 24 ], [ 12923, 24, 24, 24 ], [ 12939, 24, 24, 24 ], [ 12955, 24, 24, 24 ], [ 12987, 24, 24, 24 ], [ 13019, 24, 24, 24 ], [ 13131, 24, 24, 24 ], [ 13163, 24, 24, 24 ], [ 13195, 24, 24, 24 ], [ 13211, 24, 24, 24 ], [ 13227, 24, 24, 24 ], [ 13275, 24, 24, 24 ], [ 13307, 24, 24, 24 ], [ 13355, 24, 24, 24 ], [ 13563, 24, 24, 24 ], [ 13627, 24, 24, 24 ], [ 13643, 24, 24, 24 ], [ 13659, 24, 24, 24 ], [ 13675, 24, 24, 24 ], [ 13739, 24, 24, 24 ], [ 13771, 24, 24, 24 ], [ 13883, 24, 24, 24 ], [ 13931, 24, 24, 24 ], [ 13947, 24, 24, 24 ], [ 13963, 24, 24, 24 ], [ 14059, 24, 24, 24 ], [ 14091, 24, 24, 24 ], [ 14283, 24, 24, 24 ], 
      [ 14315, 24, 24, 24 ], [ 14427, 24, 24, 24 ], [ 14491, 24, 24, 24 ], [ 14603, 24, 24, 24 ], [ 14635, 24, 24, 24 ], [ 14747, 24, 24, 24 ], [ 14779, 24, 24, 24 ], 
      [ 14795, 24, 24, 24 ], [ 14811, 24, 24, 24 ], [ 15035, 24, 24, 24 ], [ 15067, 24, 24, 24 ], [ 15083, 24, 24, 24 ], [ 15099, 24, 24, 24 ], [ 15115, 24, 24, 24 ], [ 15179, 24, 24, 24 ], [ 15211, 24, 24, 24 ], [ 15227, 24, 24, 24 ], [ 15355, 24, 24, 24 ], [ 15371, 24, 24, 24 ], [ 15387, 24, 24, 24 ], [ 15403, 24, 24, 24 ], [ 15515, 24, 24, 24 ], [ 15531, 24, 24, 24 ], [ 15547, 24, 24, 24 ], [ 15707, 24, 24, 24 ], [ 15723, 24, 24, 24 ], [ 15755, 24, 24, 24 ], [ 15771, 24, 24, 24 ], [ 15787, 24, 24, 24 ], [ 15835, 24, 24, 24 ], [ 15867, 24, 24, 24 ], [ 15883, 24, 24, 24 ], [ 15899, 24, 24, 24 ], [ 15979, 24, 24, 24 ], [ 16027, 24, 24, 24 ], [ 16059, 24, 24, 24 ], [ 16123, 24, 24, 24 ], [ 16155, 24, 24, 24 ], [ 16187, 24, 24, 24 ], [ 16459, 24, 24, 24 ], [ 16491, 24, 24, 24 ], [ 16667, 24, 24, 24 ], [ 16699, 24, 24, 24 ], [ 16715, 24, 24, 24 ], [ 16747, 24, 24, 24 ], [ 16779, 24, 24, 24 ], [ 16811, 24, 24, 24 ], [ 16827, 24, 24, 24 ], [ 16859, 24, 24, 24 ], [ 17067, 24, 24, 24 ], [ 17099, 24, 24, 24 ], [ 17115, 24, 24, 24 ], [ 17131, 24, 24, 24 ], [ 17147, 24, 24, 24 ], [ 17211, 24, 24, 24 ], [ 17243, 24, 24, 24 ], [ 17259, 24, 24, 24 ], [ 17387, 24, 24, 24 ], [ 17403, 24, 24, 24 ], [ 17419, 24, 24, 24 ], [ 17467, 24, 24, 24 ], [ 17531, 24, 24, 24 ], [ 17547, 24, 24, 24 ], [ 17563, 24, 24, 24 ], [ 17579, 24, 24, 24 ], [ 17611, 24, 24, 24 ], [ 19867, 24, 24, 24 ], [ 19883, 24, 24, 24 ], [ 19899, 24, 24, 24 ], [ 19931, 24, 24, 24 ], [ 19963, 24, 24, 24 ], [ 19995, 24, 24, 24 ], [ 20043, 24, 24, 24 ], [ 20075, 24, 24, 24 ], [ 20171, 24, 24, 24 ], [ 20187, 24, 24, 24 ], [ 20219, 24, 24, 24 ], [ 20251, 24, 24, 24 ], [ 20299, 24, 24, 24 ], [ 20315, 24, 24, 24 ], [ 20331, 24, 24, 24 ], [ 20363, 24, 24, 24 ], [ 20395, 24, 24, 24 ], [ 20571, 24, 24, 24 ], [ 20587, 24, 24, 24 ], [ 20619, 24, 24, 24 ], [ 20651, 24, 24, 24 ], [ 20731, 24, 24, 24 ], [ 20747, 24, 24, 24 ], [ 20795, 24, 24, 24 ], [ 20971, 24, 24, 24 ], [ 21003, 24, 24, 24 ], [ 21019, 24, 24, 24 ], [ 21035, 24, 24, 24 ], [ 21323, 24, 24, 24 ], [ 21371, 24, 24, 24 ], [ 21403, 24, 24, 24 ], [ 21435, 24, 24, 24 ], [ 21451, 24, 24, 24 ], [ 21467, 24, 24, 24 ], [ 21483, 24, 24, 24 ], [ 21515, 24, 24, 24 ], [ 21627, 24, 24, 24 ], [ 21659, 24, 24, 24 ], [ 21691, 24, 24, 24 ], [ 21723, 24, 24, 24 ], [ 21755, 24, 24, 24 ], [ 21771, 24, 24, 24 ], [ 21803, 24, 24, 24 ], [ 21835, 24, 24, 24 ], [ 22027, 24, 24, 24 ], [ 22043, 24, 24, 24 ], [ 22059, 24, 24, 24 ], [ 22123, 24, 24, 24 ], [ 22155, 24, 24, 24 ], [ 22171, 24, 24, 24 ], [ 22203, 24, 24, 24 ], [ 22235, 24, 24, 24 ], [ 22347, 24, 24, 24 ], [ 22379, 24, 24, 24 ], [ 22443, 24, 24, 24 ], [ 22459, 24, 24, 24 ], [ 22475, 24, 24, 24 ], [ 22491, 24, 24, 24 ], [ 22555, 24, 24, 24 ], [ 22587, 24, 24, 24 ], [ 22779, 24, 24, 24 ], [ 22811, 24, 24, 24 ], [ 22987, 24, 24, 24 ], [ 23099, 24, 24, 24 ], [ 23131, 24, 24, 24 ], [ 23243, 24, 24, 24 ], [ 23483, 24, 24, 24 ], [ 23531, 24, 24, 24 ], [ 23563, 24, 24, 24 ], [ 23595, 24, 24, 24 ], [ 23611, 24, 24, 24 ], [ 23627, 24, 24, 24 ], [ 23643, 24, 24, 24 ], [ 23675, 24, 24, 24 ], [ 23851, 24, 24, 24 ], [ 23899, 24, 24, 24 ], [ 23915, 24, 24, 24 ], [ 23931, 24, 24, 24 ], [ 23995, 24, 24, 24 ], [ 24027, 24, 24, 24 ], [ 24219, 24, 24, 24 ], [ 24251, 24, 24, 24 ], [ 24283, 24, 24, 24 ], [ 24315, 24, 24, 24 ], [ 24347, 24, 24, 24 ], [ 24363, 24, 24, 24 ], [ 24395, 24, 24, 24 ], [ 24427, 24, 24, 24 ], [ 24539, 24, 24, 24 ], [ 24571, 24, 24, 24 ], [ 24619, 24, 24, 24 ], [ 24635, 24, 24, 24 ], [ 24651, 24, 24, 24 ], [ 24683, 24, 24, 24 ], [ 24715, 24, 24, 24 ], [ 24747, 24, 24, 24 ], [ 24939, 24, 24, 24 ], [ 24971, 24, 24, 24 ], [ 25003, 24, 24, 24 ], [ 25051, 24, 24, 24 ], [ 25067, 24, 24, 24 ], [ 25083, 24, 24, 24 ], [ 25115, 24, 24, 24 ], [ 25147, 24, 24, 24 ], [ 25179, 24, 24, 24 ], [ 25355, 24, 24, 24 ], [ 25371, 24, 24, 24 ], [ 25403, 24, 24, 24 ], [ 25691, 24, 24, 24 ], [ 25723, 24, 24, 24 ], [ 25755, 24, 24, 24 ], [ 25771, 24, 24, 24 ], [ 25787, 24, 24, 24 ], [ 25803, 24, 24, 24 ], [ 25835, 24, 24, 24 ], [ 25867, 24, 24, 24 ], [ 26011, 24, 24, 24 ], [ 26075, 24, 24, 24 ], 
      [ 26091, 24, 24, 24 ], [ 26155, 24, 24, 24 ], [ 26187, 24, 24, 24 ], [ 26219, 24, 24, 24 ], [ 30715, 24, 24, 24 ], [ 30923, 24, 24, 24 ], [ 30939, 24, 24, 24 ], 
      [ 30971, 24, 24, 24 ], [ 31003, 24, 24, 24 ], [ 31035, 24, 24, 24 ], [ 31051, 24, 24, 24 ], [ 31083, 24, 24, 24 ], [ 31115, 24, 24, 24 ], [ 31291, 24, 24, 24 ], [ 31307, 24, 24, 24 ], [ 31323, 24, 24, 24 ], [ 31403, 24, 24, 24 ], [ 31435, 24, 24, 24 ], [ 31467, 24, 24, 24 ], [ 31499, 24, 24, 24 ], [ 31579, 24, 24, 24 ], [ 31627, 24, 24, 24 ], [ 31691, 24, 24, 24 ], [ 31707, 24, 24, 24 ], [ 31723, 24, 24, 24 ], [ 31739, 24, 24, 24 ], [ 31771, 24, 24, 24 ], [ 31803, 24, 24, 24 ], [ 31979, 24, 24, 24 ], [ 31995, 24, 24, 24 ], [ 32011, 24, 24, 24 ], [ 32059, 24, 24, 24 ], [ 32091, 24, 24, 24 ], [ 32123, 24, 24, 24 ], [ 32139, 24, 24, 24 ], [ 32171, 24, 24, 24 ], [ 32203, 24, 24, 24 ], [ 32315, 24, 24, 24 ], [ 32347, 24, 24, 24 ], [ 32379, 24, 24, 24 ], [ 32411, 24, 24, 24 ], [ 32427, 24, 24, 24 ], [ 32443, 24, 24, 24 ], [ 32491, 24, 24, 24 ], [ 32523, 24, 24, 24 ], [ 32715, 24, 24, 24 ], [ 32747, 24, 24, 24 ], [ 32779, 24, 24, 24 ], [ 32875, 24, 24, 24 ], [ 33035, 24, 24, 24 ], [ 33067, 24, 24, 24 ], [ 33099, 24, 24, 24 ], [ 33211, 24, 24, 24 ], [ 33435, 24, 24, 24 ], [ 33451, 24, 24, 24 ], [ 33499, 24, 24, 24 ], [ 33531, 24, 24, 24 ], [ 33563, 24, 24, 24 ], [ 33579, 24, 24, 24 ], [ 33595, 24, 24, 24 ], [ 33611, 24, 24, 24 ], [ 33643, 24, 24, 24 ], [ 33755, 24, 24, 24 ], [ 33819, 24, 24, 24 ], [ 33851, 24, 24, 24 ], [ 33867, 24, 24, 24 ], [ 33883, 24, 24, 24 ], [ 33899, 24, 24, 24 ], [ 33931, 24, 24, 24 ], [ 33963, 24, 24, 24 ], [ 33995, 24, 24, 24 ], [ 34171, 24, 24, 24 ], [ 34187, 24, 24, 24 ], [ 34251, 24, 24, 24 ], [ 34283, 24, 24, 24 ], [ 34299, 24, 24, 24 ], [ 34315, 24, 24, 24 ], [ 34331, 24, 24, 24 ], [ 34363, 24, 24, 24 ], [ 34395, 24, 24, 24 ], [ 34507, 24, 24, 24 ], [ 34571, 24, 24, 24 ], [ 34587, 24, 24, 24 ], [ 34603, 24, 24, 24 ], [ 34619, 24, 24, 24 ], [ 34683, 24, 24, 24 ], [ 34715, 24, 24, 24 ], [ 34971, 24, 24, 24 ], [ 34987, 24, 24, 24 ], [ 35003, 24, 24, 24 ], [ 35163, 24, 24, 24 ], [ 35195, 24, 24, 24 ], [ 35227, 24, 24, 24 ], [ 35243, 24, 24, 24 ], [ 35275, 24, 24, 24 ], [ 35307, 24, 24, 24 ], [ 35339, 24, 24, 24 ], [ 35387, 24, 24, 24 ], [ 35563, 24, 24, 24 ], [ 35595, 24, 24, 24 ], [ 35627, 24, 24, 24 ], [ 35643, 24, 24, 24 ], [ 35675, 24, 24, 24 ], [ 35691, 24, 24, 24 ], [ 35707, 24, 24, 24 ], [ 35723, 24, 24, 24 ], [ 35819, 24, 24, 24 ], [ 35851, 24, 24, 24 ], [ 35899, 24, 24, 24 ], [ 35915, 24, 24, 24 ], [ 35931, 24, 24, 24 ], [ 35995, 24, 24, 24 ], [ 36027, 24, 24, 24 ], [ 36251, 24, 24, 24 ], [ 36283, 24, 24, 24 ], [ 36315, 24, 24, 24 ], [ 36331, 24, 24, 24 ], [ 36347, 24, 24, 24 ], [ 36363, 24, 24, 24 ], [ 36395, 24, 24, 24 ], [ 36427, 24, 24, 24 ], [ 36459, 24, 24, 24 ], [ 36571, 24, 24, 24 ], [ 36603, 24, 24, 24 ], [ 36635, 24, 24, 24 ], [ 36683, 24, 24, 24 ], [ 36715, 24, 24, 24 ], [ 36747, 24, 24, 24 ], [ 36763, 24, 24, 24 ], [ 36779, 24, 24, 24 ], [ 39035, 24, 24, 24 ], [ 39083, 24, 24, 24 ], [ 39099, 24, 24, 24 ], [ 39115, 24, 24, 24 ], [ 39179, 24, 24, 24 ], [ 39211, 24, 24, 24 ], [ 39243, 24, 24, 24 ], [ 39435, 24, 24, 24 ], [ 39755, 24, 24, 24 ], [ 39787, 24, 24, 24 ], [ 39803, 24, 24, 24 ], [ 39819, 24, 24, 24 ], [ 39835, 24, 24, 24 ], [ 39867, 24, 24, 24 ], [ 39899, 24, 24, 24 ], [ 39947, 24, 24, 24 ], [ 40107, 24, 24, 24 ], [ 40123, 24, 24, 24 ], [ 40187, 24, 24, 24 ], [ 40219, 24, 24, 24 ], [ 40251, 24, 24, 24 ], [ 40267, 24, 24, 24 ], [ 40299, 24, 24, 24 ], [ 40475, 24, 24, 24 ], [ 40507, 24, 24, 24 ], [ 40555, 24, 24, 24 ], [ 40587, 24, 24, 24 ], [ 40651, 24, 24, 24 ], [ 40667, 24, 24, 24 ], [ 40683, 24, 24, 24 ], [ 40827, 24, 24, 24 ], [ 40843, 24, 24, 24 ], [ 40875, 24, 24, 24 ], [ 40907, 24, 24, 24 ], [ 40939, 24, 24, 24 ], [ 40971, 24, 24, 24 ], [ 40987, 24, 24, 24 ], [ 41019, 24, 24, 24 ], [ 41227, 24, 24, 24 ], [ 41243, 24, 24, 24 ], [ 41259, 24, 24, 24 ], [ 41371, 24, 24, 24 ], [ 41387, 24, 24, 24 ], [ 41403, 24, 24, 24 ], [ 41419, 24, 24, 24 ], [ 41531, 24, 24, 24 ], [ 41547, 24, 24, 24 ], [ 41563, 24, 24, 24 ], [ 41595, 24, 24, 24 ], [ 41691, 24, 24, 24 ], [ 41707, 24, 24, 24 ], [ 41947, 24, 24, 24 ], [ 41963, 24, 24, 24 ], [ 41979, 24, 24, 24 ], 
      [ 41995, 24, 24, 24 ], [ 42027, 24, 24, 24 ], [ 42091, 24, 24, 24 ], [ 42107, 24, 24, 24 ], [ 42139, 24, 24, 24 ], [ 42251, 24, 24, 24 ], [ 42267, 24, 24, 24 ], 
      [ 42283, 24, 24, 24 ], [ 42315, 24, 24, 24 ], [ 42347, 24, 24, 24 ], [ 42379, 24, 24, 24 ], [ 42395, 24, 24, 24 ], [ 42411, 24, 24, 24 ], [ 42427, 24, 24, 24 ], [ 42459, 24, 24, 24 ], [ 42667, 24, 24, 24 ], [ 42683, 24, 24, 24 ], [ 42715, 24, 24, 24 ], [ 42747, 24, 24, 24 ], [ 42811, 24, 24, 24 ], [ 42827, 24, 24, 24 ], [ 42843, 24, 24, 24 ], [ 42891, 24, 24, 24 ], [ 42987, 24, 24, 24 ], [ 43003, 24, 24, 24 ], [ 43067, 24, 24, 24 ], [ 43099, 24, 24, 24 ], [ 43115, 24, 24, 24 ], [ 43131, 24, 24, 24 ], [ 43147, 24, 24, 24 ], [ 43179, 24, 24, 24 ], [ 43211, 24, 24, 24 ], [ 43403, 24, 24, 24 ], [ 43419, 24, 24, 24 ], [ 43499, 24, 24, 24 ], [ 43531, 24, 24, 24 ], [ 43563, 24, 24, 24 ], [ 43579, 24, 24, 24 ], [ 43611, 24, 24, 24 ], [ 43835, 24, 24, 24 ], [ 43851, 24, 24, 24 ], [ 44123, 24, 24, 24 ], [ 44139, 24, 24, 24 ], [ 44155, 24, 24, 24 ], [ 44187, 24, 24, 24 ], [ 44219, 24, 24, 24 ], [ 44267, 24, 24, 24 ], [ 44299, 24, 24, 24 ], [ 44331, 24, 24, 24 ], [ 44443, 24, 24, 24 ], [ 44475, 24, 24, 24 ], [ 44507, 24, 24, 24 ], [ 44539, 24, 24, 24 ], [ 44555, 24, 24, 24 ], [ 44571, 24, 24, 24 ], [ 44587, 24, 24, 24 ], [ 44619, 24, 24, 24 ], [ 44651, 24, 24, 24 ], [ 44875, 24, 24, 24 ], [ 44907, 24, 24, 24 ], [ 44971, 24, 24, 24 ], [ 44987, 24, 24, 24 ], [ 45003, 24, 24, 24 ], [ 45051, 24, 24, 24 ], [ 45163, 24, 24, 24 ], [ 45195, 24, 24, 24 ], [ 45227, 24, 24, 24 ], [ 45259, 24, 24, 24 ], [ 45291, 24, 24, 24 ], [ 45307, 24, 24, 24 ], [ 45339, 24, 24, 24 ], [ 45371, 24, 24, 24 ], [ 49803, 24, 24, 24 ], [ 49819, 24, 24, 24 ], [ 49851, 24, 24, 24 ], [ 49867, 24, 24, 24 ], [ 49883, 24, 24, 24 ], [ 49931, 24, 24, 24 ], [ 49963, 24, 24, 24 ], [ 49979, 24, 24, 24 ], [ 49995, 24, 24, 24 ], [ 50075, 24, 24, 24 ], [ 50123, 24, 24, 24 ], [ 50155, 24, 24, 24 ], [ 50219, 24, 24, 24 ], [ 50251, 24, 24, 24 ], [ 50283, 24, 24, 24 ], [ 50555, 24, 24, 24 ], [ 50587, 24, 24, 24 ], [ 50763, 24, 24, 24 ], [ 50795, 24, 24, 24 ], [ 50811, 24, 24, 24 ], [ 50843, 24, 24, 24 ], [ 50875, 24, 24, 24 ], [ 50907, 24, 24, 24 ], [ 50923, 24, 24, 24 ], [ 50955, 24, 24, 24 ], [ 51163, 24, 24, 24 ], [ 51195, 24, 24, 24 ], [ 51211, 24, 24, 24 ], [ 51227, 24, 24, 24 ], [ 51243, 24, 24, 24 ], [ 51307, 24, 24, 24 ], [ 51339, 24, 24, 24 ], [ 51355, 24, 24, 24 ], [ 51483, 24, 24, 24 ], [ 51499, 24, 24, 24 ], [ 51515, 24, 24, 24 ], [ 51563, 24, 24, 24 ], [ 51627, 24, 24, 24 ], [ 51643, 24, 24, 24 ], [ 51659, 24, 24, 24 ], [ 51675, 24, 24, 24 ], [ 51707, 24, 24, 24 ], [ 51915, 24, 24, 24 ], [ 51931, 24, 24, 24 ], [ 51947, 24, 24, 24 ], [ 51963, 24, 24, 24 ], [ 52027, 24, 24, 24 ], [ 52059, 24, 24, 24 ], [ 52075, 24, 24, 24 ], [ 52107, 24, 24, 24 ], [ 52219, 24, 24, 24 ], [ 52235, 24, 24, 24 ], [ 52251, 24, 24, 24 ], [ 52347, 24, 24, 24 ], [ 52379, 24, 24, 24 ], [ 52395, 24, 24, 24 ], [ 52603, 24, 24, 24 ], [ 52635, 24, 24, 24 ], [ 52651, 24, 24, 24 ], [ 52779, 24, 24, 24 ], [ 52795, 24, 24, 24 ], [ 52811, 24, 24, 24 ], [ 52955, 24, 24, 24 ], [ 52971, 24, 24, 24 ], [ 53003, 24, 24, 24 ], [ 53099, 24, 24, 24 ], [ 53115, 24, 24, 24 ], [ 53147, 24, 24, 24 ], [ 53355, 24, 24, 24 ], [ 53371, 24, 24, 24 ], [ 53387, 24, 24, 24 ], [ 53467, 24, 24, 24 ], [ 53499, 24, 24, 24 ], [ 53515, 24, 24, 24 ], [ 53531, 24, 24, 24 ], [ 53547, 24, 24, 24 ], [ 53659, 24, 24, 24 ], [ 53675, 24, 24, 24 ], [ 53691, 24, 24, 24 ], [ 53787, 24, 24, 24 ], [ 53803, 24, 24, 24 ], [ 53819, 24, 24, 24 ], [ 53835, 24, 24, 24 ], [ 53867, 24, 24, 24 ], [ 54043, 24, 24, 24 ], [ 54059, 24, 24, 24 ], [ 54075, 24, 24, 24 ], [ 54123, 24, 24, 24 ], [ 54155, 24, 24, 24 ], [ 54187, 24, 24, 24 ], [ 54219, 24, 24, 24 ], [ 54251, 24, 24, 24 ], [ 54347, 24, 24, 24 ], [ 54379, 24, 24, 24 ], [ 54411, 24, 24, 24 ], [ 54443, 24, 24, 24 ], [ 54459, 24, 24, 24 ], [ 54475, 24, 24, 24 ], [ 54523, 24, 24, 24 ], [ 54555, 24, 24, 24 ], [ 54779, 24, 24, 24 ], [ 54843, 24, 24, 24 ], [ 54987, 24, 24, 24 ], [ 55003, 24, 24, 24 ], [ 55035, 24, 24, 24 ], [ 55067, 24, 24, 24 ], [ 55099, 24, 24, 24 ], [ 55115, 24, 24, 24 ], [ 55147, 24, 24, 24 ], [ 55179, 24, 24, 24 ], [ 55211, 24, 24, 24 ], [ 55403, 24, 24, 24 ], 
      [ 55419, 24, 24, 24 ], [ 55467, 24, 24, 24 ], [ 55499, 24, 24, 24 ], [ 55531, 24, 24, 24 ], [ 55547, 24, 24, 24 ], [ 55579, 24, 24, 24 ], [ 55611, 24, 24, 24 ], 
      [ 55755, 24, 24, 24 ], [ 55787, 24, 24, 24 ], [ 55819, 24, 24, 24 ], [ 55835, 24, 24, 24 ], [ 55851, 24, 24, 24 ], [ 55867, 24, 24, 24 ], [ 55899, 24, 24, 24 ], [ 55931, 24, 24, 24 ], [ 58187, 24, 24, 24 ], [ 58219, 24, 24, 24 ], [ 58251, 24, 24, 24 ], [ 58283, 24, 24, 24 ], [ 58315, 24, 24, 24 ], [ 58331, 24, 24, 24 ], [ 58363, 24, 24, 24 ], [ 58395, 24, 24, 24 ], [ 58507, 24, 24, 24 ], [ 58539, 24, 24, 24 ], [ 58587, 24, 24, 24 ], [ 58603, 24, 24, 24 ], [ 58619, 24, 24, 24 ], [ 58651, 24, 24, 24 ], [ 58683, 24, 24, 24 ], [ 58715, 24, 24, 24 ], [ 58907, 24, 24, 24 ], [ 58939, 24, 24, 24 ], [ 58971, 24, 24, 24 ], [ 59019, 24, 24, 24 ], [ 59035, 24, 24, 24 ], [ 59051, 24, 24, 24 ], [ 59083, 24, 24, 24 ], [ 59115, 24, 24, 24 ], [ 59147, 24, 24, 24 ], [ 59323, 24, 24, 24 ], [ 59339, 24, 24, 24 ], [ 59371, 24, 24, 24 ], [ 59659, 24, 24, 24 ], [ 59691, 24, 24, 24 ], [ 59723, 24, 24, 24 ], [ 59739, 24, 24, 24 ], [ 59755, 24, 24, 24 ], [ 59771, 24, 24, 24 ], [ 59803, 24, 24, 24 ], [ 59835, 24, 24, 24 ], [ 59979, 24, 24, 24 ], [ 60043, 24, 24, 24 ], [ 60059, 24, 24, 24 ], [ 60123, 24, 24, 24 ], [ 60155, 24, 24, 24 ], [ 60187, 24, 24, 24 ], [ 60411, 24, 24, 24 ], [ 60443, 24, 24, 24 ], [ 60459, 24, 24, 24 ], [ 60475, 24, 24, 24 ], [ 60491, 24, 24, 24 ], [ 60523, 24, 24, 24 ], [ 60555, 24, 24, 24 ], [ 60587, 24, 24, 24 ], [ 60603, 24, 24, 24 ], [ 60731, 24, 24, 24 ], [ 60763, 24, 24, 24 ], [ 60779, 24, 24, 24 ], [ 60843, 24, 24, 24 ], [ 60875, 24, 24, 24 ], [ 60891, 24, 24, 24 ], [ 60907, 24, 24, 24 ], [ 60923, 24, 24, 24 ], [ 61099, 24, 24, 24 ], [ 61163, 24, 24, 24 ], [ 61275, 24, 24, 24 ], [ 61307, 24, 24, 24 ], [ 61323, 24, 24, 24 ], [ 61419, 24, 24, 24 ], [ 61451, 24, 24, 24 ], [ 61467, 24, 24, 24 ], [ 61483, 24, 24, 24 ], [ 61611, 24, 24, 24 ], [ 61627, 24, 24, 24 ], [ 61643, 24, 24, 24 ], [ 61851, 24, 24, 24 ], [ 61883, 24, 24, 24 ], [ 61899, 24, 24, 24 ], [ 61915, 24, 24, 24 ], [ 61931, 24, 24, 24 ], [ 61963, 24, 24, 24 ], [ 62027, 24, 24, 24 ], [ 62043, 24, 24, 24 ], [ 62187, 24, 24, 24 ], [ 62203, 24, 24, 24 ], [ 62219, 24, 24, 24 ], [ 62283, 24, 24, 24 ], [ 62315, 24, 24, 24 ], [ 62347, 24, 24, 24 ], [ 62363, 24, 24, 24 ], [ 62571, 24, 24, 24 ], [ 62603, 24, 24, 24 ], [ 62635, 24, 24, 24 ], [ 62651, 24, 24, 24 ], [ 62683, 24, 24, 24 ], [ 62715, 24, 24, 24 ], [ 62747, 24, 24, 24 ], [ 62763, 24, 24, 24 ], [ 62779, 24, 24, 24 ], [ 62923, 24, 24, 24 ], [ 62939, 24, 24, 24 ], [ 62971, 24, 24, 24 ], [ 63003, 24, 24, 24 ], [ 63035, 24, 24, 24 ], [ 63067, 24, 24, 24 ], [ 63083, 24, 24, 24 ], [ 63115, 24, 24, 24 ], [ 63291, 24, 24, 24 ], [ 63339, 24, 24, 24 ], [ 63355, 24, 24, 24 ], [ 63371, 24, 24, 24 ], [ 63435, 24, 24, 24 ], [ 63467, 24, 24, 24 ], [ 63499, 24, 24, 24 ], [ 63515, 24, 24, 24 ], [ 63691, 24, 24, 24 ], [ 64011, 24, 24, 24 ], [ 64043, 24, 24, 24 ], [ 64059, 24, 24, 24 ], [ 64075, 24, 24, 24 ], [ 64091, 24, 24, 24 ], [ 64123, 24, 24, 24 ], [ 64155, 24, 24, 24 ], [ 64203, 24, 24, 24 ], [ 64235, 24, 24, 24 ], [ 64363, 24, 24, 24 ], [ 64379, 24, 24, 24 ], [ 64411, 24, 24, 24 ], [ 64443, 24, 24, 24 ], [ 64475, 24, 24, 24 ], [ 64491, 24, 24, 24 ], [ 64507, 24, 24, 24 ], [ 64523, 24, 24, 24 ], [ 64555, 24, 24, 24 ], [ 69163, 24, 24, 24 ], [ 69227, 24, 24, 24 ], [ 69243, 24, 24, 24 ], [ 69259, 24, 24, 24 ], [ 69307, 24, 24, 24 ], [ 69339, 24, 24, 24 ], [ 69451, 24, 24, 24 ], [ 69483, 24, 24, 24 ], [ 69515, 24, 24, 24 ], [ 69531, 24, 24, 24 ], [ 69547, 24, 24, 24 ], [ 69595, 24, 24, 24 ], [ 69627, 24, 24, 24 ], [ 69675, 24, 24, 24 ], [ 69883, 24, 24, 24 ], [ 69915, 24, 24, 24 ], [ 69947, 24, 24, 24 ], [ 69963, 24, 24, 24 ], [ 69979, 24, 24, 24 ], [ 70027, 24, 24, 24 ], [ 70059, 24, 24, 24 ], [ 70171, 24, 24, 24 ], [ 70203, 24, 24, 24 ], [ 70251, 24, 24, 24 ], [ 70283, 24, 24, 24 ], [ 70347, 24, 24, 24 ], [ 70379, 24, 24, 24 ], [ 70667, 24, 24, 24 ], [ 70683, 24, 24, 24 ], [ 70715, 24, 24, 24 ], [ 70923, 24, 24, 24 ], [ 70955, 24, 24, 24 ], [ 70987, 24, 24, 24 ], [ 71003, 24, 24, 24 ], [ 71035, 24, 24, 24 ], [ 71067, 24, 24, 24 ], [ 71099, 24, 24, 24 ], [ 71115, 24, 24, 24 ], [ 71355, 24, 24, 24 ], 
      [ 71387, 24, 24, 24 ], [ 71403, 24, 24, 24 ], [ 71419, 24, 24, 24 ], [ 71435, 24, 24, 24 ], [ 71467, 24, 24, 24 ], [ 71499, 24, 24, 24 ], [ 71531, 24, 24, 24 ], 
      [ 71675, 24, 24, 24 ], [ 71691, 24, 24, 24 ], [ 71707, 24, 24, 24 ], [ 71723, 24, 24, 24 ], [ 71787, 24, 24, 24 ], [ 71835, 24, 24, 24 ], [ 71851, 24, 24, 24 ], [ 72043, 24, 24, 24 ], [ 72107, 24, 24, 24 ], [ 72123, 24, 24, 24 ], [ 72139, 24, 24, 24 ], [ 72155, 24, 24, 24 ], [ 72219, 24, 24, 24 ], [ 72251, 24, 24, 24 ], [ 72267, 24, 24, 24 ], [ 72363, 24, 24, 24 ], [ 72411, 24, 24, 24 ], [ 72427, 24, 24, 24 ], [ 72443, 24, 24, 24 ], [ 72539, 24, 24, 24 ], [ 72571, 24, 24, 24 ], [ 72587, 24, 24, 24 ], [ 72763, 24, 24, 24 ], [ 72795, 24, 24, 24 ], [ 72827, 24, 24, 24 ], [ 72971, 24, 24, 24 ], [ 72987, 24, 24, 24 ], [ 73083, 24, 24, 24 ], [ 73115, 24, 24, 24 ], [ 73147, 24, 24, 24 ], [ 73259, 24, 24, 24 ], [ 73275, 24, 24, 24 ], [ 73291, 24, 24, 24 ], [ 73307, 24, 24, 24 ], [ 73515, 24, 24, 24 ], [ 73547, 24, 24, 24 ], [ 73563, 24, 24, 24 ], [ 73579, 24, 24, 24 ], [ 73595, 24, 24, 24 ], [ 73659, 24, 24, 24 ], [ 73691, 24, 24, 24 ], [ 73707, 24, 24, 24 ], [ 73835, 24, 24, 24 ], [ 73851, 24, 24, 24 ], [ 73867, 24, 24, 24 ], [ 73915, 24, 24, 24 ], [ 73995, 24, 24, 24 ], [ 74011, 24, 24, 24 ], [ 74027, 24, 24, 24 ], [ 74235, 24, 24, 24 ], [ 74267, 24, 24, 24 ], [ 74283, 24, 24, 24 ], [ 74299, 24, 24, 24 ], [ 74347, 24, 24, 24 ], [ 74379, 24, 24, 24 ], [ 74411, 24, 24, 24 ], [ 74427, 24, 24, 24 ], [ 74571, 24, 24, 24 ], [ 74603, 24, 24, 24 ], [ 74667, 24, 24, 24 ], [ 74699, 24, 24, 24 ], [ 74731, 24, 24, 24 ], [ 74779, 24, 24, 24 ], [ 75035, 24, 24, 24 ], [ 75067, 24, 24, 24 ], [ 75275, 24, 24, 24 ], [ 75307, 24, 24, 24 ], [ 75323, 24, 24, 24 ], [ 75355, 24, 24, 24 ], [ 75387, 24, 24, 24 ], [ 75419, 24, 24, 24 ], [ 75435, 24, 24, 24 ], [ 75467, 24, 24, 24 ], [ 75499, 24, 24, 24 ], [ 77867, 24, 24, 24 ], [ 77899, 24, 24, 24 ], [ 77979, 24, 24, 24 ], [ 78011, 24, 24, 24 ], [ 78027, 24, 24, 24 ], [ 78043, 24, 24, 24 ], [ 78059, 24, 24, 24 ], [ 78091, 24, 24, 24 ], [ 78187, 24, 24, 24 ], [ 78203, 24, 24, 24 ], [ 78235, 24, 24, 24 ], [ 78299, 24, 24, 24 ], [ 78331, 24, 24, 24 ], [ 78347, 24, 24, 24 ], [ 78379, 24, 24, 24 ], [ 78411, 24, 24, 24 ], [ 78603, 24, 24, 24 ], [ 78619, 24, 24, 24 ], [ 78635, 24, 24, 24 ], [ 78667, 24, 24, 24 ], [ 78699, 24, 24, 24 ], [ 78731, 24, 24, 24 ], [ 78779, 24, 24, 24 ], [ 78811, 24, 24, 24 ], [ 78923, 24, 24, 24 ], [ 78955, 24, 24, 24 ], [ 78987, 24, 24, 24 ], [ 79035, 24, 24, 24 ], [ 79051, 24, 24, 24 ], [ 79067, 24, 24, 24 ], [ 79099, 24, 24, 24 ], [ 79131, 24, 24, 24 ], [ 79323, 24, 24, 24 ], [ 79355, 24, 24, 24 ], [ 79387, 24, 24, 24 ], [ 79467, 24, 24, 24 ], [ 79483, 24, 24, 24 ], [ 79531, 24, 24, 24 ], [ 79739, 24, 24, 24 ], [ 79755, 24, 24, 24 ], [ 79771, 24, 24, 24 ], [ 79787, 24, 24, 24 ], [ 80059, 24, 24, 24 ], [ 80107, 24, 24, 24 ], [ 80139, 24, 24, 24 ], [ 80171, 24, 24, 24 ], [ 80187, 24, 24, 24 ], [ 80203, 24, 24, 24 ], [ 80219, 24, 24, 24 ], [ 80251, 24, 24, 24 ], [ 80427, 24, 24, 24 ], [ 80459, 24, 24, 24 ], [ 80475, 24, 24, 24 ], [ 80491, 24, 24, 24 ], [ 80507, 24, 24, 24 ], [ 80539, 24, 24, 24 ], [ 80571, 24, 24, 24 ], [ 80603, 24, 24, 24 ], [ 80779, 24, 24, 24 ], [ 80795, 24, 24, 24 ], [ 80859, 24, 24, 24 ], [ 80891, 24, 24, 24 ], [ 80907, 24, 24, 24 ], [ 80923, 24, 24, 24 ], [ 80939, 24, 24, 24 ], [ 80971, 24, 24, 24 ], [ 81003, 24, 24, 24 ], [ 81115, 24, 24, 24 ], [ 81179, 24, 24, 24 ], [ 81195, 24, 24, 24 ], [ 81211, 24, 24, 24 ], [ 81227, 24, 24, 24 ], [ 81291, 24, 24, 24 ], [ 81323, 24, 24, 24 ], [ 81339, 24, 24, 24 ], [ 81515, 24, 24, 24 ], [ 81547, 24, 24, 24 ], [ 81723, 24, 24, 24 ], [ 81835, 24, 24, 24 ], [ 81867, 24, 24, 24 ], [ 81899, 24, 24, 24 ], [ 82059, 24, 24, 24 ], [ 82267, 24, 24, 24 ], [ 82299, 24, 24, 24 ], [ 82331, 24, 24, 24 ], [ 82347, 24, 24, 24 ], [ 82363, 24, 24, 24 ], [ 82379, 24, 24, 24 ], [ 82411, 24, 24, 24 ], [ 82443, 24, 24, 24 ], [ 82587, 24, 24, 24 ], [ 82651, 24, 24, 24 ], [ 82667, 24, 24, 24 ], [ 82731, 24, 24, 24 ], [ 82763, 24, 24, 24 ], [ 82795, 24, 24, 24 ], [ 82987, 24, 24, 24 ], [ 83019, 24, 24, 24 ], [ 83051, 24, 24, 24 ], [ 83083, 24, 24, 24 ], [ 83099, 24, 24, 24 ], [ 83131, 24, 24, 24 ], [ 83163, 24, 24, 24 ], 
      [ 83195, 24, 24, 24 ], [ 83307, 24, 24, 24 ], [ 83371, 24, 24, 24 ], [ 83387, 24, 24, 24 ], [ 83419, 24, 24, 24 ], [ 83451, 24, 24, 24 ], [ 83483, 24, 24, 24 ], [ 83515, 24, 24, 24 ], [ 83707, 24, 24, 24 ], [ 83739, 24, 24, 24 ], [ 83787, 24, 24, 24 ], [ 83803, 24, 24, 24 ], [ 83819, 24, 24, 24 ], [ 83883, 24, 24, 24 ], [ 83915, 24, 24, 24 ], [ 84107, 24, 24, 24 ], [ 84139, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 98304, 165888, 196608, 393216, 589824, 1179648, 3145728, 5898240, 12582912, 42467328 ],
  witnessBad := [  ],
  witnessOK := 4281,
  worker := 10 );


==> anc/five_values/logs/task2_worker_10.log <==
worker 10 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=10 processed=5408 index_sum=233987936 witness_verified=4281 witness_failed=0 no_witness=1127 seconds=62
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 98304, 165888, 196608, 393216, 589824, 1179648, 3145728, 5898240, 12582912, 42467328 ] counts=[ 1127, 2638, 1202, 15, 114, 72, 81, 16, 39, 29, 7, 30, 3, 12, 7, 6, 4, 1, 2, 1, 2 ]


==> anc/five_values/logs/task2_worker_11.data <==
TASK2_DATA[12] := rec(
  counts := [ 1121, 2606, 1258, 13, 108, 62, 76, 28, 39, 21, 9, 5, 3, 27, 1, 1, 14, 1, 7, 1, 1, 2, 2, 2 ],
  idxsum := 233993344,
  processed := 5408,
  realizing := [ [ 1116, 24, 24, 24 ], [ 1148, 24, 24, 24 ], [ 1324, 24, 24, 24 ], [ 1356, 24, 24, 24 ], [ 1372, 24, 24, 24 ], [ 1404, 24, 24, 24 ], [ 1436, 24, 24, 24 ], 
      [ 1468, 24, 24, 24 ], [ 1484, 24, 24, 24 ], [ 1516, 24, 24, 24 ], [ 1548, 24, 24, 24 ], [ 1708, 24, 24, 24 ], [ 1724, 24, 24, 24 ], [ 1740, 24, 24, 24 ], [ 1756, 24, 24, 24 ], [ 1772, 24, 24, 24 ], [ 1836, 24, 24, 24 ], [ 1868, 24, 24, 24 ], [ 1900, 24, 24, 24 ], [ 1980, 24, 24, 24 ], [ 1996, 24, 24, 24 ], [ 2012, 24, 24, 24 ], [ 2060, 24, 24, 24 ], [ 2124, 24, 24, 24 ], [ 2140, 24, 24, 24 ], [ 2156, 24, 24, 24 ], [ 2172, 24, 24, 24 ], [ 2204, 24, 24, 24 ], [ 2380, 24, 24, 24 ], [ 2412, 24, 24, 24 ], [ 2428, 24, 24, 24 ], [ 2444, 24, 24, 24 ], [ 2492, 24, 24, 24 ], [ 2524, 24, 24, 24 ], [ 2556, 24, 24, 24 ], [ 2572, 24, 24, 24 ], [ 2604, 24, 24, 24 ], [ 2716, 24, 24, 24 ], [ 2748, 24, 24, 24 ], [ 2780, 24, 24, 24 ], [ 2812, 24, 24, 24 ], [ 2844, 24, 24, 24 ], [ 2860, 24, 24, 24 ], [ 2876, 24, 24, 24 ], [ 2924, 24, 24, 24 ], [ 3180, 24, 24, 24 ], [ 3388, 24, 24, 24 ], [ 3404, 24, 24, 24 ], [ 3436, 24, 24, 24 ], [ 3468, 24, 24, 24 ], [ 3500, 24, 24, 24 ], [ 3516, 24, 24, 24 ], [ 3548, 24, 24, 24 ], [ 3580, 24, 24, 24 ], [ 3756, 24, 24, 24 ], [ 3772, 24, 24, 24 ], [ 3868, 24, 24, 24 ], [ 3900, 24, 24, 24 ], [ 3964, 24, 24, 24 ], [ 4044, 24, 24, 24 ], [ 4092, 24, 24, 24 ], [ 4156, 24, 24, 24 ], [ 4172, 24, 24, 24 ], [ 4188, 24, 24, 24 ], [ 4204, 24, 24, 24 ], [ 4236, 24, 24, 24 ], [ 4268, 24, 24, 24 ], [ 4444, 24, 24, 24 ], [ 4460, 24, 24, 24 ], [ 4524, 24, 24, 24 ], [ 4556, 24, 24, 24 ], [ 4588, 24, 24, 24 ], [ 4604, 24, 24, 24 ], [ 4668, 24, 24, 24 ], [ 4780, 24, 24, 24 ], [ 4812, 24, 24, 24 ], [ 4844, 24, 24, 24 ], [ 4876, 24, 24, 24 ], [ 4892, 24, 24, 24 ], [ 4908, 24, 24, 24 ], [ 4956, 24, 24, 24 ], [ 4988, 24, 24, 24 ], [ 7244, 24, 24, 24 ], [ 7276, 24, 24, 24 ], [ 7356, 24, 24, 24 ], [ 7372, 24, 24, 24 ], [ 7420, 24, 24, 24 ], [ 7452, 24, 24, 24 ], [ 7644, 24, 24, 24 ], [ 7660, 24, 24, 24 ], [ 7676, 24, 24, 24 ], [ 7708, 24, 24, 24 ], [ 7996, 24, 24, 24 ], [ 8028, 24, 24, 24 ], [ 8060, 24, 24, 24 ], [ 8076, 24, 24, 24 ], [ 8092, 24, 24, 24 ], [ 8108, 24, 24, 24 ], [ 8140, 24, 24, 24 ], [ 8172, 24, 24, 24 ], [ 8284, 24, 24, 24 ], [ 8316, 24, 24, 24 ], [ 8380, 24, 24, 24 ], [ 8396, 24, 24, 24 ], [ 8460, 24, 24, 24 ], [ 8492, 24, 24, 24 ], [ 8684, 24, 24, 24 ], [ 8716, 24, 24, 24 ], [ 8748, 24, 24, 24 ], [ 8780, 24, 24, 24 ], [ 8812, 24, 24, 24 ], [ 8828, 24, 24, 24 ], [ 8860, 24, 24, 24 ], [ 8892, 24, 24, 24 ], [ 8924, 24, 24, 24 ], [ 9036, 24, 24, 24 ], [ 9100, 24, 24, 24 ], [ 9116, 24, 24, 24 ], [ 9148, 24, 24, 24 ], [ 9180, 24, 24, 24 ], [ 9212, 24, 24, 24 ], [ 9244, 24, 24, 24 ], [ 11468, 24, 24, 24 ], [ 11500, 24, 24, 24 ], [ 11516, 24, 24, 24 ], [ 11548, 24, 24, 24 ], [ 11612, 24, 24, 24 ], [ 11628, 24, 24, 24 ], [ 11644, 24, 24, 24 ], [ 11660, 24, 24, 24 ], [ 11756, 24, 24, 24 ], [ 11772, 24, 24, 24 ], [ 11788, 24, 24, 24 ], [ 11804, 24, 24, 24 ], [ 11836, 24, 24, 24 ], [ 11916, 24, 24, 24 ], [ 11948, 24, 24, 24 ], [ 12188, 24, 24, 24 ], [ 12204, 24, 24, 24 ], [ 12236, 24, 24, 24 ], [ 12428, 24, 24, 24 ], [ 12444, 24, 24, 24 ], [ 12524, 24, 24, 24 ], [ 12556, 24, 24, 24 ], [ 12588, 24, 24, 24 ], [ 12604, 24, 24, 24 ], [ 12636, 24, 24, 24 ], [ 12812, 24, 24, 24 ], [ 12844, 24, 24, 24 ], [ 12860, 24, 24, 24 ], [ 12924, 24, 24, 24 ], [ 12988, 24, 24, 24 ], [ 13004, 24, 24, 24 ], [ 13020, 24, 24, 24 ], [ 13132, 24, 24, 24 ], [ 13180, 24, 24, 24 ], [ 13212, 24, 24, 24 ], [ 13244, 24, 24, 24 ], [ 13276, 24, 24, 24 ], [ 13292, 24, 24, 24 ], [ 13308, 24, 24, 24 ], [ 13356, 24, 24, 24 ], [ 13532, 24, 24, 24 ], [ 13564, 24, 24, 24 ], [ 13580, 24, 24, 24 ], [ 13596, 24, 24, 24 ], [ 13612, 24, 24, 24 ], [ 13708, 24, 24, 24 ], [ 13724, 24, 24, 24 ], [ 13740, 24, 24, 24 ], [ 13756, 24, 24, 24 ], [ 13868, 24, 24, 24 ], [ 13884, 24, 24, 24 ], [ 13900, 24, 24, 24 ], [ 13932, 24, 24, 24 ], [ 13996, 24, 24, 24 ], [ 14012, 24, 24, 24 ], [ 14028, 24, 24, 24 ], [ 14044, 24, 24, 24 ], [ 14076, 24, 24, 24 ], [ 14284, 24, 24, 24 ], [ 14300, 24, 24, 24 ], [ 14316, 24, 24, 24 ], [ 14332, 24, 24, 24 ], [ 14428, 24, 24, 24 ], [ 14444, 24, 24, 24 ], [ 14476, 24, 24, 24 ], [ 14588, 24, 24, 24 ], [ 14604, 24, 24, 24 ], 
      [ 14620, 24, 24, 24 ], [ 14748, 24, 24, 24 ], [ 14764, 24, 24, 24 ], [ 14796, 24, 24, 24 ], [ 15004, 24, 24, 24 ], [ 15020, 24, 24, 24 ], [ 15052, 24, 24, 24 ], 
      [ 15148, 24, 24, 24 ], [ 15164, 24, 24, 24 ], [ 15180, 24, 24, 24 ], [ 15228, 24, 24, 24 ], [ 15324, 24, 24, 24 ], [ 15340, 24, 24, 24 ], [ 15372, 24, 24, 24 ], [ 15436, 24, 24, 24 ], [ 15452, 24, 24, 24 ], [ 15468, 24, 24, 24 ], [ 15484, 24, 24, 24 ], [ 15548, 24, 24, 24 ], [ 15708, 24, 24, 24 ], [ 15804, 24, 24, 24 ], [ 15836, 24, 24, 24 ], [ 15852, 24, 24, 24 ], [ 15868, 24, 24, 24 ], [ 15900, 24, 24, 24 ], [ 15980, 24, 24, 24 ], [ 15996, 24, 24, 24 ], [ 16028, 24, 24, 24 ], [ 16092, 24, 24, 24 ], [ 16108, 24, 24, 24 ], [ 16140, 24, 24, 24 ], [ 16172, 24, 24, 24 ], [ 16204, 24, 24, 24 ], [ 16460, 24, 24, 24 ], [ 16492, 24, 24, 24 ], [ 16508, 24, 24, 24 ], [ 16684, 24, 24, 24 ], [ 16716, 24, 24, 24 ], [ 16748, 24, 24, 24 ], [ 16764, 24, 24, 24 ], [ 16780, 24, 24, 24 ], [ 16796, 24, 24, 24 ], [ 16828, 24, 24, 24 ], [ 16860, 24, 24, 24 ], [ 17052, 24, 24, 24 ], [ 17116, 24, 24, 24 ], [ 17180, 24, 24, 24 ], [ 17196, 24, 24, 24 ], [ 17212, 24, 24, 24 ], [ 17260, 24, 24, 24 ], [ 17372, 24, 24, 24 ], [ 17404, 24, 24, 24 ], [ 17436, 24, 24, 24 ], [ 17468, 24, 24, 24 ], [ 17484, 24, 24, 24 ], [ 17500, 24, 24, 24 ], [ 17548, 24, 24, 24 ], [ 17580, 24, 24, 24 ], [ 19868, 24, 24, 24 ], [ 19900, 24, 24, 24 ], [ 19948, 24, 24, 24 ], [ 19964, 24, 24, 24 ], [ 19980, 24, 24, 24 ], [ 20012, 24, 24, 24 ], [ 20044, 24, 24, 24 ], [ 20076, 24, 24, 24 ], [ 20188, 24, 24, 24 ], [ 20236, 24, 24, 24 ], [ 20252, 24, 24, 24 ], [ 20268, 24, 24, 24 ], [ 20332, 24, 24, 24 ], [ 20396, 24, 24, 24 ], [ 20588, 24, 24, 24 ], [ 20620, 24, 24, 24 ], [ 20652, 24, 24, 24 ], [ 20668, 24, 24, 24 ], [ 20684, 24, 24, 24 ], [ 20700, 24, 24, 24 ], [ 20732, 24, 24, 24 ], [ 20764, 24, 24, 24 ], [ 20972, 24, 24, 24 ], [ 20988, 24, 24, 24 ], [ 21020, 24, 24, 24 ], [ 21308, 24, 24, 24 ], [ 21340, 24, 24, 24 ], [ 21372, 24, 24, 24 ], [ 21404, 24, 24, 24 ], [ 21420, 24, 24, 24 ], [ 21484, 24, 24, 24 ], [ 21516, 24, 24, 24 ], [ 21532, 24, 24, 24 ], [ 21628, 24, 24, 24 ], [ 21676, 24, 24, 24 ], [ 21692, 24, 24, 24 ], [ 21708, 24, 24, 24 ], [ 21740, 24, 24, 24 ], [ 21836, 24, 24, 24 ], [ 21852, 24, 24, 24 ], [ 22028, 24, 24, 24 ], [ 22092, 24, 24, 24 ], [ 22108, 24, 24, 24 ], [ 22124, 24, 24, 24 ], [ 22140, 24, 24, 24 ], [ 22204, 24, 24, 24 ], [ 22236, 24, 24, 24 ], [ 22252, 24, 24, 24 ], [ 22348, 24, 24, 24 ], [ 22396, 24, 24, 24 ], [ 22412, 24, 24, 24 ], [ 22428, 24, 24, 24 ], [ 22524, 24, 24, 24 ], [ 22556, 24, 24, 24 ], [ 22572, 24, 24, 24 ], [ 22780, 24, 24, 24 ], [ 22812, 24, 24, 24 ], [ 22828, 24, 24, 24 ], [ 22956, 24, 24, 24 ], [ 22972, 24, 24, 24 ], [ 22988, 24, 24, 24 ], [ 23100, 24, 24, 24 ], [ 23132, 24, 24, 24 ], [ 23148, 24, 24, 24 ], [ 23244, 24, 24, 24 ], [ 23260, 24, 24, 24 ], [ 23276, 24, 24, 24 ], [ 23292, 24, 24, 24 ], [ 23500, 24, 24, 24 ], [ 23532, 24, 24, 24 ], [ 23548, 24, 24, 24 ], [ 23564, 24, 24, 24 ], [ 23580, 24, 24, 24 ], [ 23644, 24, 24, 24 ], [ 23676, 24, 24, 24 ], [ 23692, 24, 24, 24 ], [ 23708, 24, 24, 24 ], [ 23820, 24, 24, 24 ], [ 23836, 24, 24, 24 ], [ 23852, 24, 24, 24 ], [ 23868, 24, 24, 24 ], [ 23964, 24, 24, 24 ], [ 23980, 24, 24, 24 ], [ 23996, 24, 24, 24 ], [ 24012, 24, 24, 24 ], [ 24044, 24, 24, 24 ], [ 24220, 24, 24, 24 ], [ 24268, 24, 24, 24 ], [ 24284, 24, 24, 24 ], [ 24300, 24, 24, 24 ], [ 24332, 24, 24, 24 ], [ 24364, 24, 24, 24 ], [ 24396, 24, 24, 24 ], [ 24444, 24, 24, 24 ], [ 24556, 24, 24, 24 ], [ 24572, 24, 24, 24 ], [ 24588, 24, 24, 24 ], [ 24652, 24, 24, 24 ], [ 24716, 24, 24, 24 ], [ 24732, 24, 24, 24 ], [ 24764, 24, 24, 24 ], [ 24940, 24, 24, 24 ], [ 24972, 24, 24, 24 ], [ 24988, 24, 24, 24 ], [ 25020, 24, 24, 24 ], [ 25052, 24, 24, 24 ], [ 25132, 24, 24, 24 ], [ 25148, 24, 24, 24 ], [ 25372, 24, 24, 24 ], [ 25404, 24, 24, 24 ], [ 25420, 24, 24, 24 ], [ 25692, 24, 24, 24 ], [ 25724, 24, 24, 24 ], [ 25804, 24, 24, 24 ], [ 25836, 24, 24, 24 ], [ 25852, 24, 24, 24 ], [ 25868, 24, 24, 24 ], [ 25884, 24, 24, 24 ], [ 25996, 24, 24, 24 ], [ 26012, 24, 24, 24 ], [ 26028, 24, 24, 24 ], [ 26060, 24, 24, 24 ], [ 26124, 24, 24, 24 ], [ 26156, 24, 24, 24 ], [ 26172, 24, 24, 24 ], [ 26204, 24, 24, 24 ], 
      [ 30716, 24, 24, 24 ], [ 30732, 24, 24, 24 ], [ 30764, 24, 24, 24 ], [ 30908, 24, 24, 24 ], [ 30940, 24, 24, 24 ], [ 30972, 24, 24, 24 ], [ 30988, 24, 24, 24 ], 
      [ 31004, 24, 24, 24 ], [ 31020, 24, 24, 24 ], [ 31052, 24, 24, 24 ], [ 31084, 24, 24, 24 ], [ 31116, 24, 24, 24 ], [ 31132, 24, 24, 24 ], [ 31292, 24, 24, 24 ], [ 31308, 24, 24, 24 ], [ 31340, 24, 24, 24 ], [ 31372, 24, 24, 24 ], [ 31388, 24, 24, 24 ], [ 31404, 24, 24, 24 ], [ 31420, 24, 24, 24 ], [ 31452, 24, 24, 24 ], [ 31468, 24, 24, 24 ], [ 31500, 24, 24, 24 ], [ 31596, 24, 24, 24 ], [ 31628, 24, 24, 24 ], [ 31644, 24, 24, 24 ], [ 31660, 24, 24, 24 ], [ 31708, 24, 24, 24 ], [ 31740, 24, 24, 24 ], [ 31788, 24, 24, 24 ], [ 31804, 24, 24, 24 ], [ 31996, 24, 24, 24 ], [ 32028, 24, 24, 24 ], [ 32060, 24, 24, 24 ], [ 32076, 24, 24, 24 ], [ 32092, 24, 24, 24 ], [ 32140, 24, 24, 24 ], [ 32172, 24, 24, 24 ], [ 32204, 24, 24, 24 ], [ 32316, 24, 24, 24 ], [ 32364, 24, 24, 24 ], [ 32396, 24, 24, 24 ], [ 32460, 24, 24, 24 ], [ 32492, 24, 24, 24 ], [ 32524, 24, 24, 24 ], [ 32716, 24, 24, 24 ], [ 32748, 24, 24, 24 ], [ 32780, 24, 24, 24 ], [ 32924, 24, 24, 24 ], [ 32940, 24, 24, 24 ], [ 33036, 24, 24, 24 ], [ 33068, 24, 24, 24 ], [ 33100, 24, 24, 24 ], [ 33212, 24, 24, 24 ], [ 33228, 24, 24, 24 ], [ 33244, 24, 24, 24 ], [ 33260, 24, 24, 24 ], [ 33468, 24, 24, 24 ], [ 33500, 24, 24, 24 ], [ 33516, 24, 24, 24 ], [ 33532, 24, 24, 24 ], [ 33548, 24, 24, 24 ], [ 33612, 24, 24, 24 ], [ 33644, 24, 24, 24 ], [ 33660, 24, 24, 24 ], [ 33788, 24, 24, 24 ], [ 33804, 24, 24, 24 ], [ 33820, 24, 24, 24 ], [ 33836, 24, 24, 24 ], [ 33948, 24, 24, 24 ], [ 33964, 24, 24, 24 ], [ 33980, 24, 24, 24 ], [ 34220, 24, 24, 24 ], [ 34236, 24, 24, 24 ], [ 34252, 24, 24, 24 ], [ 34268, 24, 24, 24 ], [ 34332, 24, 24, 24 ], [ 34364, 24, 24, 24 ], [ 34380, 24, 24, 24 ], [ 34524, 24, 24, 24 ], [ 34540, 24, 24, 24 ], [ 34556, 24, 24, 24 ], [ 34652, 24, 24, 24 ], [ 34684, 24, 24, 24 ], [ 34700, 24, 24, 24 ], [ 34956, 24, 24, 24 ], [ 34988, 24, 24, 24 ], [ 35164, 24, 24, 24 ], [ 35196, 24, 24, 24 ], [ 35212, 24, 24, 24 ], [ 35244, 24, 24, 24 ], [ 35276, 24, 24, 24 ], [ 35308, 24, 24, 24 ], [ 35324, 24, 24, 24 ], [ 35356, 24, 24, 24 ], [ 35388, 24, 24, 24 ], [ 35564, 24, 24, 24 ], [ 35580, 24, 24, 24 ], [ 35596, 24, 24, 24 ], [ 35612, 24, 24, 24 ], [ 35676, 24, 24, 24 ], [ 35708, 24, 24, 24 ], [ 35740, 24, 24, 24 ], [ 35820, 24, 24, 24 ], [ 35836, 24, 24, 24 ], [ 35852, 24, 24, 24 ], [ 35900, 24, 24, 24 ], [ 35964, 24, 24, 24 ], [ 35980, 24, 24, 24 ], [ 35996, 24, 24, 24 ], [ 36012, 24, 24, 24 ], [ 36044, 24, 24, 24 ], [ 36220, 24, 24, 24 ], [ 36252, 24, 24, 24 ], [ 36268, 24, 24, 24 ], [ 36284, 24, 24, 24 ], [ 36332, 24, 24, 24 ], [ 36364, 24, 24, 24 ], [ 36396, 24, 24, 24 ], [ 36412, 24, 24, 24 ], [ 36444, 24, 24, 24 ], [ 36556, 24, 24, 24 ], [ 36588, 24, 24, 24 ], [ 36620, 24, 24, 24 ], [ 36652, 24, 24, 24 ], [ 36684, 24, 24, 24 ], [ 36700, 24, 24, 24 ], [ 36716, 24, 24, 24 ], [ 36764, 24, 24, 24 ], [ 39020, 24, 24, 24 ], [ 39052, 24, 24, 24 ], [ 39084, 24, 24, 24 ], [ 39164, 24, 24, 24 ], [ 39180, 24, 24, 24 ], [ 39228, 24, 24, 24 ], [ 39436, 24, 24, 24 ], [ 39452, 24, 24, 24 ], [ 39468, 24, 24, 24 ], [ 39484, 24, 24, 24 ], [ 39756, 24, 24, 24 ], [ 39804, 24, 24, 24 ], [ 39836, 24, 24, 24 ], [ 39868, 24, 24, 24 ], [ 39884, 24, 24, 24 ], [ 39900, 24, 24, 24 ], [ 39916, 24, 24, 24 ], [ 39948, 24, 24, 24 ], [ 40060, 24, 24, 24 ], [ 40092, 24, 24, 24 ], [ 40124, 24, 24, 24 ], [ 40156, 24, 24, 24 ], [ 40188, 24, 24, 24 ], [ 40204, 24, 24, 24 ], [ 40236, 24, 24, 24 ], [ 40268, 24, 24, 24 ], [ 40476, 24, 24, 24 ], [ 40492, 24, 24, 24 ], [ 40524, 24, 24, 24 ], [ 40556, 24, 24, 24 ], [ 40588, 24, 24, 24 ], [ 40620, 24, 24, 24 ], [ 40636, 24, 24, 24 ], [ 40668, 24, 24, 24 ], [ 40700, 24, 24, 24 ], [ 40812, 24, 24, 24 ], [ 40844, 24, 24, 24 ], [ 40892, 24, 24, 24 ], [ 40908, 24, 24, 24 ], [ 40924, 24, 24, 24 ], [ 40956, 24, 24, 24 ], [ 40988, 24, 24, 24 ], [ 41212, 24, 24, 24 ], [ 41244, 24, 24, 24 ], [ 41420, 24, 24, 24 ], [ 41532, 24, 24, 24 ], [ 41564, 24, 24, 24 ], [ 41596, 24, 24, 24 ], [ 41756, 24, 24, 24 ], [ 41964, 24, 24, 24 ], [ 41996, 24, 24, 24 ], [ 42028, 24, 24, 24 ], [ 42044, 24, 24, 24 ], [ 42060, 24, 24, 24 ], [ 42076, 24, 24, 24 ], 
      [ 42108, 24, 24, 24 ], [ 42284, 24, 24, 24 ], [ 42332, 24, 24, 24 ], [ 42348, 24, 24, 24 ], [ 42364, 24, 24, 24 ], [ 42428, 24, 24, 24 ], [ 42460, 24, 24, 24 ], 
      [ 42652, 24, 24, 24 ], [ 42716, 24, 24, 24 ], [ 42748, 24, 24, 24 ], [ 42764, 24, 24, 24 ], [ 42780, 24, 24, 24 ], [ 42796, 24, 24, 24 ], [ 42828, 24, 24, 24 ], [ 42860, 24, 24, 24 ], [ 42892, 24, 24, 24 ], [ 43036, 24, 24, 24 ], [ 43068, 24, 24, 24 ], [ 43084, 24, 24, 24 ], [ 43148, 24, 24, 24 ], [ 43180, 24, 24, 24 ], [ 43196, 24, 24, 24 ], [ 43212, 24, 24, 24 ], [ 43404, 24, 24, 24 ], [ 43436, 24, 24, 24 ], [ 43484, 24, 24, 24 ], [ 43500, 24, 24, 24 ], [ 43516, 24, 24, 24 ], [ 43548, 24, 24, 24 ], [ 43580, 24, 24, 24 ], [ 43612, 24, 24, 24 ], [ 43788, 24, 24, 24 ], [ 43804, 24, 24, 24 ], [ 43836, 24, 24, 24 ], [ 44124, 24, 24, 24 ], [ 44156, 24, 24, 24 ], [ 44188, 24, 24, 24 ], [ 44204, 24, 24, 24 ], [ 44220, 24, 24, 24 ], [ 44236, 24, 24, 24 ], [ 44268, 24, 24, 24 ], [ 44300, 24, 24, 24 ], [ 44348, 24, 24, 24 ], [ 44444, 24, 24, 24 ], [ 44508, 24, 24, 24 ], [ 44524, 24, 24, 24 ], [ 44588, 24, 24, 24 ], [ 44620, 24, 24, 24 ], [ 44652, 24, 24, 24 ], [ 44668, 24, 24, 24 ], [ 44844, 24, 24, 24 ], [ 44876, 24, 24, 24 ], [ 44908, 24, 24, 24 ], [ 44940, 24, 24, 24 ], [ 44956, 24, 24, 24 ], [ 44988, 24, 24, 24 ], [ 45020, 24, 24, 24 ], [ 45052, 24, 24, 24 ], [ 45068, 24, 24, 24 ], [ 45164, 24, 24, 24 ], [ 45228, 24, 24, 24 ], [ 45244, 24, 24, 24 ], [ 45276, 24, 24, 24 ], [ 45308, 24, 24, 24 ], [ 45340, 24, 24, 24 ], [ 45372, 24, 24, 24 ], [ 45388, 24, 24, 24 ], [ 49804, 24, 24, 24 ], [ 49900, 24, 24, 24 ], [ 49932, 24, 24, 24 ], [ 49948, 24, 24, 24 ], [ 49964, 24, 24, 24 ], [ 49996, 24, 24, 24 ], [ 50076, 24, 24, 24 ], [ 50092, 24, 24, 24 ], [ 50124, 24, 24, 24 ], [ 50188, 24, 24, 24 ], [ 50204, 24, 24, 24 ], [ 50236, 24, 24, 24 ], [ 50268, 24, 24, 24 ], [ 50300, 24, 24, 24 ], [ 50556, 24, 24, 24 ], [ 50588, 24, 24, 24 ], [ 50604, 24, 24, 24 ], [ 50780, 24, 24, 24 ], [ 50812, 24, 24, 24 ], [ 50844, 24, 24, 24 ], [ 50860, 24, 24, 24 ], [ 50876, 24, 24, 24 ], [ 50892, 24, 24, 24 ], [ 50924, 24, 24, 24 ], [ 50956, 24, 24, 24 ], [ 51148, 24, 24, 24 ], [ 51212, 24, 24, 24 ], [ 51276, 24, 24, 24 ], [ 51292, 24, 24, 24 ], [ 51356, 24, 24, 24 ], [ 51468, 24, 24, 24 ], [ 51500, 24, 24, 24 ], [ 51532, 24, 24, 24 ], [ 51564, 24, 24, 24 ], [ 51580, 24, 24, 24 ], [ 51596, 24, 24, 24 ], [ 51644, 24, 24, 24 ], [ 51676, 24, 24, 24 ], [ 51884, 24, 24, 24 ], [ 51932, 24, 24, 24 ], [ 51996, 24, 24, 24 ], [ 52012, 24, 24, 24 ], [ 52028, 24, 24, 24 ], [ 52044, 24, 24, 24 ], [ 52108, 24, 24, 24 ], [ 52220, 24, 24, 24 ], [ 52252, 24, 24, 24 ], [ 52284, 24, 24, 24 ], [ 52300, 24, 24, 24 ], [ 52316, 24, 24, 24 ], [ 52332, 24, 24, 24 ], [ 52364, 24, 24, 24 ], [ 52428, 24, 24, 24 ], [ 52604, 24, 24, 24 ], [ 52620, 24, 24, 24 ], [ 52652, 24, 24, 24 ], [ 52764, 24, 24, 24 ], [ 52796, 24, 24, 24 ], [ 52972, 24, 24, 24 ], [ 53004, 24, 24, 24 ], [ 53116, 24, 24, 24 ], [ 53148, 24, 24, 24 ], [ 53164, 24, 24, 24 ], [ 53340, 24, 24, 24 ], [ 53404, 24, 24, 24 ], [ 53436, 24, 24, 24 ], [ 53452, 24, 24, 24 ], [ 53468, 24, 24, 24 ], [ 53484, 24, 24, 24 ], [ 53516, 24, 24, 24 ], [ 53548, 24, 24, 24 ], [ 53660, 24, 24, 24 ], [ 53724, 24, 24, 24 ], [ 53740, 24, 24, 24 ], [ 53756, 24, 24, 24 ], [ 53772, 24, 24, 24 ], [ 53836, 24, 24, 24 ], [ 53884, 24, 24, 24 ], [ 54044, 24, 24, 24 ], [ 54060, 24, 24, 24 ], [ 54092, 24, 24, 24 ], [ 54124, 24, 24, 24 ], [ 54140, 24, 24, 24 ], [ 54156, 24, 24, 24 ], [ 54204, 24, 24, 24 ], [ 54220, 24, 24, 24 ], [ 54252, 24, 24, 24 ], [ 54348, 24, 24, 24 ], [ 54396, 24, 24, 24 ], [ 54428, 24, 24, 24 ], [ 54492, 24, 24, 24 ], [ 54524, 24, 24, 24 ], [ 54556, 24, 24, 24 ], [ 54780, 24, 24, 24 ], [ 54796, 24, 24, 24 ], [ 54828, 24, 24, 24 ], [ 55004, 24, 24, 24 ], [ 55036, 24, 24, 24 ], [ 55068, 24, 24, 24 ], [ 55084, 24, 24, 24 ], [ 55116, 24, 24, 24 ], [ 55148, 24, 24, 24 ], [ 55180, 24, 24, 24 ], [ 55196, 24, 24, 24 ], [ 55404, 24, 24, 24 ], [ 55436, 24, 24, 24 ], [ 55468, 24, 24, 24 ], [ 55484, 24, 24, 24 ], [ 55500, 24, 24, 24 ], [ 55516, 24, 24, 24 ], [ 55580, 24, 24, 24 ], [ 55612, 24, 24, 24 ], [ 55628, 24, 24, 24 ], [ 55724, 24, 24, 24 ], [ 55756, 24, 24, 24 ], [ 55772, 24, 24, 24 ], [ 55788, 24, 24, 24 ], 
      [ 55836, 24, 24, 24 ], [ 55916, 24, 24, 24 ], [ 55932, 24, 24, 24 ], [ 55948, 24, 24, 24 ], [ 58188, 24, 24, 24 ], [ 58236, 24, 24, 24 ], [ 58252, 24, 24, 24 ], 
      [ 58268, 24, 24, 24 ], [ 58300, 24, 24, 24 ], [ 58332, 24, 24, 24 ], [ 58364, 24, 24, 24 ], [ 58412, 24, 24, 24 ], [ 58524, 24, 24, 24 ], [ 58540, 24, 24, 24 ], [ 58556, 24, 24, 24 ], [ 58620, 24, 24, 24 ], [ 58684, 24, 24, 24 ], [ 58700, 24, 24, 24 ], [ 58732, 24, 24, 24 ], [ 58908, 24, 24, 24 ], [ 58940, 24, 24, 24 ], [ 58956, 24, 24, 24 ], [ 58988, 24, 24, 24 ], [ 59020, 24, 24, 24 ], [ 59100, 24, 24, 24 ], [ 59116, 24, 24, 24 ], [ 59340, 24, 24, 24 ], [ 59372, 24, 24, 24 ], [ 59388, 24, 24, 24 ], [ 59660, 24, 24, 24 ], [ 59692, 24, 24, 24 ], [ 59772, 24, 24, 24 ], [ 59804, 24, 24, 24 ], [ 59820, 24, 24, 24 ], [ 59836, 24, 24, 24 ], [ 59852, 24, 24, 24 ], [ 59964, 24, 24, 24 ], [ 59980, 24, 24, 24 ], [ 59996, 24, 24, 24 ], [ 60028, 24, 24, 24 ], [ 60092, 24, 24, 24 ], [ 60124, 24, 24, 24 ], [ 60140, 24, 24, 24 ], [ 60172, 24, 24, 24 ], [ 60380, 24, 24, 24 ], [ 60396, 24, 24, 24 ], [ 60412, 24, 24, 24 ], [ 60428, 24, 24, 24 ], [ 60492, 24, 24, 24 ], [ 60524, 24, 24, 24 ], [ 60540, 24, 24, 24 ], [ 60572, 24, 24, 24 ], [ 60604, 24, 24, 24 ], [ 60700, 24, 24, 24 ], [ 60716, 24, 24, 24 ], [ 60748, 24, 24, 24 ], [ 60812, 24, 24, 24 ], [ 60828, 24, 24, 24 ], [ 60844, 24, 24, 24 ], [ 60860, 24, 24, 24 ], [ 60924, 24, 24, 24 ], [ 61100, 24, 24, 24 ], [ 61116, 24, 24, 24 ], [ 61148, 24, 24, 24 ], [ 61260, 24, 24, 24 ], [ 61276, 24, 24, 24 ], [ 61420, 24, 24, 24 ], [ 61436, 24, 24, 24 ], [ 61468, 24, 24, 24 ], [ 61580, 24, 24, 24 ], [ 61612, 24, 24, 24 ], [ 61836, 24, 24, 24 ], [ 61852, 24, 24, 24 ], [ 61900, 24, 24, 24 ], [ 61932, 24, 24, 24 ], [ 61964, 24, 24, 24 ], [ 61980, 24, 24, 24 ], [ 61996, 24, 24, 24 ], [ 62012, 24, 24, 24 ], [ 62044, 24, 24, 24 ], [ 62156, 24, 24, 24 ], [ 62220, 24, 24, 24 ], [ 62252, 24, 24, 24 ], [ 62268, 24, 24, 24 ], [ 62284, 24, 24, 24 ], [ 62300, 24, 24, 24 ], [ 62332, 24, 24, 24 ], [ 62364, 24, 24, 24 ], [ 62556, 24, 24, 24 ], [ 62572, 24, 24, 24 ], [ 62588, 24, 24, 24 ], [ 62620, 24, 24, 24 ], [ 62652, 24, 24, 24 ], [ 62684, 24, 24, 24 ], [ 62732, 24, 24, 24 ], [ 62764, 24, 24, 24 ], [ 62876, 24, 24, 24 ], [ 62908, 24, 24, 24 ], [ 62940, 24, 24, 24 ], [ 62988, 24, 24, 24 ], [ 63004, 24, 24, 24 ], [ 63020, 24, 24, 24 ], [ 63052, 24, 24, 24 ], [ 63084, 24, 24, 24 ], [ 63308, 24, 24, 24 ], [ 63340, 24, 24, 24 ], [ 63420, 24, 24, 24 ], [ 63436, 24, 24, 24 ], [ 63484, 24, 24, 24 ], [ 63516, 24, 24, 24 ], [ 63692, 24, 24, 24 ], [ 63708, 24, 24, 24 ], [ 63724, 24, 24, 24 ], [ 63740, 24, 24, 24 ], [ 64012, 24, 24, 24 ], [ 64060, 24, 24, 24 ], [ 64092, 24, 24, 24 ], [ 64124, 24, 24, 24 ], [ 64140, 24, 24, 24 ], [ 64156, 24, 24, 24 ], [ 64172, 24, 24, 24 ], [ 64204, 24, 24, 24 ], [ 64236, 24, 24, 24 ], [ 64348, 24, 24, 24 ], [ 64380, 24, 24, 24 ], [ 64444, 24, 24, 24 ], [ 64460, 24, 24, 24 ], [ 64524, 24, 24, 24 ], [ 69132, 24, 24, 24 ], [ 69164, 24, 24, 24 ], [ 69180, 24, 24, 24 ], [ 69196, 24, 24, 24 ], [ 69244, 24, 24, 24 ], [ 69276, 24, 24, 24 ], [ 69308, 24, 24, 24 ], [ 69324, 24, 24, 24 ], [ 69340, 24, 24, 24 ], [ 69452, 24, 24, 24 ], [ 69500, 24, 24, 24 ], [ 69532, 24, 24, 24 ], [ 69564, 24, 24, 24 ], [ 69596, 24, 24, 24 ], [ 69612, 24, 24, 24 ], [ 69628, 24, 24, 24 ], [ 69676, 24, 24, 24 ], [ 69852, 24, 24, 24 ], [ 69884, 24, 24, 24 ], [ 69900, 24, 24, 24 ], [ 69932, 24, 24, 24 ], [ 69996, 24, 24, 24 ], [ 70028, 24, 24, 24 ], [ 70044, 24, 24, 24 ], [ 70060, 24, 24, 24 ], [ 70172, 24, 24, 24 ], [ 70188, 24, 24, 24 ], [ 70204, 24, 24, 24 ], [ 70220, 24, 24, 24 ], [ 70252, 24, 24, 24 ], [ 70316, 24, 24, 24 ], [ 70332, 24, 24, 24 ], [ 70364, 24, 24, 24 ], [ 70396, 24, 24, 24 ], [ 70652, 24, 24, 24 ], [ 70684, 24, 24, 24 ], [ 70716, 24, 24, 24 ], [ 70908, 24, 24, 24 ], [ 70924, 24, 24, 24 ], [ 70972, 24, 24, 24 ], [ 71004, 24, 24, 24 ], [ 71036, 24, 24, 24 ], [ 71052, 24, 24, 24 ], [ 71068, 24, 24, 24 ], [ 71084, 24, 24, 24 ], [ 71116, 24, 24, 24 ], [ 71324, 24, 24, 24 ], [ 71340, 24, 24, 24 ], [ 71372, 24, 24, 24 ], [ 71468, 24, 24, 24 ], [ 71484, 24, 24, 24 ], [ 71500, 24, 24, 24 ], [ 71644, 24, 24, 24 ], [ 71660, 24, 24, 24 ], [ 71692, 24, 24, 24 ], [ 71756, 24, 24, 24 ], 
      [ 71772, 24, 24, 24 ], [ 71788, 24, 24, 24 ], [ 71804, 24, 24, 24 ], [ 72044, 24, 24, 24 ], [ 72060, 24, 24, 24 ], [ 72076, 24, 24, 24 ], [ 72188, 24, 24, 24 ], 
      [ 72204, 24, 24, 24 ], [ 72220, 24, 24, 24 ], [ 72236, 24, 24, 24 ], [ 72364, 24, 24, 24 ], [ 72380, 24, 24, 24 ], [ 72412, 24, 24, 24 ], [ 72476, 24, 24, 24 ], [ 72492, 24, 24, 24 ], [ 72508, 24, 24, 24 ], [ 72524, 24, 24, 24 ], [ 72556, 24, 24, 24 ], [ 72764, 24, 24, 24 ], [ 72780, 24, 24, 24 ], [ 72796, 24, 24, 24 ], [ 72812, 24, 24, 24 ], [ 72924, 24, 24, 24 ], [ 72956, 24, 24, 24 ], [ 72988, 24, 24, 24 ], [ 73084, 24, 24, 24 ], [ 73100, 24, 24, 24 ], [ 73244, 24, 24, 24 ], [ 73276, 24, 24, 24 ], [ 73308, 24, 24, 24 ], [ 73500, 24, 24, 24 ], [ 73564, 24, 24, 24 ], [ 73628, 24, 24, 24 ], [ 73644, 24, 24, 24 ], [ 73708, 24, 24, 24 ], [ 73820, 24, 24, 24 ], [ 73852, 24, 24, 24 ], [ 73884, 24, 24, 24 ], [ 73916, 24, 24, 24 ], [ 73932, 24, 24, 24 ], [ 73948, 24, 24, 24 ], [ 73996, 24, 24, 24 ], [ 74028, 24, 24, 24 ], [ 74220, 24, 24, 24 ], [ 74284, 24, 24, 24 ], [ 74316, 24, 24, 24 ], [ 74348, 24, 24, 24 ], [ 74364, 24, 24, 24 ], [ 74428, 24, 24, 24 ], [ 74540, 24, 24, 24 ], [ 74572, 24, 24, 24 ], [ 74604, 24, 24, 24 ], [ 74636, 24, 24, 24 ], [ 74652, 24, 24, 24 ], [ 74684, 24, 24, 24 ], [ 74716, 24, 24, 24 ], [ 74748, 24, 24, 24 ], [ 74780, 24, 24, 24 ], [ 75036, 24, 24, 24 ], [ 75068, 24, 24, 24 ], [ 75084, 24, 24, 24 ], [ 75292, 24, 24, 24 ], [ 75324, 24, 24, 24 ], [ 75356, 24, 24, 24 ], [ 75372, 24, 24, 24 ], [ 75388, 24, 24, 24 ], [ 75404, 24, 24, 24 ], [ 75436, 24, 24, 24 ], [ 75468, 24, 24, 24 ], [ 75500, 24, 24, 24 ], [ 77884, 24, 24, 24 ], [ 77916, 24, 24, 24 ], [ 77948, 24, 24, 24 ], [ 77980, 24, 24, 24 ], [ 77996, 24, 24, 24 ], [ 78028, 24, 24, 24 ], [ 78060, 24, 24, 24 ], [ 78092, 24, 24, 24 ], [ 78204, 24, 24, 24 ], [ 78268, 24, 24, 24 ], [ 78284, 24, 24, 24 ], [ 78316, 24, 24, 24 ], [ 78348, 24, 24, 24 ], [ 78412, 24, 24, 24 ], [ 78604, 24, 24, 24 ], [ 78636, 24, 24, 24 ], [ 78684, 24, 24, 24 ], [ 78700, 24, 24, 24 ], [ 78716, 24, 24, 24 ], [ 78748, 24, 24, 24 ], [ 78780, 24, 24, 24 ], [ 78812, 24, 24, 24 ], [ 78924, 24, 24, 24 ], [ 78988, 24, 24, 24 ], [ 79004, 24, 24, 24 ], [ 79068, 24, 24, 24 ], [ 79132, 24, 24, 24 ], [ 79148, 24, 24, 24 ], [ 79324, 24, 24, 24 ], [ 79356, 24, 24, 24 ], [ 79388, 24, 24, 24 ], [ 79404, 24, 24, 24 ], [ 79420, 24, 24, 24 ], [ 79436, 24, 24, 24 ], [ 79468, 24, 24, 24 ], [ 79500, 24, 24, 24 ], [ 79548, 24, 24, 24 ], [ 79724, 24, 24, 24 ], [ 79756, 24, 24, 24 ], [ 79788, 24, 24, 24 ], [ 80076, 24, 24, 24 ], [ 80108, 24, 24, 24 ], [ 80124, 24, 24, 24 ], [ 80140, 24, 24, 24 ], [ 80156, 24, 24, 24 ], [ 80220, 24, 24, 24 ], [ 80252, 24, 24, 24 ], [ 80268, 24, 24, 24 ], [ 80284, 24, 24, 24 ], [ 80396, 24, 24, 24 ], [ 80412, 24, 24, 24 ], [ 80428, 24, 24, 24 ], [ 80444, 24, 24, 24 ], [ 80556, 24, 24, 24 ], [ 80572, 24, 24, 24 ], [ 80588, 24, 24, 24 ], [ 80828, 24, 24, 24 ], [ 80844, 24, 24, 24 ], [ 80860, 24, 24, 24 ], [ 80876, 24, 24, 24 ], [ 80940, 24, 24, 24 ], [ 80972, 24, 24, 24 ], [ 80988, 24, 24, 24 ], [ 81132, 24, 24, 24 ], [ 81148, 24, 24, 24 ], [ 81164, 24, 24, 24 ], [ 81260, 24, 24, 24 ], [ 81292, 24, 24, 24 ], [ 81308, 24, 24, 24 ], [ 81516, 24, 24, 24 ], [ 81548, 24, 24, 24 ], [ 81564, 24, 24, 24 ], [ 81692, 24, 24, 24 ], [ 81708, 24, 24, 24 ], [ 81724, 24, 24, 24 ], [ 81836, 24, 24, 24 ], [ 81868, 24, 24, 24 ], [ 81884, 24, 24, 24 ], [ 81996, 24, 24, 24 ], [ 82012, 24, 24, 24 ], [ 82028, 24, 24, 24 ], [ 82060, 24, 24, 24 ], [ 82236, 24, 24, 24 ], [ 82268, 24, 24, 24 ], [ 82300, 24, 24, 24 ], [ 82316, 24, 24, 24 ], [ 82380, 24, 24, 24 ], [ 82412, 24, 24, 24 ], [ 82428, 24, 24, 24 ], [ 82444, 24, 24, 24 ], [ 82460, 24, 24, 24 ], [ 82572, 24, 24, 24 ], [ 82588, 24, 24, 24 ], [ 82604, 24, 24, 24 ], [ 82636, 24, 24, 24 ], [ 82700, 24, 24, 24 ], [ 82732, 24, 24, 24 ], [ 82748, 24, 24, 24 ], [ 82780, 24, 24, 24 ], [ 83004, 24, 24, 24 ], [ 83020, 24, 24, 24 ], [ 83036, 24, 24, 24 ], [ 83068, 24, 24, 24 ], [ 83100, 24, 24, 24 ], [ 83132, 24, 24, 24 ], [ 83180, 24, 24, 24 ], [ 83292, 24, 24, 24 ], [ 83308, 24, 24, 24 ], [ 83324, 24, 24, 24 ], [ 83356, 24, 24, 24 ], [ 83388, 24, 24, 24 ], [ 83436, 24, 24, 24 ], [ 83452, 24, 24, 24 ], [ 83468, 24, 24, 24 ], 
      [ 83500, 24, 24, 24 ], [ 83708, 24, 24, 24 ], [ 83724, 24, 24, 24 ], [ 83756, 24, 24, 24 ], [ 83788, 24, 24, 24 ], [ 83868, 24, 24, 24 ], [ 83884, 24, 24, 24 ], [ 83932, 24, 24, 24 ], [ 84108, 24, 24, 24 ], [ 84140, 24, 24, 24 ], [ 84156, 24, 24, 24 ], [ 84172, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 393216, 497664, 589824, 1179648, 12582912, 21233664, 214990848, 2293235712 ],
  witnessBad := [  ],
  witnessOK := 4287,
  worker := 11 );


==> anc/five_values/logs/task2_worker_11.log <==
worker 11 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=11 processed=5408 index_sum=233993344 witness_verified=4287 witness_failed=0 no_witness=1121 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 393216, 497664, 589824, 1179648, 12582912, 21233664, 214990848, 2293235712 ] counts=[ 1121, 2606, 1258, 13, 108, 62, 76, 28, 39, 21, 9, 5, 3, 27, 1, 1, 14, 1, 7, 1, 1, 2, 2, 2 ]


==> anc/five_values/logs/task2_worker_12.data <==
TASK2_DATA[13] := rec(
  counts := [ 1115, 2648, 1199, 7, 107, 75, 90, 23, 48, 20, 9, 2, 1, 26, 8, 8, 7, 3, 1, 3, 1, 3, 2, 2 ],
  idxsum := 233998752,
  processed := 5408,
  realizing := [ [ 1117, 24, 24, 24 ], [ 1149, 24, 24, 24 ], [ 1165, 24, 24, 24 ], [ 1341, 24, 24, 24 ], [ 1373, 24, 24, 24 ], [ 1405, 24, 24, 24 ], [ 1421, 24, 24, 24 ], 
      [ 1437, 24, 24, 24 ], [ 1453, 24, 24, 24 ], [ 1485, 24, 24, 24 ], [ 1517, 24, 24, 24 ], [ 1549, 24, 24, 24 ], [ 1709, 24, 24, 24 ], [ 1741, 24, 24, 24 ], [ 1805, 24, 24, 24 ], [ 1821, 24, 24, 24 ], [ 1837, 24, 24, 24 ], [ 1869, 24, 24, 24 ], [ 1901, 24, 24, 24 ], [ 1997, 24, 24, 24 ], [ 2029, 24, 24, 24 ], [ 2061, 24, 24, 24 ], [ 2077, 24, 24, 24 ], [ 2093, 24, 24, 24 ], [ 2141, 24, 24, 24 ], [ 2173, 24, 24, 24 ], [ 2429, 24, 24, 24 ], [ 2461, 24, 24, 24 ], [ 2493, 24, 24, 24 ], [ 2509, 24, 24, 24 ], [ 2525, 24, 24, 24 ], [ 2573, 24, 24, 24 ], [ 2605, 24, 24, 24 ], [ 2717, 24, 24, 24 ], [ 2749, 24, 24, 24 ], [ 2797, 24, 24, 24 ], [ 2829, 24, 24, 24 ], [ 2893, 24, 24, 24 ], [ 2925, 24, 24, 24 ], [ 3181, 24, 24, 24 ], [ 3197, 24, 24, 24 ], [ 3229, 24, 24, 24 ], [ 3373, 24, 24, 24 ], [ 3405, 24, 24, 24 ], [ 3437, 24, 24, 24 ], [ 3453, 24, 24, 24 ], [ 3469, 24, 24, 24 ], [ 3485, 24, 24, 24 ], [ 3517, 24, 24, 24 ], [ 3549, 24, 24, 24 ], [ 3581, 24, 24, 24 ], [ 3597, 24, 24, 24 ], [ 3757, 24, 24, 24 ], [ 3773, 24, 24, 24 ], [ 3805, 24, 24, 24 ], [ 3837, 24, 24, 24 ], [ 3853, 24, 24, 24 ], [ 3869, 24, 24, 24 ], [ 3885, 24, 24, 24 ], [ 3917, 24, 24, 24 ], [ 3933, 24, 24, 24 ], [ 3965, 24, 24, 24 ], [ 4061, 24, 24, 24 ], [ 4093, 24, 24, 24 ], [ 4109, 24, 24, 24 ], [ 4125, 24, 24, 24 ], [ 4173, 24, 24, 24 ], [ 4205, 24, 24, 24 ], [ 4253, 24, 24, 24 ], [ 4269, 24, 24, 24 ], [ 4461, 24, 24, 24 ], [ 4493, 24, 24, 24 ], [ 4525, 24, 24, 24 ], [ 4541, 24, 24, 24 ], [ 4557, 24, 24, 24 ], [ 4605, 24, 24, 24 ], [ 4637, 24, 24, 24 ], [ 4669, 24, 24, 24 ], [ 4781, 24, 24, 24 ], [ 4829, 24, 24, 24 ], [ 4861, 24, 24, 24 ], [ 4925, 24, 24, 24 ], [ 4957, 24, 24, 24 ], [ 4989, 24, 24, 24 ], [ 7245, 24, 24, 24 ], [ 7277, 24, 24, 24 ], [ 7293, 24, 24, 24 ], [ 7309, 24, 24, 24 ], [ 7325, 24, 24, 24 ], [ 7357, 24, 24, 24 ], [ 7389, 24, 24, 24 ], [ 7437, 24, 24, 24 ], [ 7453, 24, 24, 24 ], [ 7645, 24, 24, 24 ], [ 7677, 24, 24, 24 ], [ 7709, 24, 24, 24 ], [ 7965, 24, 24, 24 ], [ 7997, 24, 24, 24 ], [ 8029, 24, 24, 24 ], [ 8045, 24, 24, 24 ], [ 8109, 24, 24, 24 ], [ 8141, 24, 24, 24 ], [ 8157, 24, 24, 24 ], [ 8173, 24, 24, 24 ], [ 8189, 24, 24, 24 ], [ 8301, 24, 24, 24 ], [ 8317, 24, 24, 24 ], [ 8333, 24, 24, 24 ], [ 8365, 24, 24, 24 ], [ 8429, 24, 24, 24 ], [ 8461, 24, 24, 24 ], [ 8477, 24, 24, 24 ], [ 8509, 24, 24, 24 ], [ 8685, 24, 24, 24 ], [ 8733, 24, 24, 24 ], [ 8749, 24, 24, 24 ], [ 8765, 24, 24, 24 ], [ 8797, 24, 24, 24 ], [ 8829, 24, 24, 24 ], [ 8861, 24, 24, 24 ], [ 8909, 24, 24, 24 ], [ 9021, 24, 24, 24 ], [ 9037, 24, 24, 24 ], [ 9053, 24, 24, 24 ], [ 9085, 24, 24, 24 ], [ 9117, 24, 24, 24 ], [ 9165, 24, 24, 24 ], [ 9181, 24, 24, 24 ], [ 9197, 24, 24, 24 ], [ 9229, 24, 24, 24 ], [ 11517, 24, 24, 24 ], [ 11581, 24, 24, 24 ], [ 11597, 24, 24, 24 ], [ 11613, 24, 24, 24 ], [ 11645, 24, 24, 24 ], [ 11773, 24, 24, 24 ], [ 11805, 24, 24, 24 ], [ 11837, 24, 24, 24 ], [ 11853, 24, 24, 24 ], [ 11869, 24, 24, 24 ], [ 11885, 24, 24, 24 ], [ 11917, 24, 24, 24 ], [ 11949, 24, 24, 24 ], [ 12205, 24, 24, 24 ], [ 12237, 24, 24, 24 ], [ 12253, 24, 24, 24 ], [ 12397, 24, 24, 24 ], [ 12429, 24, 24, 24 ], [ 12461, 24, 24, 24 ], [ 12493, 24, 24, 24 ], [ 12509, 24, 24, 24 ], [ 12525, 24, 24, 24 ], [ 12573, 24, 24, 24 ], [ 12605, 24, 24, 24 ], [ 12637, 24, 24, 24 ], [ 12861, 24, 24, 24 ], [ 12893, 24, 24, 24 ], [ 12925, 24, 24, 24 ], [ 12941, 24, 24, 24 ], [ 12957, 24, 24, 24 ], [ 13005, 24, 24, 24 ], [ 13037, 24, 24, 24 ], [ 13149, 24, 24, 24 ], [ 13181, 24, 24, 24 ], [ 13213, 24, 24, 24 ], [ 13229, 24, 24, 24 ], [ 13261, 24, 24, 24 ], [ 13293, 24, 24, 24 ], [ 13325, 24, 24, 24 ], [ 13357, 24, 24, 24 ], [ 13549, 24, 24, 24 ], [ 13581, 24, 24, 24 ], [ 13645, 24, 24, 24 ], [ 13661, 24, 24, 24 ], [ 13677, 24, 24, 24 ], [ 13725, 24, 24, 24 ], [ 13901, 24, 24, 24 ], [ 13933, 24, 24, 24 ], [ 13949, 24, 24, 24 ], [ 13965, 24, 24, 24 ], [ 13981, 24, 24, 24 ], [ 14045, 24, 24, 24 ], [ 14093, 24, 24, 24 ], [ 14333, 24, 24, 24 ], [ 14445, 24, 24, 24 ], [ 14477, 24, 24, 24 ], [ 14589, 24, 24, 24 ], [ 14765, 24, 24, 24 ], [ 14797, 24, 24, 24 ], [ 14989, 24, 24, 24 ], 
      [ 15021, 24, 24, 24 ], [ 15085, 24, 24, 24 ], [ 15101, 24, 24, 24 ], [ 15117, 24, 24, 24 ], [ 15133, 24, 24, 24 ], [ 15197, 24, 24, 24 ], [ 15229, 24, 24, 24 ], 
      [ 15341, 24, 24, 24 ], [ 15373, 24, 24, 24 ], [ 15405, 24, 24, 24 ], [ 15421, 24, 24, 24 ], [ 15517, 24, 24, 24 ], [ 15533, 24, 24, 24 ], [ 15549, 24, 24, 24 ], [ 15709, 24, 24, 24 ], [ 15725, 24, 24, 24 ], [ 15741, 24, 24, 24 ], [ 15773, 24, 24, 24 ], [ 15789, 24, 24, 24 ], [ 15821, 24, 24, 24 ], [ 15853, 24, 24, 24 ], [ 15869, 24, 24, 24 ], [ 15901, 24, 24, 24 ], [ 15997, 24, 24, 24 ], [ 16029, 24, 24, 24 ], [ 16045, 24, 24, 24 ], [ 16061, 24, 24, 24 ], [ 16077, 24, 24, 24 ], [ 16109, 24, 24, 24 ], [ 16141, 24, 24, 24 ], [ 16189, 24, 24, 24 ], [ 16445, 24, 24, 24 ], [ 16461, 24, 24, 24 ], [ 16477, 24, 24, 24 ], [ 16509, 24, 24, 24 ], [ 16653, 24, 24, 24 ], [ 16701, 24, 24, 24 ], [ 16717, 24, 24, 24 ], [ 16797, 24, 24, 24 ], [ 16829, 24, 24, 24 ], [ 16861, 24, 24, 24 ], [ 16877, 24, 24, 24 ], [ 17053, 24, 24, 24 ], [ 17085, 24, 24, 24 ], [ 17117, 24, 24, 24 ], [ 17133, 24, 24, 24 ], [ 17149, 24, 24, 24 ], [ 17197, 24, 24, 24 ], [ 17229, 24, 24, 24 ], [ 17261, 24, 24, 24 ], [ 17277, 24, 24, 24 ], [ 17373, 24, 24, 24 ], [ 17405, 24, 24, 24 ], [ 17453, 24, 24, 24 ], [ 17485, 24, 24, 24 ], [ 17517, 24, 24, 24 ], [ 17549, 24, 24, 24 ], [ 17565, 24, 24, 24 ], [ 17581, 24, 24, 24 ], [ 19837, 24, 24, 24 ], [ 19869, 24, 24, 24 ], [ 19885, 24, 24, 24 ], [ 19901, 24, 24, 24 ], [ 19917, 24, 24, 24 ], [ 19981, 24, 24, 24 ], [ 20029, 24, 24, 24 ], [ 20045, 24, 24, 24 ], [ 20061, 24, 24, 24 ], [ 20189, 24, 24, 24 ], [ 20205, 24, 24, 24 ], [ 20237, 24, 24, 24 ], [ 20301, 24, 24, 24 ], [ 20317, 24, 24, 24 ], [ 20333, 24, 24, 24 ], [ 20349, 24, 24, 24 ], [ 20381, 24, 24, 24 ], [ 20589, 24, 24, 24 ], [ 20621, 24, 24, 24 ], [ 20637, 24, 24, 24 ], [ 20669, 24, 24, 24 ], [ 20701, 24, 24, 24 ], [ 20733, 24, 24, 24 ], [ 20749, 24, 24, 24 ], [ 20781, 24, 24, 24 ], [ 20989, 24, 24, 24 ], [ 21021, 24, 24, 24 ], [ 21325, 24, 24, 24 ], [ 21357, 24, 24, 24 ], [ 21389, 24, 24, 24 ], [ 21453, 24, 24, 24 ], [ 21485, 24, 24, 24 ], [ 21533, 24, 24, 24 ], [ 21629, 24, 24, 24 ], [ 21645, 24, 24, 24 ], [ 21677, 24, 24, 24 ], [ 21709, 24, 24, 24 ], [ 21757, 24, 24, 24 ], [ 21773, 24, 24, 24 ], [ 21789, 24, 24, 24 ], [ 21821, 24, 24, 24 ], [ 21853, 24, 24, 24 ], [ 22029, 24, 24, 24 ], [ 22045, 24, 24, 24 ], [ 22061, 24, 24, 24 ], [ 22173, 24, 24, 24 ], [ 22189, 24, 24, 24 ], [ 22205, 24, 24, 24 ], [ 22221, 24, 24, 24 ], [ 22349, 24, 24, 24 ], [ 22365, 24, 24, 24 ], [ 22397, 24, 24, 24 ], [ 22461, 24, 24, 24 ], [ 22477, 24, 24, 24 ], [ 22493, 24, 24, 24 ], [ 22509, 24, 24, 24 ], [ 22541, 24, 24, 24 ], [ 22765, 24, 24, 24 ], [ 22781, 24, 24, 24 ], [ 22797, 24, 24, 24 ], [ 22829, 24, 24, 24 ], [ 22941, 24, 24, 24 ], [ 22973, 24, 24, 24 ], [ 23085, 24, 24, 24 ], [ 23149, 24, 24, 24 ], [ 23261, 24, 24, 24 ], [ 23293, 24, 24, 24 ], [ 23485, 24, 24, 24 ], [ 23517, 24, 24, 24 ], [ 23613, 24, 24, 24 ], [ 23629, 24, 24, 24 ], [ 23645, 24, 24, 24 ], [ 23693, 24, 24, 24 ], [ 23805, 24, 24, 24 ], [ 23837, 24, 24, 24 ], [ 23901, 24, 24, 24 ], [ 23917, 24, 24, 24 ], [ 23933, 24, 24, 24 ], [ 23949, 24, 24, 24 ], [ 24013, 24, 24, 24 ], [ 24221, 24, 24, 24 ], [ 24269, 24, 24, 24 ], [ 24301, 24, 24, 24 ], [ 24349, 24, 24, 24 ], [ 24365, 24, 24, 24 ], [ 24381, 24, 24, 24 ], [ 24413, 24, 24, 24 ], [ 24445, 24, 24, 24 ], [ 24557, 24, 24, 24 ], [ 24589, 24, 24, 24 ], [ 24621, 24, 24, 24 ], [ 24637, 24, 24, 24 ], [ 24653, 24, 24, 24 ], [ 24669, 24, 24, 24 ], [ 24701, 24, 24, 24 ], [ 24733, 24, 24, 24 ], [ 24941, 24, 24, 24 ], [ 24957, 24, 24, 24 ], [ 24989, 24, 24, 24 ], [ 25021, 24, 24, 24 ], [ 25053, 24, 24, 24 ], [ 25069, 24, 24, 24 ], [ 25085, 24, 24, 24 ], [ 25101, 24, 24, 24 ], [ 25133, 24, 24, 24 ], [ 25165, 24, 24, 24 ], [ 25373, 24, 24, 24 ], [ 25389, 24, 24, 24 ], [ 25421, 24, 24, 24 ], [ 25677, 24, 24, 24 ], [ 25709, 24, 24, 24 ], [ 25741, 24, 24, 24 ], [ 25773, 24, 24, 24 ], [ 25805, 24, 24, 24 ], [ 25821, 24, 24, 24 ], [ 25853, 24, 24, 24 ], [ 25885, 24, 24, 24 ], [ 25997, 24, 24, 24 ], [ 26029, 24, 24, 24 ], [ 26077, 24, 24, 24 ], [ 26093, 24, 24, 24 ], [ 26109, 24, 24, 24 ], [ 26141, 24, 24, 24 ], [ 26173, 24, 24, 24 ], [ 30701, 24, 24, 24 ], 
      [ 30733, 24, 24, 24 ], [ 30765, 24, 24, 24 ], [ 30925, 24, 24, 24 ], [ 30941, 24, 24, 24 ], [ 31021, 24, 24, 24 ], [ 31053, 24, 24, 24 ], [ 31085, 24, 24, 24 ], 
      [ 31101, 24, 24, 24 ], [ 31133, 24, 24, 24 ], [ 31293, 24, 24, 24 ], [ 31325, 24, 24, 24 ], [ 31389, 24, 24, 24 ], [ 31437, 24, 24, 24 ], [ 31453, 24, 24, 24 ], [ 31469, 24, 24, 24 ], [ 31613, 24, 24, 24 ], [ 31645, 24, 24, 24 ], [ 31677, 24, 24, 24 ], [ 31709, 24, 24, 24 ], [ 31725, 24, 24, 24 ], [ 31741, 24, 24, 24 ], [ 31789, 24, 24, 24 ], [ 31997, 24, 24, 24 ], [ 32013, 24, 24, 24 ], [ 32109, 24, 24, 24 ], [ 32141, 24, 24, 24 ], [ 32157, 24, 24, 24 ], [ 32173, 24, 24, 24 ], [ 32301, 24, 24, 24 ], [ 32317, 24, 24, 24 ], [ 32333, 24, 24, 24 ], [ 32365, 24, 24, 24 ], [ 32429, 24, 24, 24 ], [ 32445, 24, 24, 24 ], [ 32477, 24, 24, 24 ], [ 32509, 24, 24, 24 ], [ 32717, 24, 24, 24 ], [ 32733, 24, 24, 24 ], [ 32749, 24, 24, 24 ], [ 32765, 24, 24, 24 ], [ 32877, 24, 24, 24 ], [ 32909, 24, 24, 24 ], [ 32941, 24, 24, 24 ], [ 33037, 24, 24, 24 ], [ 33053, 24, 24, 24 ], [ 33197, 24, 24, 24 ], [ 33229, 24, 24, 24 ], [ 33261, 24, 24, 24 ], [ 33437, 24, 24, 24 ], [ 33453, 24, 24, 24 ], [ 33485, 24, 24, 24 ], [ 33581, 24, 24, 24 ], [ 33597, 24, 24, 24 ], [ 33613, 24, 24, 24 ], [ 33661, 24, 24, 24 ], [ 33757, 24, 24, 24 ], [ 33773, 24, 24, 24 ], [ 33805, 24, 24, 24 ], [ 33869, 24, 24, 24 ], [ 33885, 24, 24, 24 ], [ 33901, 24, 24, 24 ], [ 33917, 24, 24, 24 ], [ 33981, 24, 24, 24 ], [ 34173, 24, 24, 24 ], [ 34189, 24, 24, 24 ], [ 34237, 24, 24, 24 ], [ 34301, 24, 24, 24 ], [ 34317, 24, 24, 24 ], [ 34333, 24, 24, 24 ], [ 34349, 24, 24, 24 ], [ 34493, 24, 24, 24 ], [ 34525, 24, 24, 24 ], [ 34557, 24, 24, 24 ], [ 34589, 24, 24, 24 ], [ 34605, 24, 24, 24 ], [ 34621, 24, 24, 24 ], [ 34637, 24, 24, 24 ], [ 34669, 24, 24, 24 ], [ 34957, 24, 24, 24 ], [ 34989, 24, 24, 24 ], [ 35005, 24, 24, 24 ], [ 35181, 24, 24, 24 ], [ 35213, 24, 24, 24 ], [ 35245, 24, 24, 24 ], [ 35261, 24, 24, 24 ], [ 35277, 24, 24, 24 ], [ 35293, 24, 24, 24 ], [ 35325, 24, 24, 24 ], [ 35357, 24, 24, 24 ], [ 35389, 24, 24, 24 ], [ 35549, 24, 24, 24 ], [ 35581, 24, 24, 24 ], [ 35645, 24, 24, 24 ], [ 35661, 24, 24, 24 ], [ 35677, 24, 24, 24 ], [ 35709, 24, 24, 24 ], [ 35741, 24, 24, 24 ], [ 35837, 24, 24, 24 ], [ 35869, 24, 24, 24 ], [ 35901, 24, 24, 24 ], [ 35917, 24, 24, 24 ], [ 35933, 24, 24, 24 ], [ 35981, 24, 24, 24 ], [ 36013, 24, 24, 24 ], [ 36269, 24, 24, 24 ], [ 36301, 24, 24, 24 ], [ 36333, 24, 24, 24 ], [ 36349, 24, 24, 24 ], [ 36365, 24, 24, 24 ], [ 36413, 24, 24, 24 ], [ 36445, 24, 24, 24 ], [ 36557, 24, 24, 24 ], [ 36589, 24, 24, 24 ], [ 36637, 24, 24, 24 ], [ 36669, 24, 24, 24 ], [ 36733, 24, 24, 24 ], [ 36765, 24, 24, 24 ], [ 39021, 24, 24, 24 ], [ 39053, 24, 24, 24 ], [ 39085, 24, 24, 24 ], [ 39101, 24, 24, 24 ], [ 39117, 24, 24, 24 ], [ 39133, 24, 24, 24 ], [ 39165, 24, 24, 24 ], [ 39197, 24, 24, 24 ], [ 39245, 24, 24, 24 ], [ 39421, 24, 24, 24 ], [ 39453, 24, 24, 24 ], [ 39485, 24, 24, 24 ], [ 39741, 24, 24, 24 ], [ 39773, 24, 24, 24 ], [ 39805, 24, 24, 24 ], [ 39837, 24, 24, 24 ], [ 39853, 24, 24, 24 ], [ 39917, 24, 24, 24 ], [ 39949, 24, 24, 24 ], [ 39965, 24, 24, 24 ], [ 40061, 24, 24, 24 ], [ 40109, 24, 24, 24 ], [ 40125, 24, 24, 24 ], [ 40141, 24, 24, 24 ], [ 40173, 24, 24, 24 ], [ 40269, 24, 24, 24 ], [ 40285, 24, 24, 24 ], [ 40493, 24, 24, 24 ], [ 40541, 24, 24, 24 ], [ 40557, 24, 24, 24 ], [ 40573, 24, 24, 24 ], [ 40605, 24, 24, 24 ], [ 40637, 24, 24, 24 ], [ 40669, 24, 24, 24 ], [ 40829, 24, 24, 24 ], [ 40845, 24, 24, 24 ], [ 40861, 24, 24, 24 ], [ 40925, 24, 24, 24 ], [ 40989, 24, 24, 24 ], [ 41005, 24, 24, 24 ], [ 41213, 24, 24, 24 ], [ 41245, 24, 24, 24 ], [ 41261, 24, 24, 24 ], [ 41389, 24, 24, 24 ], [ 41405, 24, 24, 24 ], [ 41421, 24, 24, 24 ], [ 41533, 24, 24, 24 ], [ 41565, 24, 24, 24 ], [ 41581, 24, 24, 24 ], [ 41693, 24, 24, 24 ], [ 41709, 24, 24, 24 ], [ 41725, 24, 24, 24 ], [ 41757, 24, 24, 24 ], [ 41933, 24, 24, 24 ], [ 41965, 24, 24, 24 ], [ 41981, 24, 24, 24 ], [ 41997, 24, 24, 24 ], [ 42013, 24, 24, 24 ], [ 42077, 24, 24, 24 ], [ 42109, 24, 24, 24 ], [ 42125, 24, 24, 24 ], [ 42141, 24, 24, 24 ], [ 42157, 24, 24, 24 ], [ 42253, 24, 24, 24 ], [ 42269, 24, 24, 24 ], [ 42285, 24, 24, 24 ], [ 42301, 24, 24, 24 ], 
      [ 42397, 24, 24, 24 ], [ 42413, 24, 24, 24 ], [ 42429, 24, 24, 24 ], [ 42445, 24, 24, 24 ], [ 42477, 24, 24, 24 ], [ 42685, 24, 24, 24 ], [ 42701, 24, 24, 24 ], 
      [ 42717, 24, 24, 24 ], [ 42733, 24, 24, 24 ], [ 42797, 24, 24, 24 ], [ 42829, 24, 24, 24 ], [ 42845, 24, 24, 24 ], [ 42877, 24, 24, 24 ], [ 42989, 24, 24, 24 ], [ 43005, 24, 24, 24 ], [ 43021, 24, 24, 24 ], [ 43053, 24, 24, 24 ], [ 43117, 24, 24, 24 ], [ 43133, 24, 24, 24 ], [ 43149, 24, 24, 24 ], [ 43165, 24, 24, 24 ], [ 43405, 24, 24, 24 ], [ 43421, 24, 24, 24 ], [ 43453, 24, 24, 24 ], [ 43485, 24, 24, 24 ], [ 43565, 24, 24, 24 ], [ 43581, 24, 24, 24 ], [ 43805, 24, 24, 24 ], [ 43837, 24, 24, 24 ], [ 43853, 24, 24, 24 ], [ 44125, 24, 24, 24 ], [ 44157, 24, 24, 24 ], [ 44237, 24, 24, 24 ], [ 44269, 24, 24, 24 ], [ 44285, 24, 24, 24 ], [ 44301, 24, 24, 24 ], [ 44317, 24, 24, 24 ], [ 44349, 24, 24, 24 ], [ 44445, 24, 24, 24 ], [ 44461, 24, 24, 24 ], [ 44493, 24, 24, 24 ], [ 44557, 24, 24, 24 ], [ 44589, 24, 24, 24 ], [ 44605, 24, 24, 24 ], [ 44637, 24, 24, 24 ], [ 44669, 24, 24, 24 ], [ 44861, 24, 24, 24 ], [ 44877, 24, 24, 24 ], [ 44893, 24, 24, 24 ], [ 44925, 24, 24, 24 ], [ 44957, 24, 24, 24 ], [ 44989, 24, 24, 24 ], [ 45037, 24, 24, 24 ], [ 45069, 24, 24, 24 ], [ 45165, 24, 24, 24 ], [ 45181, 24, 24, 24 ], [ 45213, 24, 24, 24 ], [ 45245, 24, 24, 24 ], [ 45293, 24, 24, 24 ], [ 45309, 24, 24, 24 ], [ 45325, 24, 24, 24 ], [ 45357, 24, 24, 24 ], [ 45389, 24, 24, 24 ], [ 49805, 24, 24, 24 ], [ 49821, 24, 24, 24 ], [ 49837, 24, 24, 24 ], [ 49869, 24, 24, 24 ], [ 49885, 24, 24, 24 ], [ 49917, 24, 24, 24 ], [ 49949, 24, 24, 24 ], [ 49965, 24, 24, 24 ], [ 49997, 24, 24, 24 ], [ 50093, 24, 24, 24 ], [ 50125, 24, 24, 24 ], [ 50141, 24, 24, 24 ], [ 50157, 24, 24, 24 ], [ 50173, 24, 24, 24 ], [ 50205, 24, 24, 24 ], [ 50237, 24, 24, 24 ], [ 50285, 24, 24, 24 ], [ 50541, 24, 24, 24 ], [ 50557, 24, 24, 24 ], [ 50573, 24, 24, 24 ], [ 50605, 24, 24, 24 ], [ 50749, 24, 24, 24 ], [ 50797, 24, 24, 24 ], [ 50813, 24, 24, 24 ], [ 50893, 24, 24, 24 ], [ 50925, 24, 24, 24 ], [ 50957, 24, 24, 24 ], [ 50973, 24, 24, 24 ], [ 51149, 24, 24, 24 ], [ 51181, 24, 24, 24 ], [ 51213, 24, 24, 24 ], [ 51229, 24, 24, 24 ], [ 51245, 24, 24, 24 ], [ 51293, 24, 24, 24 ], [ 51325, 24, 24, 24 ], [ 51357, 24, 24, 24 ], [ 51373, 24, 24, 24 ], [ 51469, 24, 24, 24 ], [ 51501, 24, 24, 24 ], [ 51549, 24, 24, 24 ], [ 51581, 24, 24, 24 ], [ 51613, 24, 24, 24 ], [ 51645, 24, 24, 24 ], [ 51661, 24, 24, 24 ], [ 51677, 24, 24, 24 ], [ 51901, 24, 24, 24 ], [ 51933, 24, 24, 24 ], [ 51949, 24, 24, 24 ], [ 51965, 24, 24, 24 ], [ 51981, 24, 24, 24 ], [ 52077, 24, 24, 24 ], [ 52093, 24, 24, 24 ], [ 52109, 24, 24, 24 ], [ 52221, 24, 24, 24 ], [ 52237, 24, 24, 24 ], [ 52253, 24, 24, 24 ], [ 52269, 24, 24, 24 ], [ 52301, 24, 24, 24 ], [ 52381, 24, 24, 24 ], [ 52397, 24, 24, 24 ], [ 52413, 24, 24, 24 ], [ 52621, 24, 24, 24 ], [ 52653, 24, 24, 24 ], [ 52669, 24, 24, 24 ], [ 52765, 24, 24, 24 ], [ 52797, 24, 24, 24 ], [ 52813, 24, 24, 24 ], [ 52957, 24, 24, 24 ], [ 52973, 24, 24, 24 ], [ 52989, 24, 24, 24 ], [ 53117, 24, 24, 24 ], [ 53133, 24, 24, 24 ], [ 53165, 24, 24, 24 ], [ 53373, 24, 24, 24 ], [ 53389, 24, 24, 24 ], [ 53421, 24, 24, 24 ], [ 53517, 24, 24, 24 ], [ 53533, 24, 24, 24 ], [ 53549, 24, 24, 24 ], [ 53661, 24, 24, 24 ], [ 53693, 24, 24, 24 ], [ 53709, 24, 24, 24 ], [ 53741, 24, 24, 24 ], [ 53805, 24, 24, 24 ], [ 53821, 24, 24, 24 ], [ 53837, 24, 24, 24 ], [ 53853, 24, 24, 24 ], [ 54045, 24, 24, 24 ], [ 54077, 24, 24, 24 ], [ 54109, 24, 24, 24 ], [ 54173, 24, 24, 24 ], [ 54189, 24, 24, 24 ], [ 54205, 24, 24, 24 ], [ 54221, 24, 24, 24 ], [ 54333, 24, 24, 24 ], [ 54349, 24, 24, 24 ], [ 54365, 24, 24, 24 ], [ 54397, 24, 24, 24 ], [ 54461, 24, 24, 24 ], [ 54477, 24, 24, 24 ], [ 54509, 24, 24, 24 ], [ 54541, 24, 24, 24 ], [ 54797, 24, 24, 24 ], [ 54829, 24, 24, 24 ], [ 54989, 24, 24, 24 ], [ 55005, 24, 24, 24 ], [ 55053, 24, 24, 24 ], [ 55085, 24, 24, 24 ], [ 55117, 24, 24, 24 ], [ 55133, 24, 24, 24 ], [ 55149, 24, 24, 24 ], [ 55165, 24, 24, 24 ], [ 55197, 24, 24, 24 ], [ 55405, 24, 24, 24 ], [ 55421, 24, 24, 24 ], [ 55485, 24, 24, 24 ], [ 55549, 24, 24, 24 ], [ 55565, 24, 24, 24 ], [ 55581, 24, 24, 24 ], [ 55629, 24, 24, 24 ], [ 55741, 24, 24, 24 ], 
      [ 55773, 24, 24, 24 ], [ 55805, 24, 24, 24 ], [ 55837, 24, 24, 24 ], [ 55853, 24, 24, 24 ], [ 55869, 24, 24, 24 ], [ 55917, 24, 24, 24 ], [ 55949, 24, 24, 24 ], 
      [ 58189, 24, 24, 24 ], [ 58237, 24, 24, 24 ], [ 58269, 24, 24, 24 ], [ 58317, 24, 24, 24 ], [ 58333, 24, 24, 24 ], [ 58349, 24, 24, 24 ], [ 58381, 24, 24, 24 ], [ 58413, 24, 24, 24 ], [ 58525, 24, 24, 24 ], [ 58557, 24, 24, 24 ], [ 58589, 24, 24, 24 ], [ 58605, 24, 24, 24 ], [ 58621, 24, 24, 24 ], [ 58637, 24, 24, 24 ], [ 58669, 24, 24, 24 ], [ 58701, 24, 24, 24 ], [ 58909, 24, 24, 24 ], [ 58925, 24, 24, 24 ], [ 58957, 24, 24, 24 ], [ 58989, 24, 24, 24 ], [ 59021, 24, 24, 24 ], [ 59037, 24, 24, 24 ], [ 59053, 24, 24, 24 ], [ 59069, 24, 24, 24 ], [ 59101, 24, 24, 24 ], [ 59133, 24, 24, 24 ], [ 59341, 24, 24, 24 ], [ 59357, 24, 24, 24 ], [ 59389, 24, 24, 24 ], [ 59645, 24, 24, 24 ], [ 59677, 24, 24, 24 ], [ 59709, 24, 24, 24 ], [ 59741, 24, 24, 24 ], [ 59773, 24, 24, 24 ], [ 59789, 24, 24, 24 ], [ 59821, 24, 24, 24 ], [ 59853, 24, 24, 24 ], [ 59965, 24, 24, 24 ], [ 59997, 24, 24, 24 ], [ 60045, 24, 24, 24 ], [ 60061, 24, 24, 24 ], [ 60077, 24, 24, 24 ], [ 60109, 24, 24, 24 ], [ 60141, 24, 24, 24 ], [ 60397, 24, 24, 24 ], [ 60461, 24, 24, 24 ], [ 60477, 24, 24, 24 ], [ 60493, 24, 24, 24 ], [ 60509, 24, 24, 24 ], [ 60573, 24, 24, 24 ], [ 60605, 24, 24, 24 ], [ 60717, 24, 24, 24 ], [ 60765, 24, 24, 24 ], [ 60781, 24, 24, 24 ], [ 60797, 24, 24, 24 ], [ 60893, 24, 24, 24 ], [ 60925, 24, 24, 24 ], [ 61117, 24, 24, 24 ], [ 61149, 24, 24, 24 ], [ 61261, 24, 24, 24 ], [ 61325, 24, 24, 24 ], [ 61437, 24, 24, 24 ], [ 61469, 24, 24, 24 ], [ 61581, 24, 24, 24 ], [ 61613, 24, 24, 24 ], [ 61629, 24, 24, 24 ], [ 61645, 24, 24, 24 ], [ 61869, 24, 24, 24 ], [ 61901, 24, 24, 24 ], [ 61917, 24, 24, 24 ], [ 61933, 24, 24, 24 ], [ 61949, 24, 24, 24 ], [ 62013, 24, 24, 24 ], [ 62045, 24, 24, 24 ], [ 62061, 24, 24, 24 ], [ 62189, 24, 24, 24 ], [ 62205, 24, 24, 24 ], [ 62221, 24, 24, 24 ], [ 62237, 24, 24, 24 ], [ 62349, 24, 24, 24 ], [ 62365, 24, 24, 24 ], [ 62381, 24, 24, 24 ], [ 62557, 24, 24, 24 ], [ 62589, 24, 24, 24 ], [ 62637, 24, 24, 24 ], [ 62653, 24, 24, 24 ], [ 62669, 24, 24, 24 ], [ 62701, 24, 24, 24 ], [ 62733, 24, 24, 24 ], [ 62765, 24, 24, 24 ], [ 62877, 24, 24, 24 ], [ 62925, 24, 24, 24 ], [ 62941, 24, 24, 24 ], [ 62957, 24, 24, 24 ], [ 63021, 24, 24, 24 ], [ 63085, 24, 24, 24 ], [ 63101, 24, 24, 24 ], [ 63309, 24, 24, 24 ], [ 63341, 24, 24, 24 ], [ 63357, 24, 24, 24 ], [ 63373, 24, 24, 24 ], [ 63389, 24, 24, 24 ], [ 63421, 24, 24, 24 ], [ 63453, 24, 24, 24 ], [ 63501, 24, 24, 24 ], [ 63517, 24, 24, 24 ], [ 63709, 24, 24, 24 ], [ 63741, 24, 24, 24 ], [ 64029, 24, 24, 24 ], [ 64061, 24, 24, 24 ], [ 64093, 24, 24, 24 ], [ 64109, 24, 24, 24 ], [ 64173, 24, 24, 24 ], [ 64205, 24, 24, 24 ], [ 64221, 24, 24, 24 ], [ 64237, 24, 24, 24 ], [ 64365, 24, 24, 24 ], [ 64381, 24, 24, 24 ], [ 64397, 24, 24, 24 ], [ 64429, 24, 24, 24 ], [ 64493, 24, 24, 24 ], [ 64525, 24, 24, 24 ], [ 64541, 24, 24, 24 ], [ 64573, 24, 24, 24 ], [ 69117, 24, 24, 24 ], [ 69149, 24, 24, 24 ], [ 69181, 24, 24, 24 ], [ 69213, 24, 24, 24 ], [ 69245, 24, 24, 24 ], [ 69261, 24, 24, 24 ], [ 69325, 24, 24, 24 ], [ 69437, 24, 24, 24 ], [ 69469, 24, 24, 24 ], [ 69501, 24, 24, 24 ], [ 69533, 24, 24, 24 ], [ 69549, 24, 24, 24 ], [ 69581, 24, 24, 24 ], [ 69613, 24, 24, 24 ], [ 69645, 24, 24, 24 ], [ 69677, 24, 24, 24 ], [ 69869, 24, 24, 24 ], [ 69901, 24, 24, 24 ], [ 69965, 24, 24, 24 ], [ 69981, 24, 24, 24 ], [ 70045, 24, 24, 24 ], [ 70077, 24, 24, 24 ], [ 70189, 24, 24, 24 ], [ 70221, 24, 24, 24 ], [ 70253, 24, 24, 24 ], [ 70269, 24, 24, 24 ], [ 70285, 24, 24, 24 ], [ 70301, 24, 24, 24 ], [ 70333, 24, 24, 24 ], [ 70365, 24, 24, 24 ], [ 70653, 24, 24, 24 ], [ 70685, 24, 24, 24 ], [ 70701, 24, 24, 24 ], [ 70717, 24, 24, 24 ], [ 70909, 24, 24, 24 ], [ 70941, 24, 24, 24 ], [ 70989, 24, 24, 24 ], [ 71005, 24, 24, 24 ], [ 71085, 24, 24, 24 ], [ 71117, 24, 24, 24 ], [ 71309, 24, 24, 24 ], [ 71341, 24, 24, 24 ], [ 71405, 24, 24, 24 ], [ 71421, 24, 24, 24 ], [ 71437, 24, 24, 24 ], [ 71453, 24, 24, 24 ], [ 71517, 24, 24, 24 ], [ 71629, 24, 24, 24 ], [ 71661, 24, 24, 24 ], [ 71693, 24, 24, 24 ], [ 71709, 24, 24, 24 ], [ 71725, 24, 24, 24 ], [ 71741, 24, 24, 24 ], 
      [ 71773, 24, 24, 24 ], [ 71837, 24, 24, 24 ], [ 71853, 24, 24, 24 ], [ 72029, 24, 24, 24 ], [ 72061, 24, 24, 24 ], [ 72093, 24, 24, 24 ], [ 72125, 24, 24, 24 ], 
      [ 72141, 24, 24, 24 ], [ 72157, 24, 24, 24 ], [ 72173, 24, 24, 24 ], [ 72205, 24, 24, 24 ], [ 72269, 24, 24, 24 ], [ 72381, 24, 24, 24 ], [ 72413, 24, 24, 24 ], [ 72429, 24, 24, 24 ], [ 72445, 24, 24, 24 ], [ 72461, 24, 24, 24 ], [ 72493, 24, 24, 24 ], [ 72525, 24, 24, 24 ], [ 72573, 24, 24, 24 ], [ 72589, 24, 24, 24 ], [ 72813, 24, 24, 24 ], [ 72925, 24, 24, 24 ], [ 72957, 24, 24, 24 ], [ 72989, 24, 24, 24 ], [ 73149, 24, 24, 24 ], [ 73245, 24, 24, 24 ], [ 73277, 24, 24, 24 ], [ 73309, 24, 24, 24 ], [ 73501, 24, 24, 24 ], [ 73533, 24, 24, 24 ], [ 73565, 24, 24, 24 ], [ 73581, 24, 24, 24 ], [ 73597, 24, 24, 24 ], [ 73645, 24, 24, 24 ], [ 73677, 24, 24, 24 ], [ 73709, 24, 24, 24 ], [ 73725, 24, 24, 24 ], [ 73821, 24, 24, 24 ], [ 73853, 24, 24, 24 ], [ 73901, 24, 24, 24 ], [ 73933, 24, 24, 24 ], [ 73965, 24, 24, 24 ], [ 73997, 24, 24, 24 ], [ 74013, 24, 24, 24 ], [ 74029, 24, 24, 24 ], [ 74221, 24, 24, 24 ], [ 74253, 24, 24, 24 ], [ 74285, 24, 24, 24 ], [ 74301, 24, 24, 24 ], [ 74333, 24, 24, 24 ], [ 74397, 24, 24, 24 ], [ 74429, 24, 24, 24 ], [ 74445, 24, 24, 24 ], [ 74541, 24, 24, 24 ], [ 74573, 24, 24, 24 ], [ 74589, 24, 24, 24 ], [ 74605, 24, 24, 24 ], [ 74621, 24, 24, 24 ], [ 74653, 24, 24, 24 ], [ 74733, 24, 24, 24 ], [ 74765, 24, 24, 24 ], [ 75037, 24, 24, 24 ], [ 75053, 24, 24, 24 ], [ 75085, 24, 24, 24 ], [ 75309, 24, 24, 24 ], [ 75325, 24, 24, 24 ], [ 75405, 24, 24, 24 ], [ 75437, 24, 24, 24 ], [ 75469, 24, 24, 24 ], [ 75485, 24, 24, 24 ], [ 77901, 24, 24, 24 ], [ 77933, 24, 24, 24 ], [ 77965, 24, 24, 24 ], [ 78029, 24, 24, 24 ], [ 78061, 24, 24, 24 ], [ 78205, 24, 24, 24 ], [ 78221, 24, 24, 24 ], [ 78253, 24, 24, 24 ], [ 78285, 24, 24, 24 ], [ 78333, 24, 24, 24 ], [ 78349, 24, 24, 24 ], [ 78365, 24, 24, 24 ], [ 78397, 24, 24, 24 ], [ 78605, 24, 24, 24 ], [ 78621, 24, 24, 24 ], [ 78637, 24, 24, 24 ], [ 78717, 24, 24, 24 ], [ 78765, 24, 24, 24 ], [ 78781, 24, 24, 24 ], [ 78797, 24, 24, 24 ], [ 78829, 24, 24, 24 ], [ 78925, 24, 24, 24 ], [ 78941, 24, 24, 24 ], [ 78973, 24, 24, 24 ], [ 79037, 24, 24, 24 ], [ 79053, 24, 24, 24 ], [ 79069, 24, 24, 24 ], [ 79085, 24, 24, 24 ], [ 79117, 24, 24, 24 ], [ 79149, 24, 24, 24 ], [ 79325, 24, 24, 24 ], [ 79357, 24, 24, 24 ], [ 79373, 24, 24, 24 ], [ 79405, 24, 24, 24 ], [ 79437, 24, 24, 24 ], [ 79469, 24, 24, 24 ], [ 79485, 24, 24, 24 ], [ 79517, 24, 24, 24 ], [ 79549, 24, 24, 24 ], [ 79725, 24, 24, 24 ], [ 79757, 24, 24, 24 ], [ 79789, 24, 24, 24 ], [ 80061, 24, 24, 24 ], [ 80093, 24, 24, 24 ], [ 80189, 24, 24, 24 ], [ 80205, 24, 24, 24 ], [ 80221, 24, 24, 24 ], [ 80269, 24, 24, 24 ], [ 80381, 24, 24, 24 ], [ 80413, 24, 24, 24 ], [ 80477, 24, 24, 24 ], [ 80493, 24, 24, 24 ], [ 80509, 24, 24, 24 ], [ 80525, 24, 24, 24 ], [ 80589, 24, 24, 24 ], [ 80781, 24, 24, 24 ], [ 80797, 24, 24, 24 ], [ 80845, 24, 24, 24 ], [ 80909, 24, 24, 24 ], [ 80925, 24, 24, 24 ], [ 80941, 24, 24, 24 ], [ 80957, 24, 24, 24 ], [ 81101, 24, 24, 24 ], [ 81133, 24, 24, 24 ], [ 81165, 24, 24, 24 ], [ 81197, 24, 24, 24 ], [ 81213, 24, 24, 24 ], [ 81229, 24, 24, 24 ], [ 81245, 24, 24, 24 ], [ 81277, 24, 24, 24 ], [ 81341, 24, 24, 24 ], [ 81517, 24, 24, 24 ], [ 81533, 24, 24, 24 ], [ 81565, 24, 24, 24 ], [ 81677, 24, 24, 24 ], [ 81709, 24, 24, 24 ], [ 81885, 24, 24, 24 ], [ 81997, 24, 24, 24 ], [ 82029, 24, 24, 24 ], [ 82061, 24, 24, 24 ], [ 82253, 24, 24, 24 ], [ 82285, 24, 24, 24 ], [ 82349, 24, 24, 24 ], [ 82381, 24, 24, 24 ], [ 82429, 24, 24, 24 ], [ 82461, 24, 24, 24 ], [ 82573, 24, 24, 24 ], [ 82605, 24, 24, 24 ], [ 82653, 24, 24, 24 ], [ 82669, 24, 24, 24 ], [ 82685, 24, 24, 24 ], [ 82717, 24, 24, 24 ], [ 82749, 24, 24, 24 ], [ 83005, 24, 24, 24 ], [ 83037, 24, 24, 24 ], [ 83085, 24, 24, 24 ], [ 83101, 24, 24, 24 ], [ 83117, 24, 24, 24 ], [ 83149, 24, 24, 24 ], [ 83181, 24, 24, 24 ], [ 83293, 24, 24, 24 ], [ 83325, 24, 24, 24 ], [ 83373, 24, 24, 24 ], [ 83389, 24, 24, 24 ], [ 83405, 24, 24, 24 ], [ 83469, 24, 24, 24 ], [ 83693, 24, 24, 24 ], [ 83725, 24, 24, 24 ], [ 83757, 24, 24, 24 ], [ 83789, 24, 24, 24 ], [ 83805, 24, 24, 24 ], [ 83821, 24, 24, 24 ], [ 83837, 24, 24, 24 ], 
      [ 83869, 24, 24, 24 ], [ 83901, 24, 24, 24 ], [ 84109, 24, 24, 24 ], [ 84125, 24, 24, 24 ], [ 84157, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 82944, 98304, 196608, 393216, 589824, 1179648, 1572864, 5898240, 188743680, 2293235712, 9172942848, 13759414272 ],
  witnessBad := [  ],
  witnessOK := 4293,
  worker := 12 );


==> anc/five_values/logs/task2_worker_12.log <==
worker 12 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=12 processed=5408 index_sum=233998752 witness_verified=4293 witness_failed=0 no_witness=1115 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 82944, 98304, 196608, 393216, 589824, 1179648, 1572864, 5898240, 188743680, 2293235712, 9172942848, 13759414272 ] counts=[ 1115, 2648, 1199, 7, 107, 75, 90, 23, 48, 20, 9, 2, 1, 26, 8, 8, 7, 3, 1, 3, 1, 3, 2, 2 ]


==> anc/five_values/logs/task2_worker_13.data <==
TASK2_DATA[14] := rec(
  counts := [ 1137, 2577, 1270, 19, 101, 61, 81, 29, 39, 22, 8, 1, 22, 3, 4, 13, 1, 10, 2, 4, 1, 1, 1, 1 ],
  idxsum := 234004160,
  processed := 5408,
  realizing := [ [ 1102, 24, 24, 24 ], [ 1118, 24, 24, 24 ], [ 1134, 24, 24, 24 ], [ 1166, 24, 24, 24 ], [ 1310, 24, 24, 24 ], [ 1358, 24, 24, 24 ], [ 1374, 24, 24, 24 ], 
      [ 1454, 24, 24, 24 ], [ 1486, 24, 24, 24 ], [ 1518, 24, 24, 24 ], [ 1534, 24, 24, 24 ], [ 1710, 24, 24, 24 ], [ 1742, 24, 24, 24 ], [ 1758, 24, 24, 24 ], [ 1774, 24, 24, 24 ], [ 1822, 24, 24, 24 ], [ 1854, 24, 24, 24 ], [ 1870, 24, 24, 24 ], [ 1886, 24, 24, 24 ], [ 1902, 24, 24, 24 ], [ 1998, 24, 24, 24 ], [ 2046, 24, 24, 24 ], [ 2078, 24, 24, 24 ], [ 2110, 24, 24, 24 ], [ 2142, 24, 24, 24 ], [ 2158, 24, 24, 24 ], [ 2174, 24, 24, 24 ], [ 2398, 24, 24, 24 ], [ 2430, 24, 24, 24 ], [ 2446, 24, 24, 24 ], [ 2478, 24, 24, 24 ], [ 2542, 24, 24, 24 ], [ 2574, 24, 24, 24 ], [ 2590, 24, 24, 24 ], [ 2606, 24, 24, 24 ], [ 2718, 24, 24, 24 ], [ 2734, 24, 24, 24 ], [ 2750, 24, 24, 24 ], [ 2766, 24, 24, 24 ], [ 2798, 24, 24, 24 ], [ 2862, 24, 24, 24 ], [ 2878, 24, 24, 24 ], [ 2910, 24, 24, 24 ], [ 2942, 24, 24, 24 ], [ 3166, 24, 24, 24 ], [ 3198, 24, 24, 24 ], [ 3230, 24, 24, 24 ], [ 3390, 24, 24, 24 ], [ 3406, 24, 24, 24 ], [ 3486, 24, 24, 24 ], [ 3518, 24, 24, 24 ], [ 3550, 24, 24, 24 ], [ 3566, 24, 24, 24 ], [ 3598, 24, 24, 24 ], [ 3758, 24, 24, 24 ], [ 3790, 24, 24, 24 ], [ 3854, 24, 24, 24 ], [ 3902, 24, 24, 24 ], [ 3918, 24, 24, 24 ], [ 4078, 24, 24, 24 ], [ 4110, 24, 24, 24 ], [ 4142, 24, 24, 24 ], [ 4174, 24, 24, 24 ], [ 4190, 24, 24, 24 ], [ 4206, 24, 24, 24 ], [ 4254, 24, 24, 24 ], [ 4462, 24, 24, 24 ], [ 4478, 24, 24, 24 ], [ 4574, 24, 24, 24 ], [ 4606, 24, 24, 24 ], [ 4622, 24, 24, 24 ], [ 4766, 24, 24, 24 ], [ 4782, 24, 24, 24 ], [ 4798, 24, 24, 24 ], [ 4830, 24, 24, 24 ], [ 4894, 24, 24, 24 ], [ 4910, 24, 24, 24 ], [ 4942, 24, 24, 24 ], [ 4974, 24, 24, 24 ], [ 7246, 24, 24, 24 ], [ 7262, 24, 24, 24 ], [ 7294, 24, 24, 24 ], [ 7326, 24, 24, 24 ], [ 7358, 24, 24, 24 ], [ 7374, 24, 24, 24 ], [ 7406, 24, 24, 24 ], [ 7438, 24, 24, 24 ], [ 7646, 24, 24, 24 ], [ 7678, 24, 24, 24 ], [ 7694, 24, 24, 24 ], [ 7982, 24, 24, 24 ], [ 8014, 24, 24, 24 ], [ 8078, 24, 24, 24 ], [ 8110, 24, 24, 24 ], [ 8158, 24, 24, 24 ], [ 8190, 24, 24, 24 ], [ 8302, 24, 24, 24 ], [ 8334, 24, 24, 24 ], [ 8382, 24, 24, 24 ], [ 8398, 24, 24, 24 ], [ 8414, 24, 24, 24 ], [ 8446, 24, 24, 24 ], [ 8478, 24, 24, 24 ], [ 8686, 24, 24, 24 ], [ 8734, 24, 24, 24 ], [ 8766, 24, 24, 24 ], [ 8814, 24, 24, 24 ], [ 8830, 24, 24, 24 ], [ 8846, 24, 24, 24 ], [ 8878, 24, 24, 24 ], [ 8910, 24, 24, 24 ], [ 9022, 24, 24, 24 ], [ 9054, 24, 24, 24 ], [ 9102, 24, 24, 24 ], [ 9118, 24, 24, 24 ], [ 9134, 24, 24, 24 ], [ 9198, 24, 24, 24 ], [ 11470, 24, 24, 24 ], [ 11486, 24, 24, 24 ], [ 11518, 24, 24, 24 ], [ 11534, 24, 24, 24 ], [ 11550, 24, 24, 24 ], [ 11566, 24, 24, 24 ], [ 11598, 24, 24, 24 ], [ 11614, 24, 24, 24 ], [ 11646, 24, 24, 24 ], [ 11662, 24, 24, 24 ], [ 11742, 24, 24, 24 ], [ 11774, 24, 24, 24 ], [ 11806, 24, 24, 24 ], [ 11854, 24, 24, 24 ], [ 11886, 24, 24, 24 ], [ 11918, 24, 24, 24 ], [ 11934, 24, 24, 24 ], [ 11950, 24, 24, 24 ], [ 11966, 24, 24, 24 ], [ 12190, 24, 24, 24 ], [ 12206, 24, 24, 24 ], [ 12398, 24, 24, 24 ], [ 12430, 24, 24, 24 ], [ 12446, 24, 24, 24 ], [ 12478, 24, 24, 24 ], [ 12510, 24, 24, 24 ], [ 12590, 24, 24, 24 ], [ 12606, 24, 24, 24 ], [ 12830, 24, 24, 24 ], [ 12862, 24, 24, 24 ], [ 12878, 24, 24, 24 ], [ 12910, 24, 24, 24 ], [ 12942, 24, 24, 24 ], [ 12974, 24, 24, 24 ], [ 13006, 24, 24, 24 ], [ 13022, 24, 24, 24 ], [ 13166, 24, 24, 24 ], [ 13182, 24, 24, 24 ], [ 13198, 24, 24, 24 ], [ 13262, 24, 24, 24 ], [ 13294, 24, 24, 24 ], [ 13342, 24, 24, 24 ], [ 13550, 24, 24, 24 ], [ 13582, 24, 24, 24 ], [ 13598, 24, 24, 24 ], [ 13614, 24, 24, 24 ], [ 13630, 24, 24, 24 ], [ 13662, 24, 24, 24 ], [ 13694, 24, 24, 24 ], [ 13726, 24, 24, 24 ], [ 13742, 24, 24, 24 ], [ 13758, 24, 24, 24 ], [ 13870, 24, 24, 24 ], [ 13902, 24, 24, 24 ], [ 13918, 24, 24, 24 ], [ 13982, 24, 24, 24 ], [ 14014, 24, 24, 24 ], [ 14030, 24, 24, 24 ], [ 14046, 24, 24, 24 ], [ 14062, 24, 24, 24 ], [ 14094, 24, 24, 24 ], [ 14302, 24, 24, 24 ], [ 14318, 24, 24, 24 ], [ 14334, 24, 24, 24 ], [ 14446, 24, 24, 24 ], [ 14462, 24, 24, 24 ], [ 14478, 24, 24, 24 ], [ 14494, 24, 24, 24 ], [ 14590, 24, 24, 24 ], [ 14606, 24, 24, 24 ], [ 14622, 24, 24, 24 ], [ 14638, 24, 24, 24 ], 
      [ 14750, 24, 24, 24 ], [ 14766, 24, 24, 24 ], [ 14782, 24, 24, 24 ], [ 14990, 24, 24, 24 ], [ 15022, 24, 24, 24 ], [ 15038, 24, 24, 24 ], [ 15054, 24, 24, 24 ], [ 15070, 24, 24, 24 ], 
      [ 15102, 24, 24, 24 ], [ 15166, 24, 24, 24 ], [ 15182, 24, 24, 24 ], [ 15214, 24, 24, 24 ], [ 15326, 24, 24, 24 ], [ 15342, 24, 24, 24 ], [ 15358, 24, 24, 24 ], [ 15390, 24, 24, 24 ], [ 15422, 24, 24, 24 ], [ 15454, 24, 24, 24 ], [ 15470, 24, 24, 24 ], [ 15486, 24, 24, 24 ], [ 15502, 24, 24, 24 ], [ 15534, 24, 24, 24 ], [ 15726, 24, 24, 24 ], [ 15758, 24, 24, 24 ], [ 15790, 24, 24, 24 ], [ 15854, 24, 24, 24 ], [ 15998, 24, 24, 24 ], [ 16046, 24, 24, 24 ], [ 16078, 24, 24, 24 ], [ 16110, 24, 24, 24 ], [ 16126, 24, 24, 24 ], [ 16142, 24, 24, 24 ], [ 16158, 24, 24, 24 ], [ 16190, 24, 24, 24 ], [ 16478, 24, 24, 24 ], [ 16510, 24, 24, 24 ], [ 16670, 24, 24, 24 ], [ 16702, 24, 24, 24 ], [ 16766, 24, 24, 24 ], [ 16782, 24, 24, 24 ], [ 16798, 24, 24, 24 ], [ 16846, 24, 24, 24 ], [ 16878, 24, 24, 24 ], [ 17054, 24, 24, 24 ], [ 17070, 24, 24, 24 ], [ 17102, 24, 24, 24 ], [ 17134, 24, 24, 24 ], [ 17166, 24, 24, 24 ], [ 17198, 24, 24, 24 ], [ 17214, 24, 24, 24 ], [ 17278, 24, 24, 24 ], [ 17374, 24, 24, 24 ], [ 17390, 24, 24, 24 ], [ 17422, 24, 24, 24 ], [ 17454, 24, 24, 24 ], [ 17486, 24, 24, 24 ], [ 17502, 24, 24, 24 ], [ 17534, 24, 24, 24 ], [ 17566, 24, 24, 24 ], [ 17598, 24, 24, 24 ], [ 19854, 24, 24, 24 ], [ 19886, 24, 24, 24 ], [ 19950, 24, 24, 24 ], [ 19966, 24, 24, 24 ], [ 19982, 24, 24, 24 ], [ 20030, 24, 24, 24 ], [ 20062, 24, 24, 24 ], [ 20174, 24, 24, 24 ], [ 20206, 24, 24, 24 ], [ 20238, 24, 24, 24 ], [ 20270, 24, 24, 24 ], [ 20286, 24, 24, 24 ], [ 20318, 24, 24, 24 ], [ 20350, 24, 24, 24 ], [ 20398, 24, 24, 24 ], [ 20606, 24, 24, 24 ], [ 20638, 24, 24, 24 ], [ 20670, 24, 24, 24 ], [ 20702, 24, 24, 24 ], [ 20718, 24, 24, 24 ], [ 20750, 24, 24, 24 ], [ 20782, 24, 24, 24 ], [ 20974, 24, 24, 24 ], [ 20990, 24, 24, 24 ], [ 21006, 24, 24, 24 ], [ 21294, 24, 24, 24 ], [ 21326, 24, 24, 24 ], [ 21358, 24, 24, 24 ], [ 21406, 24, 24, 24 ], [ 21422, 24, 24, 24 ], [ 21438, 24, 24, 24 ], [ 21470, 24, 24, 24 ], [ 21502, 24, 24, 24 ], [ 21534, 24, 24, 24 ], [ 21646, 24, 24, 24 ], [ 21678, 24, 24, 24 ], [ 21710, 24, 24, 24 ], [ 21726, 24, 24, 24 ], [ 21758, 24, 24, 24 ], [ 21790, 24, 24, 24 ], [ 21838, 24, 24, 24 ], [ 21854, 24, 24, 24 ], [ 22046, 24, 24, 24 ], [ 22078, 24, 24, 24 ], [ 22110, 24, 24, 24 ], [ 22126, 24, 24, 24 ], [ 22142, 24, 24, 24 ], [ 22158, 24, 24, 24 ], [ 22190, 24, 24, 24 ], [ 22254, 24, 24, 24 ], [ 22366, 24, 24, 24 ], [ 22398, 24, 24, 24 ], [ 22414, 24, 24, 24 ], [ 22430, 24, 24, 24 ], [ 22446, 24, 24, 24 ], [ 22478, 24, 24, 24 ], [ 22510, 24, 24, 24 ], [ 22558, 24, 24, 24 ], [ 22574, 24, 24, 24 ], [ 22798, 24, 24, 24 ], [ 22830, 24, 24, 24 ], [ 22942, 24, 24, 24 ], [ 22974, 24, 24, 24 ], [ 22990, 24, 24, 24 ], [ 23134, 24, 24, 24 ], [ 23150, 24, 24, 24 ], [ 23262, 24, 24, 24 ], [ 23294, 24, 24, 24 ], [ 23310, 24, 24, 24 ], [ 23486, 24, 24, 24 ], [ 23550, 24, 24, 24 ], [ 23566, 24, 24, 24 ], [ 23582, 24, 24, 24 ], [ 23598, 24, 24, 24 ], [ 23662, 24, 24, 24 ], [ 23694, 24, 24, 24 ], [ 23710, 24, 24, 24 ], [ 23806, 24, 24, 24 ], [ 23838, 24, 24, 24 ], [ 23870, 24, 24, 24 ], [ 23886, 24, 24, 24 ], [ 23918, 24, 24, 24 ], [ 23982, 24, 24, 24 ], [ 23998, 24, 24, 24 ], [ 24014, 24, 24, 24 ], [ 24030, 24, 24, 24 ], [ 24238, 24, 24, 24 ], [ 24270, 24, 24, 24 ], [ 24286, 24, 24, 24 ], [ 24302, 24, 24, 24 ], [ 24318, 24, 24, 24 ], [ 24382, 24, 24, 24 ], [ 24430, 24, 24, 24 ], [ 24446, 24, 24, 24 ], [ 24558, 24, 24, 24 ], [ 24590, 24, 24, 24 ], [ 24606, 24, 24, 24 ], [ 24638, 24, 24, 24 ], [ 24718, 24, 24, 24 ], [ 24734, 24, 24, 24 ], [ 24750, 24, 24, 24 ], [ 24958, 24, 24, 24 ], [ 24990, 24, 24, 24 ], [ 25022, 24, 24, 24 ], [ 25038, 24, 24, 24 ], [ 25070, 24, 24, 24 ], [ 25102, 24, 24, 24 ], [ 25134, 24, 24, 24 ], [ 25150, 24, 24, 24 ], [ 25390, 24, 24, 24 ], [ 25422, 24, 24, 24 ], [ 25678, 24, 24, 24 ], [ 25726, 24, 24, 24 ], [ 25758, 24, 24, 24 ], [ 25790, 24, 24, 24 ], [ 25854, 24, 24, 24 ], [ 25886, 24, 24, 24 ], [ 25998, 24, 24, 24 ], [ 26030, 24, 24, 24 ], [ 26046, 24, 24, 24 ], [ 26078, 24, 24, 24 ], [ 26110, 24, 24, 24 ], [ 26158, 24, 24, 24 ], [ 26174, 24, 24, 24 ], [ 26190, 24, 24, 24 ], 
      [ 26222, 24, 24, 24 ], [ 30702, 24, 24, 24 ], [ 30734, 24, 24, 24 ], [ 30750, 24, 24, 24 ], [ 30766, 24, 24, 24 ], [ 30926, 24, 24, 24 ], [ 30958, 24, 24, 24 ], [ 30990, 24, 24, 24 ], 
      [ 31006, 24, 24, 24 ], [ 31022, 24, 24, 24 ], [ 31070, 24, 24, 24 ], [ 31102, 24, 24, 24 ], [ 31134, 24, 24, 24 ], [ 31294, 24, 24, 24 ], [ 31310, 24, 24, 24 ], [ 31326, 24, 24, 24 ], [ 31358, 24, 24, 24 ], [ 31390, 24, 24, 24 ], [ 31406, 24, 24, 24 ], [ 31422, 24, 24, 24 ], [ 31438, 24, 24, 24 ], [ 31454, 24, 24, 24 ], [ 31486, 24, 24, 24 ], [ 31582, 24, 24, 24 ], [ 31614, 24, 24, 24 ], [ 31646, 24, 24, 24 ], [ 31662, 24, 24, 24 ], [ 31694, 24, 24, 24 ], [ 31726, 24, 24, 24 ], [ 31758, 24, 24, 24 ], [ 31790, 24, 24, 24 ], [ 31806, 24, 24, 24 ], [ 32014, 24, 24, 24 ], [ 32046, 24, 24, 24 ], [ 32078, 24, 24, 24 ], [ 32094, 24, 24, 24 ], [ 32126, 24, 24, 24 ], [ 32158, 24, 24, 24 ], [ 32190, 24, 24, 24 ], [ 32302, 24, 24, 24 ], [ 32334, 24, 24, 24 ], [ 32366, 24, 24, 24 ], [ 32382, 24, 24, 24 ], [ 32398, 24, 24, 24 ], [ 32414, 24, 24, 24 ], [ 32446, 24, 24, 24 ], [ 32478, 24, 24, 24 ], [ 32526, 24, 24, 24 ], [ 32766, 24, 24, 24 ], [ 32878, 24, 24, 24 ], [ 32910, 24, 24, 24 ], [ 32942, 24, 24, 24 ], [ 33102, 24, 24, 24 ], [ 33198, 24, 24, 24 ], [ 33230, 24, 24, 24 ], [ 33262, 24, 24, 24 ], [ 33454, 24, 24, 24 ], [ 33518, 24, 24, 24 ], [ 33534, 24, 24, 24 ], [ 33550, 24, 24, 24 ], [ 33566, 24, 24, 24 ], [ 33630, 24, 24, 24 ], [ 33662, 24, 24, 24 ], [ 33774, 24, 24, 24 ], [ 33806, 24, 24, 24 ], [ 33838, 24, 24, 24 ], [ 33854, 24, 24, 24 ], [ 33886, 24, 24, 24 ], [ 33950, 24, 24, 24 ], [ 33966, 24, 24, 24 ], [ 33982, 24, 24, 24 ], [ 34174, 24, 24, 24 ], [ 34206, 24, 24, 24 ], [ 34238, 24, 24, 24 ], [ 34254, 24, 24, 24 ], [ 34270, 24, 24, 24 ], [ 34286, 24, 24, 24 ], [ 34382, 24, 24, 24 ], [ 34398, 24, 24, 24 ], [ 34494, 24, 24, 24 ], [ 34526, 24, 24, 24 ], [ 34542, 24, 24, 24 ], [ 34558, 24, 24, 24 ], [ 34574, 24, 24, 24 ], [ 34606, 24, 24, 24 ], [ 34686, 24, 24, 24 ], [ 34702, 24, 24, 24 ], [ 34718, 24, 24, 24 ], [ 34942, 24, 24, 24 ], [ 34958, 24, 24, 24 ], [ 34974, 24, 24, 24 ], [ 35006, 24, 24, 24 ], [ 35150, 24, 24, 24 ], [ 35198, 24, 24, 24 ], [ 35214, 24, 24, 24 ], [ 35294, 24, 24, 24 ], [ 35326, 24, 24, 24 ], [ 35358, 24, 24, 24 ], [ 35374, 24, 24, 24 ], [ 35582, 24, 24, 24 ], [ 35598, 24, 24, 24 ], [ 35614, 24, 24, 24 ], [ 35662, 24, 24, 24 ], [ 35710, 24, 24, 24 ], [ 35726, 24, 24, 24 ], [ 35742, 24, 24, 24 ], [ 35838, 24, 24, 24 ], [ 35886, 24, 24, 24 ], [ 35918, 24, 24, 24 ], [ 35950, 24, 24, 24 ], [ 35982, 24, 24, 24 ], [ 35998, 24, 24, 24 ], [ 36014, 24, 24, 24 ], [ 36238, 24, 24, 24 ], [ 36270, 24, 24, 24 ], [ 36286, 24, 24, 24 ], [ 36318, 24, 24, 24 ], [ 36382, 24, 24, 24 ], [ 36414, 24, 24, 24 ], [ 36430, 24, 24, 24 ], [ 36446, 24, 24, 24 ], [ 36558, 24, 24, 24 ], [ 36574, 24, 24, 24 ], [ 36590, 24, 24, 24 ], [ 36606, 24, 24, 24 ], [ 36638, 24, 24, 24 ], [ 36702, 24, 24, 24 ], [ 36718, 24, 24, 24 ], [ 36750, 24, 24, 24 ], [ 36782, 24, 24, 24 ], [ 39022, 24, 24, 24 ], [ 39054, 24, 24, 24 ], [ 39070, 24, 24, 24 ], [ 39102, 24, 24, 24 ], [ 39134, 24, 24, 24 ], [ 39166, 24, 24, 24 ], [ 39182, 24, 24, 24 ], [ 39214, 24, 24, 24 ], [ 39246, 24, 24, 24 ], [ 39422, 24, 24, 24 ], [ 39454, 24, 24, 24 ], [ 39486, 24, 24, 24 ], [ 39758, 24, 24, 24 ], [ 39790, 24, 24, 24 ], [ 39822, 24, 24, 24 ], [ 39886, 24, 24, 24 ], [ 39918, 24, 24, 24 ], [ 39966, 24, 24, 24 ], [ 40062, 24, 24, 24 ], [ 40078, 24, 24, 24 ], [ 40110, 24, 24, 24 ], [ 40142, 24, 24, 24 ], [ 40190, 24, 24, 24 ], [ 40206, 24, 24, 24 ], [ 40222, 24, 24, 24 ], [ 40254, 24, 24, 24 ], [ 40286, 24, 24, 24 ], [ 40478, 24, 24, 24 ], [ 40494, 24, 24, 24 ], [ 40542, 24, 24, 24 ], [ 40574, 24, 24, 24 ], [ 40622, 24, 24, 24 ], [ 40638, 24, 24, 24 ], [ 40654, 24, 24, 24 ], [ 40686, 24, 24, 24 ], [ 40798, 24, 24, 24 ], [ 40830, 24, 24, 24 ], [ 40862, 24, 24, 24 ], [ 40894, 24, 24, 24 ], [ 40910, 24, 24, 24 ], [ 40926, 24, 24, 24 ], [ 40942, 24, 24, 24 ], [ 40974, 24, 24, 24 ], [ 41006, 24, 24, 24 ], [ 41198, 24, 24, 24 ], [ 41214, 24, 24, 24 ], [ 41230, 24, 24, 24 ], [ 41262, 24, 24, 24 ], [ 41374, 24, 24, 24 ], [ 41406, 24, 24, 24 ], [ 41518, 24, 24, 24 ], [ 41582, 24, 24, 24 ], [ 41694, 24, 24, 24 ], [ 41726, 24, 24, 24 ], [ 41758, 24, 24, 24 ], 
      [ 41950, 24, 24, 24 ], [ 42046, 24, 24, 24 ], [ 42062, 24, 24, 24 ], [ 42078, 24, 24, 24 ], [ 42126, 24, 24, 24 ], [ 42158, 24, 24, 24 ], [ 42270, 24, 24, 24 ], [ 42334, 24, 24, 24 ], 
      [ 42350, 24, 24, 24 ], [ 42366, 24, 24, 24 ], [ 42382, 24, 24, 24 ], [ 42446, 24, 24, 24 ], [ 42654, 24, 24, 24 ], [ 42702, 24, 24, 24 ], [ 42766, 24, 24, 24 ], [ 42782, 24, 24, 24 ], [ 42798, 24, 24, 24 ], [ 42814, 24, 24, 24 ], [ 42878, 24, 24, 24 ], [ 42990, 24, 24, 24 ], [ 43022, 24, 24, 24 ], [ 43070, 24, 24, 24 ], [ 43086, 24, 24, 24 ], [ 43102, 24, 24, 24 ], [ 43198, 24, 24, 24 ], [ 43390, 24, 24, 24 ], [ 43422, 24, 24, 24 ], [ 43454, 24, 24, 24 ], [ 43486, 24, 24, 24 ], [ 43502, 24, 24, 24 ], [ 43518, 24, 24, 24 ], [ 43534, 24, 24, 24 ], [ 43566, 24, 24, 24 ], [ 43598, 24, 24, 24 ], [ 43806, 24, 24, 24 ], [ 43822, 24, 24, 24 ], [ 43854, 24, 24, 24 ], [ 44110, 24, 24, 24 ], [ 44142, 24, 24, 24 ], [ 44174, 24, 24, 24 ], [ 44206, 24, 24, 24 ], [ 44238, 24, 24, 24 ], [ 44254, 24, 24, 24 ], [ 44286, 24, 24, 24 ], [ 44318, 24, 24, 24 ], [ 44350, 24, 24, 24 ], [ 44462, 24, 24, 24 ], [ 44526, 24, 24, 24 ], [ 44542, 24, 24, 24 ], [ 44574, 24, 24, 24 ], [ 44606, 24, 24, 24 ], [ 44670, 24, 24, 24 ], [ 44862, 24, 24, 24 ], [ 44894, 24, 24, 24 ], [ 44942, 24, 24, 24 ], [ 44958, 24, 24, 24 ], [ 44974, 24, 24, 24 ], [ 45006, 24, 24, 24 ], [ 45038, 24, 24, 24 ], [ 45070, 24, 24, 24 ], [ 45182, 24, 24, 24 ], [ 45246, 24, 24, 24 ], [ 45262, 24, 24, 24 ], [ 45326, 24, 24, 24 ], [ 45390, 24, 24, 24 ], [ 49822, 24, 24, 24 ], [ 49854, 24, 24, 24 ], [ 49886, 24, 24, 24 ], [ 49950, 24, 24, 24 ], [ 50094, 24, 24, 24 ], [ 50142, 24, 24, 24 ], [ 50174, 24, 24, 24 ], [ 50206, 24, 24, 24 ], [ 50222, 24, 24, 24 ], [ 50238, 24, 24, 24 ], [ 50254, 24, 24, 24 ], [ 50286, 24, 24, 24 ], [ 50574, 24, 24, 24 ], [ 50606, 24, 24, 24 ], [ 50766, 24, 24, 24 ], [ 50798, 24, 24, 24 ], [ 50862, 24, 24, 24 ], [ 50878, 24, 24, 24 ], [ 50894, 24, 24, 24 ], [ 50942, 24, 24, 24 ], [ 50974, 24, 24, 24 ], [ 51150, 24, 24, 24 ], [ 51166, 24, 24, 24 ], [ 51198, 24, 24, 24 ], [ 51230, 24, 24, 24 ], [ 51262, 24, 24, 24 ], [ 51294, 24, 24, 24 ], [ 51310, 24, 24, 24 ], [ 51374, 24, 24, 24 ], [ 51470, 24, 24, 24 ], [ 51486, 24, 24, 24 ], [ 51518, 24, 24, 24 ], [ 51550, 24, 24, 24 ], [ 51582, 24, 24, 24 ], [ 51598, 24, 24, 24 ], [ 51630, 24, 24, 24 ], [ 51662, 24, 24, 24 ], [ 51694, 24, 24, 24 ], [ 51886, 24, 24, 24 ], [ 51918, 24, 24, 24 ], [ 51950, 24, 24, 24 ], [ 52014, 24, 24, 24 ], [ 52030, 24, 24, 24 ], [ 52046, 24, 24, 24 ], [ 52094, 24, 24, 24 ], [ 52206, 24, 24, 24 ], [ 52270, 24, 24, 24 ], [ 52302, 24, 24, 24 ], [ 52318, 24, 24, 24 ], [ 52334, 24, 24, 24 ], [ 52350, 24, 24, 24 ], [ 52382, 24, 24, 24 ], [ 52414, 24, 24, 24 ], [ 52606, 24, 24, 24 ], [ 52622, 24, 24, 24 ], [ 52766, 24, 24, 24 ], [ 52782, 24, 24, 24 ], [ 52814, 24, 24, 24 ], [ 52926, 24, 24, 24 ], [ 52958, 24, 24, 24 ], [ 53134, 24, 24, 24 ], [ 53166, 24, 24, 24 ], [ 53342, 24, 24, 24 ], [ 53358, 24, 24, 24 ], [ 53390, 24, 24, 24 ], [ 53454, 24, 24, 24 ], [ 53470, 24, 24, 24 ], [ 53486, 24, 24, 24 ], [ 53502, 24, 24, 24 ], [ 53566, 24, 24, 24 ], [ 53678, 24, 24, 24 ], [ 53710, 24, 24, 24 ], [ 53742, 24, 24, 24 ], [ 53758, 24, 24, 24 ], [ 53774, 24, 24, 24 ], [ 53790, 24, 24, 24 ], [ 53822, 24, 24, 24 ], [ 53886, 24, 24, 24 ], [ 54046, 24, 24, 24 ], [ 54062, 24, 24, 24 ], [ 54078, 24, 24, 24 ], [ 54142, 24, 24, 24 ], [ 54158, 24, 24, 24 ], [ 54190, 24, 24, 24 ], [ 54206, 24, 24, 24 ], [ 54238, 24, 24, 24 ], [ 54334, 24, 24, 24 ], [ 54366, 24, 24, 24 ], [ 54398, 24, 24, 24 ], [ 54414, 24, 24, 24 ], [ 54430, 24, 24, 24 ], [ 54446, 24, 24, 24 ], [ 54478, 24, 24, 24 ], [ 54510, 24, 24, 24 ], [ 54558, 24, 24, 24 ], [ 54798, 24, 24, 24 ], [ 54814, 24, 24, 24 ], [ 54830, 24, 24, 24 ], [ 54846, 24, 24, 24 ], [ 54990, 24, 24, 24 ], [ 55022, 24, 24, 24 ], [ 55070, 24, 24, 24 ], [ 55086, 24, 24, 24 ], [ 55166, 24, 24, 24 ], [ 55198, 24, 24, 24 ], [ 55422, 24, 24, 24 ], [ 55454, 24, 24, 24 ], [ 55486, 24, 24, 24 ], [ 55502, 24, 24, 24 ], [ 55518, 24, 24, 24 ], [ 55566, 24, 24, 24 ], [ 55598, 24, 24, 24 ], [ 55630, 24, 24, 24 ], [ 55742, 24, 24, 24 ], [ 55774, 24, 24, 24 ], [ 55822, 24, 24, 24 ], [ 55854, 24, 24, 24 ], [ 55886, 24, 24, 24 ], [ 55918, 24, 24, 24 ], [ 55934, 24, 24, 24 ], 
      [ 55950, 24, 24, 24 ], [ 58206, 24, 24, 24 ], [ 58238, 24, 24, 24 ], [ 58254, 24, 24, 24 ], [ 58270, 24, 24, 24 ], [ 58286, 24, 24, 24 ], [ 58350, 24, 24, 24 ], [ 58398, 24, 24, 24 ], 
      [ 58414, 24, 24, 24 ], [ 58526, 24, 24, 24 ], [ 58558, 24, 24, 24 ], [ 58574, 24, 24, 24 ], [ 58606, 24, 24, 24 ], [ 58686, 24, 24, 24 ], [ 58702, 24, 24, 24 ], [ 58718, 24, 24, 24 ], [ 58926, 24, 24, 24 ], [ 58958, 24, 24, 24 ], [ 58990, 24, 24, 24 ], [ 59006, 24, 24, 24 ], [ 59038, 24, 24, 24 ], [ 59070, 24, 24, 24 ], [ 59102, 24, 24, 24 ], [ 59118, 24, 24, 24 ], [ 59358, 24, 24, 24 ], [ 59390, 24, 24, 24 ], [ 59646, 24, 24, 24 ], [ 59694, 24, 24, 24 ], [ 59726, 24, 24, 24 ], [ 59758, 24, 24, 24 ], [ 59822, 24, 24, 24 ], [ 59854, 24, 24, 24 ], [ 59966, 24, 24, 24 ], [ 59998, 24, 24, 24 ], [ 60014, 24, 24, 24 ], [ 60046, 24, 24, 24 ], [ 60078, 24, 24, 24 ], [ 60126, 24, 24, 24 ], [ 60142, 24, 24, 24 ], [ 60158, 24, 24, 24 ], [ 60190, 24, 24, 24 ], [ 60366, 24, 24, 24 ], [ 60398, 24, 24, 24 ], [ 60414, 24, 24, 24 ], [ 60430, 24, 24, 24 ], [ 60446, 24, 24, 24 ], [ 60542, 24, 24, 24 ], [ 60558, 24, 24, 24 ], [ 60574, 24, 24, 24 ], [ 60590, 24, 24, 24 ], [ 60702, 24, 24, 24 ], [ 60718, 24, 24, 24 ], [ 60734, 24, 24, 24 ], [ 60766, 24, 24, 24 ], [ 60830, 24, 24, 24 ], [ 60846, 24, 24, 24 ], [ 60862, 24, 24, 24 ], [ 60878, 24, 24, 24 ], [ 60910, 24, 24, 24 ], [ 61118, 24, 24, 24 ], [ 61134, 24, 24, 24 ], [ 61150, 24, 24, 24 ], [ 61166, 24, 24, 24 ], [ 61262, 24, 24, 24 ], [ 61278, 24, 24, 24 ], [ 61310, 24, 24, 24 ], [ 61422, 24, 24, 24 ], [ 61438, 24, 24, 24 ], [ 61454, 24, 24, 24 ], [ 61582, 24, 24, 24 ], [ 61598, 24, 24, 24 ], [ 61630, 24, 24, 24 ], [ 61838, 24, 24, 24 ], [ 61854, 24, 24, 24 ], [ 61886, 24, 24, 24 ], [ 61982, 24, 24, 24 ], [ 61998, 24, 24, 24 ], [ 62014, 24, 24, 24 ], [ 62062, 24, 24, 24 ], [ 62158, 24, 24, 24 ], [ 62174, 24, 24, 24 ], [ 62206, 24, 24, 24 ], [ 62270, 24, 24, 24 ], [ 62286, 24, 24, 24 ], [ 62302, 24, 24, 24 ], [ 62318, 24, 24, 24 ], [ 62382, 24, 24, 24 ], [ 62558, 24, 24, 24 ], [ 62574, 24, 24, 24 ], [ 62590, 24, 24, 24 ], [ 62670, 24, 24, 24 ], [ 62718, 24, 24, 24 ], [ 62734, 24, 24, 24 ], [ 62750, 24, 24, 24 ], [ 62782, 24, 24, 24 ], [ 62878, 24, 24, 24 ], [ 62894, 24, 24, 24 ], [ 62926, 24, 24, 24 ], [ 62990, 24, 24, 24 ], [ 63006, 24, 24, 24 ], [ 63022, 24, 24, 24 ], [ 63038, 24, 24, 24 ], [ 63070, 24, 24, 24 ], [ 63102, 24, 24, 24 ], [ 63310, 24, 24, 24 ], [ 63326, 24, 24, 24 ], [ 63358, 24, 24, 24 ], [ 63390, 24, 24, 24 ], [ 63422, 24, 24, 24 ], [ 63438, 24, 24, 24 ], [ 63470, 24, 24, 24 ], [ 63502, 24, 24, 24 ], [ 63710, 24, 24, 24 ], [ 63742, 24, 24, 24 ], [ 63758, 24, 24, 24 ], [ 64014, 24, 24, 24 ], [ 64046, 24, 24, 24 ], [ 64078, 24, 24, 24 ], [ 64142, 24, 24, 24 ], [ 64174, 24, 24, 24 ], [ 64222, 24, 24, 24 ], [ 64334, 24, 24, 24 ], [ 64366, 24, 24, 24 ], [ 64398, 24, 24, 24 ], [ 64446, 24, 24, 24 ], [ 64462, 24, 24, 24 ], [ 64478, 24, 24, 24 ], [ 64510, 24, 24, 24 ], [ 64542, 24, 24, 24 ], [ 69118, 24, 24, 24 ], [ 69150, 24, 24, 24 ], [ 69182, 24, 24, 24 ], [ 69198, 24, 24, 24 ], [ 69230, 24, 24, 24 ], [ 69262, 24, 24, 24 ], [ 69294, 24, 24, 24 ], [ 69326, 24, 24, 24 ], [ 69342, 24, 24, 24 ], [ 69438, 24, 24, 24 ], [ 69486, 24, 24, 24 ], [ 69502, 24, 24, 24 ], [ 69518, 24, 24, 24 ], [ 69582, 24, 24, 24 ], [ 69614, 24, 24, 24 ], [ 69662, 24, 24, 24 ], [ 69870, 24, 24, 24 ], [ 69902, 24, 24, 24 ], [ 69918, 24, 24, 24 ], [ 69934, 24, 24, 24 ], [ 69950, 24, 24, 24 ], [ 69982, 24, 24, 24 ], [ 70014, 24, 24, 24 ], [ 70046, 24, 24, 24 ], [ 70062, 24, 24, 24 ], [ 70190, 24, 24, 24 ], [ 70222, 24, 24, 24 ], [ 70270, 24, 24, 24 ], [ 70302, 24, 24, 24 ], [ 70334, 24, 24, 24 ], [ 70350, 24, 24, 24 ], [ 70366, 24, 24, 24 ], [ 70382, 24, 24, 24 ], [ 70654, 24, 24, 24 ], [ 70910, 24, 24, 24 ], [ 70926, 24, 24, 24 ], [ 70958, 24, 24, 24 ], [ 70990, 24, 24, 24 ], [ 71054, 24, 24, 24 ], [ 71070, 24, 24, 24 ], [ 71086, 24, 24, 24 ], [ 71134, 24, 24, 24 ], [ 71310, 24, 24, 24 ], [ 71342, 24, 24, 24 ], [ 71358, 24, 24, 24 ], [ 71374, 24, 24, 24 ], [ 71390, 24, 24, 24 ], [ 71422, 24, 24, 24 ], [ 71486, 24, 24, 24 ], [ 71502, 24, 24, 24 ], [ 71534, 24, 24, 24 ], [ 71646, 24, 24, 24 ], [ 71662, 24, 24, 24 ], [ 71678, 24, 24, 24 ], [ 71742, 24, 24, 24 ], [ 71774, 24, 24, 24 ], 
      [ 71806, 24, 24, 24 ], [ 71822, 24, 24, 24 ], [ 71854, 24, 24, 24 ], [ 72030, 24, 24, 24 ], [ 72062, 24, 24, 24 ], [ 72078, 24, 24, 24 ], [ 72110, 24, 24, 24 ], [ 72142, 24, 24, 24 ], 
      [ 72206, 24, 24, 24 ], [ 72222, 24, 24, 24 ], [ 72238, 24, 24, 24 ], [ 72382, 24, 24, 24 ], [ 72398, 24, 24, 24 ], [ 72462, 24, 24, 24 ], [ 72494, 24, 24, 24 ], [ 72510, 24, 24, 24 ], [ 72526, 24, 24, 24 ], [ 72542, 24, 24, 24 ], [ 72574, 24, 24, 24 ], [ 72782, 24, 24, 24 ], [ 72798, 24, 24, 24 ], [ 72814, 24, 24, 24 ], [ 72926, 24, 24, 24 ], [ 72942, 24, 24, 24 ], [ 72958, 24, 24, 24 ], [ 72974, 24, 24, 24 ], [ 73086, 24, 24, 24 ], [ 73102, 24, 24, 24 ], [ 73118, 24, 24, 24 ], [ 73150, 24, 24, 24 ], [ 73246, 24, 24, 24 ], [ 73262, 24, 24, 24 ], [ 73502, 24, 24, 24 ], [ 73518, 24, 24, 24 ], [ 73550, 24, 24, 24 ], [ 73582, 24, 24, 24 ], [ 73614, 24, 24, 24 ], [ 73646, 24, 24, 24 ], [ 73662, 24, 24, 24 ], [ 73726, 24, 24, 24 ], [ 73822, 24, 24, 24 ], [ 73838, 24, 24, 24 ], [ 73870, 24, 24, 24 ], [ 73902, 24, 24, 24 ], [ 73934, 24, 24, 24 ], [ 73950, 24, 24, 24 ], [ 73982, 24, 24, 24 ], [ 74014, 24, 24, 24 ], [ 74046, 24, 24, 24 ], [ 74222, 24, 24, 24 ], [ 74238, 24, 24, 24 ], [ 74270, 24, 24, 24 ], [ 74302, 24, 24, 24 ], [ 74366, 24, 24, 24 ], [ 74382, 24, 24, 24 ], [ 74446, 24, 24, 24 ], [ 74542, 24, 24, 24 ], [ 74590, 24, 24, 24 ], [ 74622, 24, 24, 24 ], [ 74654, 24, 24, 24 ], [ 74670, 24, 24, 24 ], [ 74686, 24, 24, 24 ], [ 74702, 24, 24, 24 ], [ 74734, 24, 24, 24 ], [ 74766, 24, 24, 24 ], [ 75054, 24, 24, 24 ], [ 75086, 24, 24, 24 ], [ 75102, 24, 24, 24 ], [ 75278, 24, 24, 24 ], [ 75310, 24, 24, 24 ], [ 75342, 24, 24, 24 ], [ 75374, 24, 24, 24 ], [ 75390, 24, 24, 24 ], [ 75406, 24, 24, 24 ], [ 75454, 24, 24, 24 ], [ 75486, 24, 24, 24 ], [ 77870, 24, 24, 24 ], [ 77902, 24, 24, 24 ], [ 77934, 24, 24, 24 ], [ 77982, 24, 24, 24 ], [ 77998, 24, 24, 24 ], [ 78014, 24, 24, 24 ], [ 78046, 24, 24, 24 ], [ 78078, 24, 24, 24 ], [ 78190, 24, 24, 24 ], [ 78222, 24, 24, 24 ], [ 78270, 24, 24, 24 ], [ 78286, 24, 24, 24 ], [ 78302, 24, 24, 24 ], [ 78334, 24, 24, 24 ], [ 78366, 24, 24, 24 ], [ 78590, 24, 24, 24 ], [ 78622, 24, 24, 24 ], [ 78654, 24, 24, 24 ], [ 78686, 24, 24, 24 ], [ 78702, 24, 24, 24 ], [ 78718, 24, 24, 24 ], [ 78734, 24, 24, 24 ], [ 78766, 24, 24, 24 ], [ 78798, 24, 24, 24 ], [ 78942, 24, 24, 24 ], [ 79006, 24, 24, 24 ], [ 79022, 24, 24, 24 ], [ 79054, 24, 24, 24 ], [ 79086, 24, 24, 24 ], [ 79150, 24, 24, 24 ], [ 79342, 24, 24, 24 ], [ 79374, 24, 24, 24 ], [ 79406, 24, 24, 24 ], [ 79438, 24, 24, 24 ], [ 79454, 24, 24, 24 ], [ 79486, 24, 24, 24 ], [ 79518, 24, 24, 24 ], [ 79550, 24, 24, 24 ], [ 79726, 24, 24, 24 ], [ 79742, 24, 24, 24 ], [ 80062, 24, 24, 24 ], [ 80126, 24, 24, 24 ], [ 80142, 24, 24, 24 ], [ 80158, 24, 24, 24 ], [ 80174, 24, 24, 24 ], [ 80238, 24, 24, 24 ], [ 80270, 24, 24, 24 ], [ 80286, 24, 24, 24 ], [ 80382, 24, 24, 24 ], [ 80414, 24, 24, 24 ], [ 80446, 24, 24, 24 ], [ 80462, 24, 24, 24 ], [ 80494, 24, 24, 24 ], [ 80558, 24, 24, 24 ], [ 80574, 24, 24, 24 ], [ 80590, 24, 24, 24 ], [ 80606, 24, 24, 24 ], [ 80782, 24, 24, 24 ], [ 80814, 24, 24, 24 ], [ 80846, 24, 24, 24 ], [ 80862, 24, 24, 24 ], [ 80878, 24, 24, 24 ], [ 80894, 24, 24, 24 ], [ 80990, 24, 24, 24 ], [ 81006, 24, 24, 24 ], [ 81102, 24, 24, 24 ], [ 81134, 24, 24, 24 ], [ 81150, 24, 24, 24 ], [ 81166, 24, 24, 24 ], [ 81182, 24, 24, 24 ], [ 81214, 24, 24, 24 ], [ 81294, 24, 24, 24 ], [ 81310, 24, 24, 24 ], [ 81326, 24, 24, 24 ], [ 81534, 24, 24, 24 ], [ 81566, 24, 24, 24 ], [ 81582, 24, 24, 24 ], [ 81678, 24, 24, 24 ], [ 81710, 24, 24, 24 ], [ 81726, 24, 24, 24 ], [ 81870, 24, 24, 24 ], [ 81886, 24, 24, 24 ], [ 81902, 24, 24, 24 ], [ 81998, 24, 24, 24 ], [ 82030, 24, 24, 24 ], [ 82046, 24, 24, 24 ], [ 82254, 24, 24, 24 ], [ 82302, 24, 24, 24 ], [ 82318, 24, 24, 24 ], [ 82334, 24, 24, 24 ], [ 82366, 24, 24, 24 ], [ 82398, 24, 24, 24 ], [ 82430, 24, 24, 24 ], [ 82462, 24, 24, 24 ], [ 82574, 24, 24, 24 ], [ 82606, 24, 24, 24 ], [ 82622, 24, 24, 24 ], [ 82654, 24, 24, 24 ], [ 82686, 24, 24, 24 ], [ 82734, 24, 24, 24 ], [ 82750, 24, 24, 24 ], [ 82766, 24, 24, 24 ], [ 82798, 24, 24, 24 ], [ 82974, 24, 24, 24 ], [ 83006, 24, 24, 24 ], [ 83022, 24, 24, 24 ], [ 83038, 24, 24, 24 ], [ 83054, 24, 24, 24 ], [ 83118, 24, 24, 24 ], 
      [ 83166, 24, 24, 24 ], [ 83182, 24, 24, 24 ], [ 83198, 24, 24, 24 ], [ 83294, 24, 24, 24 ], [ 83326, 24, 24, 24 ], [ 83342, 24, 24, 24 ], [ 83374, 24, 24, 24 ], [ 83438, 24, 24, 24 ], [ 83454, 24, 24, 24 ], [ 83470, 24, 24, 24 ], [ 83486, 24, 24, 24 ], [ 83518, 24, 24, 24 ], [ 83694, 24, 24, 24 ], [ 83726, 24, 24, 24 ], [ 83758, 24, 24, 24 ], [ 83774, 24, 24, 24 ], [ 83806, 24, 24, 24 ], [ 83838, 24, 24, 24 ], [ 83870, 24, 24, 24 ], [ 83886, 24, 24, 24 ], [ 83918, 24, 24, 24 ], [ 84126, 24, 24, 24 ], [ 84158, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 98304, 165888, 196608, 393216, 497664, 589824, 1179648, 3145728, 12582912, 18874368, 214990848, 2149908480000 ],
  witnessBad := [  ],
  witnessOK := 4271,
  worker := 13 );


==> anc/five_values/logs/task2_worker_13.log <==
worker 13 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=13 processed=5408 index_sum=234004160 witness_verified=4271 witness_failed=0 no_witness=1137 seconds=62
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 98304, 165888, 196608, 393216, 497664, 589824, 1179648, 3145728, 12582912, 18874368, 214990848, 2149908480000 ] counts=[ 1137, 2577, 1270, 19, 101, 61, 81, 29, 39, 22, 8, 1, 22, 3, 4, 13, 1, 10, 2, 4, 1, 1, 1, 1 ]


==> anc/five_values/logs/task2_worker_14.data <==
TASK2_DATA[15] := rec(
  counts := [ 1121, 2637, 1208, 17, 109, 75, 83, 22, 42, 19, 5, 1, 32, 1, 10, 4, 7, 3, 3, 2, 1, 2, 1, 1, 1 ],
  idxsum := 233923041,
  processed := 5407,
  realizing := [ [ 1135, 24, 24, 24 ], [ 1167, 24, 24, 24 ], [ 1327, 24, 24, 24 ], [ 1359, 24, 24, 24 ], [ 1423, 24, 24, 24 ], [ 1439, 24, 24, 24 ], [ 1455, 24, 24, 24 ], 
      [ 1503, 24, 24, 24 ], [ 1535, 24, 24, 24 ], [ 1759, 24, 24, 24 ], [ 1791, 24, 24, 24 ], [ 1823, 24, 24, 24 ], [ 1839, 24, 24, 24 ], [ 1855, 24, 24, 24 ], [ 1887, 24, 24, 24 ], [ 1983, 24, 24, 24 ], [ 2015, 24, 24, 24 ], [ 2047, 24, 24, 24 ], [ 2079, 24, 24, 24 ], [ 2095, 24, 24, 24 ], [ 2127, 24, 24, 24 ], [ 2159, 24, 24, 24 ], [ 2191, 24, 24, 24 ], [ 2383, 24, 24, 24 ], [ 2447, 24, 24, 24 ], [ 2511, 24, 24, 24 ], [ 2527, 24, 24, 24 ], [ 2591, 24, 24, 24 ], [ 2735, 24, 24, 24 ], [ 2767, 24, 24, 24 ], [ 2799, 24, 24, 24 ], [ 2815, 24, 24, 24 ], [ 2831, 24, 24, 24 ], [ 2847, 24, 24, 24 ], [ 2879, 24, 24, 24 ], [ 2911, 24, 24, 24 ], [ 3167, 24, 24, 24 ], [ 3199, 24, 24, 24 ], [ 3215, 24, 24, 24 ], [ 3231, 24, 24, 24 ], [ 3391, 24, 24, 24 ], [ 3423, 24, 24, 24 ], [ 3455, 24, 24, 24 ], [ 3471, 24, 24, 24 ], [ 3487, 24, 24, 24 ], [ 3535, 24, 24, 24 ], [ 3567, 24, 24, 24 ], [ 3599, 24, 24, 24 ], [ 3759, 24, 24, 24 ], [ 3775, 24, 24, 24 ], [ 3791, 24, 24, 24 ], [ 3823, 24, 24, 24 ], [ 3855, 24, 24, 24 ], [ 3871, 24, 24, 24 ], [ 3887, 24, 24, 24 ], [ 3903, 24, 24, 24 ], [ 3919, 24, 24, 24 ], [ 3951, 24, 24, 24 ], [ 4047, 24, 24, 24 ], [ 4079, 24, 24, 24 ], [ 4111, 24, 24, 24 ], [ 4127, 24, 24, 24 ], [ 4159, 24, 24, 24 ], [ 4191, 24, 24, 24 ], [ 4223, 24, 24, 24 ], [ 4255, 24, 24, 24 ], [ 4271, 24, 24, 24 ], [ 4447, 24, 24, 24 ], [ 4479, 24, 24, 24 ], [ 4511, 24, 24, 24 ], [ 4543, 24, 24, 24 ], [ 4559, 24, 24, 24 ], [ 4591, 24, 24, 24 ], [ 4623, 24, 24, 24 ], [ 4655, 24, 24, 24 ], [ 4767, 24, 24, 24 ], [ 4799, 24, 24, 24 ], [ 4831, 24, 24, 24 ], [ 4847, 24, 24, 24 ], [ 4863, 24, 24, 24 ], [ 4879, 24, 24, 24 ], [ 4911, 24, 24, 24 ], [ 4943, 24, 24, 24 ], [ 4991, 24, 24, 24 ], [ 7231, 24, 24, 24 ], [ 7263, 24, 24, 24 ], [ 7295, 24, 24, 24 ], [ 7327, 24, 24, 24 ], [ 7343, 24, 24, 24 ], [ 7375, 24, 24, 24 ], [ 7407, 24, 24, 24 ], [ 7439, 24, 24, 24 ], [ 7455, 24, 24, 24 ], [ 7631, 24, 24, 24 ], [ 7695, 24, 24, 24 ], [ 7983, 24, 24, 24 ], [ 8031, 24, 24, 24 ], [ 8047, 24, 24, 24 ], [ 8063, 24, 24, 24 ], [ 8095, 24, 24, 24 ], [ 8127, 24, 24, 24 ], [ 8159, 24, 24, 24 ], [ 8191, 24, 24, 24 ], [ 8303, 24, 24, 24 ], [ 8335, 24, 24, 24 ], [ 8351, 24, 24, 24 ], [ 8383, 24, 24, 24 ], [ 8415, 24, 24, 24 ], [ 8463, 24, 24, 24 ], [ 8479, 24, 24, 24 ], [ 8495, 24, 24, 24 ], [ 8703, 24, 24, 24 ], [ 8735, 24, 24, 24 ], [ 8751, 24, 24, 24 ], [ 8767, 24, 24, 24 ], [ 8783, 24, 24, 24 ], [ 8847, 24, 24, 24 ], [ 8895, 24, 24, 24 ], [ 8911, 24, 24, 24 ], [ 9023, 24, 24, 24 ], [ 9055, 24, 24, 24 ], [ 9071, 24, 24, 24 ], [ 9103, 24, 24, 24 ], [ 9167, 24, 24, 24 ], [ 9183, 24, 24, 24 ], [ 9199, 24, 24, 24 ], [ 9215, 24, 24, 24 ], [ 9247, 24, 24, 24 ], [ 11455, 24, 24, 24 ], [ 11471, 24, 24, 24 ], [ 11535, 24, 24, 24 ], [ 11567, 24, 24, 24 ], [ 11599, 24, 24, 24 ], [ 11663, 24, 24, 24 ], [ 11759, 24, 24, 24 ], [ 11791, 24, 24, 24 ], [ 11823, 24, 24, 24 ], [ 11855, 24, 24, 24 ], [ 11871, 24, 24, 24 ], [ 11887, 24, 24, 24 ], [ 11935, 24, 24, 24 ], [ 11967, 24, 24, 24 ], [ 12191, 24, 24, 24 ], [ 12255, 24, 24, 24 ], [ 12399, 24, 24, 24 ], [ 12415, 24, 24, 24 ], [ 12447, 24, 24, 24 ], [ 12479, 24, 24, 24 ], [ 12511, 24, 24, 24 ], [ 12527, 24, 24, 24 ], [ 12559, 24, 24, 24 ], [ 12591, 24, 24, 24 ], [ 12623, 24, 24, 24 ], [ 12815, 24, 24, 24 ], [ 12879, 24, 24, 24 ], [ 12911, 24, 24, 24 ], [ 12943, 24, 24, 24 ], [ 12959, 24, 24, 24 ], [ 13023, 24, 24, 24 ], [ 13167, 24, 24, 24 ], [ 13199, 24, 24, 24 ], [ 13231, 24, 24, 24 ], [ 13247, 24, 24, 24 ], [ 13263, 24, 24, 24 ], [ 13279, 24, 24, 24 ], [ 13311, 24, 24, 24 ], [ 13343, 24, 24, 24 ], [ 13535, 24, 24, 24 ], [ 13551, 24, 24, 24 ], [ 13567, 24, 24, 24 ], [ 13631, 24, 24, 24 ], [ 13663, 24, 24, 24 ], [ 13679, 24, 24, 24 ], [ 13711, 24, 24, 24 ], [ 13743, 24, 24, 24 ], [ 13855, 24, 24, 24 ], [ 13887, 24, 24, 24 ], [ 13951, 24, 24, 24 ], [ 13967, 24, 24, 24 ], [ 13983, 24, 24, 24 ], [ 13999, 24, 24, 24 ], [ 14063, 24, 24, 24 ], [ 14095, 24, 24, 24 ], [ 14287, 24, 24, 24 ], [ 14319, 24, 24, 24 ], [ 14495, 24, 24, 24 ], [ 14607, 24, 24, 24 ], [ 14639, 24, 24, 24 ], [ 14751, 24, 24, 24 ], [ 14991, 24, 24, 24 ], 
      [ 15039, 24, 24, 24 ], [ 15071, 24, 24, 24 ], [ 15103, 24, 24, 24 ], [ 15119, 24, 24, 24 ], [ 15135, 24, 24, 24 ], [ 15151, 24, 24, 24 ], [ 15183, 24, 24, 24 ], 
      [ 15359, 24, 24, 24 ], [ 15407, 24, 24, 24 ], [ 15423, 24, 24, 24 ], [ 15439, 24, 24, 24 ], [ 15503, 24, 24, 24 ], [ 15535, 24, 24, 24 ], [ 15727, 24, 24, 24 ], [ 15759, 24, 24, 24 ], [ 15791, 24, 24, 24 ], [ 15807, 24, 24, 24 ], [ 15823, 24, 24, 24 ], [ 15839, 24, 24, 24 ], [ 15855, 24, 24, 24 ], [ 15871, 24, 24, 24 ], [ 15887, 24, 24, 24 ], [ 15983, 24, 24, 24 ], [ 16015, 24, 24, 24 ], [ 16047, 24, 24, 24 ], [ 16063, 24, 24, 24 ], [ 16079, 24, 24, 24 ], [ 16127, 24, 24, 24 ], [ 16159, 24, 24, 24 ], [ 16191, 24, 24, 24 ], [ 16207, 24, 24, 24 ], [ 16447, 24, 24, 24 ], [ 16463, 24, 24, 24 ], [ 16479, 24, 24, 24 ], [ 16671, 24, 24, 24 ], [ 16703, 24, 24, 24 ], [ 16719, 24, 24, 24 ], [ 16751, 24, 24, 24 ], [ 16783, 24, 24, 24 ], [ 16815, 24, 24, 24 ], [ 16863, 24, 24, 24 ], [ 16879, 24, 24, 24 ], [ 17071, 24, 24, 24 ], [ 17103, 24, 24, 24 ], [ 17135, 24, 24, 24 ], [ 17151, 24, 24, 24 ], [ 17183, 24, 24, 24 ], [ 17215, 24, 24, 24 ], [ 17247, 24, 24, 24 ], [ 17279, 24, 24, 24 ], [ 17391, 24, 24, 24 ], [ 17439, 24, 24, 24 ], [ 17455, 24, 24, 24 ], [ 17471, 24, 24, 24 ], [ 17535, 24, 24, 24 ], [ 17567, 24, 24, 24 ], [ 19855, 24, 24, 24 ], [ 19887, 24, 24, 24 ], [ 19919, 24, 24, 24 ], [ 19935, 24, 24, 24 ], [ 19967, 24, 24, 24 ], [ 19999, 24, 24, 24 ], [ 20031, 24, 24, 24 ], [ 20047, 24, 24, 24 ], [ 20063, 24, 24, 24 ], [ 20207, 24, 24, 24 ], [ 20223, 24, 24, 24 ], [ 20255, 24, 24, 24 ], [ 20287, 24, 24, 24 ], [ 20319, 24, 24, 24 ], [ 20351, 24, 24, 24 ], [ 20367, 24, 24, 24 ], [ 20399, 24, 24, 24 ], [ 20575, 24, 24, 24 ], [ 20623, 24, 24, 24 ], [ 20639, 24, 24, 24 ], [ 20655, 24, 24, 24 ], [ 20719, 24, 24, 24 ], [ 20751, 24, 24, 24 ], [ 20783, 24, 24, 24 ], [ 20799, 24, 24, 24 ], [ 20975, 24, 24, 24 ], [ 21295, 24, 24, 24 ], [ 21327, 24, 24, 24 ], [ 21343, 24, 24, 24 ], [ 21359, 24, 24, 24 ], [ 21375, 24, 24, 24 ], [ 21407, 24, 24, 24 ], [ 21439, 24, 24, 24 ], [ 21487, 24, 24, 24 ], [ 21519, 24, 24, 24 ], [ 21647, 24, 24, 24 ], [ 21663, 24, 24, 24 ], [ 21695, 24, 24, 24 ], [ 21727, 24, 24, 24 ], [ 21759, 24, 24, 24 ], [ 21775, 24, 24, 24 ], [ 21791, 24, 24, 24 ], [ 21807, 24, 24, 24 ], [ 21839, 24, 24, 24 ], [ 22047, 24, 24, 24 ], [ 22063, 24, 24, 24 ], [ 22095, 24, 24, 24 ], [ 22127, 24, 24, 24 ], [ 22191, 24, 24, 24 ], [ 22207, 24, 24, 24 ], [ 22223, 24, 24, 24 ], [ 22367, 24, 24, 24 ], [ 22383, 24, 24, 24 ], [ 22447, 24, 24, 24 ], [ 22479, 24, 24, 24 ], [ 22495, 24, 24, 24 ], [ 22511, 24, 24, 24 ], [ 22527, 24, 24, 24 ], [ 22559, 24, 24, 24 ], [ 22767, 24, 24, 24 ], [ 22783, 24, 24, 24 ], [ 22799, 24, 24, 24 ], [ 22927, 24, 24, 24 ], [ 22943, 24, 24, 24 ], [ 22959, 24, 24, 24 ], [ 22991, 24, 24, 24 ], [ 23087, 24, 24, 24 ], [ 23103, 24, 24, 24 ], [ 23135, 24, 24, 24 ], [ 23247, 24, 24, 24 ], [ 23311, 24, 24, 24 ], [ 23487, 24, 24, 24 ], [ 23503, 24, 24, 24 ], [ 23519, 24, 24, 24 ], [ 23535, 24, 24, 24 ], [ 23567, 24, 24, 24 ], [ 23631, 24, 24, 24 ], [ 23647, 24, 24, 24 ], [ 23679, 24, 24, 24 ], [ 23807, 24, 24, 24 ], [ 23823, 24, 24, 24 ], [ 23855, 24, 24, 24 ], [ 23887, 24, 24, 24 ], [ 23919, 24, 24, 24 ], [ 23935, 24, 24, 24 ], [ 23951, 24, 24, 24 ], [ 23967, 24, 24, 24 ], [ 23999, 24, 24, 24 ], [ 24255, 24, 24, 24 ], [ 24287, 24, 24, 24 ], [ 24351, 24, 24, 24 ], [ 24367, 24, 24, 24 ], [ 24383, 24, 24, 24 ], [ 24431, 24, 24, 24 ], [ 24543, 24, 24, 24 ], [ 24575, 24, 24, 24 ], [ 24607, 24, 24, 24 ], [ 24639, 24, 24, 24 ], [ 24671, 24, 24, 24 ], [ 24687, 24, 24, 24 ], [ 24719, 24, 24, 24 ], [ 24751, 24, 24, 24 ], [ 24943, 24, 24, 24 ], [ 24959, 24, 24, 24 ], [ 25007, 24, 24, 24 ], [ 25039, 24, 24, 24 ], [ 25071, 24, 24, 24 ], [ 25103, 24, 24, 24 ], [ 25119, 24, 24, 24 ], [ 25151, 24, 24, 24 ], [ 25375, 24, 24, 24 ], [ 25391, 24, 24, 24 ], [ 25407, 24, 24, 24 ], [ 25679, 24, 24, 24 ], [ 25695, 24, 24, 24 ], [ 25727, 24, 24, 24 ], [ 25759, 24, 24, 24 ], [ 25807, 24, 24, 24 ], [ 25823, 24, 24, 24 ], [ 25839, 24, 24, 24 ], [ 25871, 24, 24, 24 ], [ 25903, 24, 24, 24 ], [ 26015, 24, 24, 24 ], [ 26047, 24, 24, 24 ], [ 26079, 24, 24, 24 ], [ 26095, 24, 24, 24 ], [ 26111, 24, 24, 24 ], [ 26127, 24, 24, 24 ], 
      [ 26159, 24, 24, 24 ], [ 26191, 24, 24, 24 ], [ 30703, 24, 24, 24 ], [ 30927, 24, 24, 24 ], [ 30943, 24, 24, 24 ], [ 30975, 24, 24, 24 ], [ 31007, 24, 24, 24 ], 
      [ 31087, 24, 24, 24 ], [ 31103, 24, 24, 24 ], [ 31311, 24, 24, 24 ], [ 31327, 24, 24, 24 ], [ 31343, 24, 24, 24 ], [ 31375, 24, 24, 24 ], [ 31407, 24, 24, 24 ], [ 31439, 24, 24, 24 ], [ 31471, 24, 24, 24 ], [ 31599, 24, 24, 24 ], [ 31615, 24, 24, 24 ], [ 31631, 24, 24, 24 ], [ 31695, 24, 24, 24 ], [ 31727, 24, 24, 24 ], [ 31775, 24, 24, 24 ], [ 31807, 24, 24, 24 ], [ 31983, 24, 24, 24 ], [ 32015, 24, 24, 24 ], [ 32031, 24, 24, 24 ], [ 32063, 24, 24, 24 ], [ 32095, 24, 24, 24 ], [ 32159, 24, 24, 24 ], [ 32175, 24, 24, 24 ], [ 32303, 24, 24, 24 ], [ 32335, 24, 24, 24 ], [ 32383, 24, 24, 24 ], [ 32415, 24, 24, 24 ], [ 32447, 24, 24, 24 ], [ 32463, 24, 24, 24 ], [ 32479, 24, 24, 24 ], [ 32495, 24, 24, 24 ], [ 32527, 24, 24, 24 ], [ 32735, 24, 24, 24 ], [ 32751, 24, 24, 24 ], [ 32767, 24, 24, 24 ], [ 32879, 24, 24, 24 ], [ 32895, 24, 24, 24 ], [ 32911, 24, 24, 24 ], [ 32927, 24, 24, 24 ], [ 33039, 24, 24, 24 ], [ 33055, 24, 24, 24 ], [ 33071, 24, 24, 24 ], [ 33103, 24, 24, 24 ], [ 33199, 24, 24, 24 ], [ 33215, 24, 24, 24 ], [ 33455, 24, 24, 24 ], [ 33471, 24, 24, 24 ], [ 33487, 24, 24, 24 ], [ 33503, 24, 24, 24 ], [ 33535, 24, 24, 24 ], [ 33599, 24, 24, 24 ], [ 33615, 24, 24, 24 ], [ 33647, 24, 24, 24 ], [ 33759, 24, 24, 24 ], [ 33775, 24, 24, 24 ], [ 33791, 24, 24, 24 ], [ 33823, 24, 24, 24 ], [ 33855, 24, 24, 24 ], [ 33887, 24, 24, 24 ], [ 33903, 24, 24, 24 ], [ 33919, 24, 24, 24 ], [ 33935, 24, 24, 24 ], [ 33967, 24, 24, 24 ], [ 34175, 24, 24, 24 ], [ 34191, 24, 24, 24 ], [ 34223, 24, 24, 24 ], [ 34255, 24, 24, 24 ], [ 34319, 24, 24, 24 ], [ 34335, 24, 24, 24 ], [ 34351, 24, 24, 24 ], [ 34399, 24, 24, 24 ], [ 34495, 24, 24, 24 ], [ 34511, 24, 24, 24 ], [ 34575, 24, 24, 24 ], [ 34607, 24, 24, 24 ], [ 34623, 24, 24, 24 ], [ 34639, 24, 24, 24 ], [ 34655, 24, 24, 24 ], [ 34687, 24, 24, 24 ], [ 34719, 24, 24, 24 ], [ 34975, 24, 24, 24 ], [ 35007, 24, 24, 24 ], [ 35167, 24, 24, 24 ], [ 35199, 24, 24, 24 ], [ 35263, 24, 24, 24 ], [ 35279, 24, 24, 24 ], [ 35295, 24, 24, 24 ], [ 35343, 24, 24, 24 ], [ 35375, 24, 24, 24 ], [ 35567, 24, 24, 24 ], [ 35599, 24, 24, 24 ], [ 35631, 24, 24, 24 ], [ 35663, 24, 24, 24 ], [ 35679, 24, 24, 24 ], [ 35695, 24, 24, 24 ], [ 35727, 24, 24, 24 ], [ 35823, 24, 24, 24 ], [ 35855, 24, 24, 24 ], [ 35887, 24, 24, 24 ], [ 35919, 24, 24, 24 ], [ 35935, 24, 24, 24 ], [ 35967, 24, 24, 24 ], [ 35999, 24, 24, 24 ], [ 36031, 24, 24, 24 ], [ 36223, 24, 24, 24 ], [ 36255, 24, 24, 24 ], [ 36287, 24, 24, 24 ], [ 36351, 24, 24, 24 ], [ 36367, 24, 24, 24 ], [ 36431, 24, 24, 24 ], [ 36575, 24, 24, 24 ], [ 36607, 24, 24, 24 ], [ 36639, 24, 24, 24 ], [ 36655, 24, 24, 24 ], [ 36671, 24, 24, 24 ], [ 36687, 24, 24, 24 ], [ 36719, 24, 24, 24 ], [ 36751, 24, 24, 24 ], [ 39039, 24, 24, 24 ], [ 39071, 24, 24, 24 ], [ 39103, 24, 24, 24 ], [ 39135, 24, 24, 24 ], [ 39151, 24, 24, 24 ], [ 39183, 24, 24, 24 ], [ 39215, 24, 24, 24 ], [ 39247, 24, 24, 24 ], [ 39423, 24, 24, 24 ], [ 39439, 24, 24, 24 ], [ 39759, 24, 24, 24 ], [ 39791, 24, 24, 24 ], [ 39839, 24, 24, 24 ], [ 39855, 24, 24, 24 ], [ 39871, 24, 24, 24 ], [ 39903, 24, 24, 24 ], [ 39935, 24, 24, 24 ], [ 39967, 24, 24, 24 ], [ 40079, 24, 24, 24 ], [ 40111, 24, 24, 24 ], [ 40143, 24, 24, 24 ], [ 40159, 24, 24, 24 ], [ 40191, 24, 24, 24 ], [ 40223, 24, 24, 24 ], [ 40271, 24, 24, 24 ], [ 40287, 24, 24, 24 ], [ 40479, 24, 24, 24 ], [ 40511, 24, 24, 24 ], [ 40543, 24, 24, 24 ], [ 40559, 24, 24, 24 ], [ 40575, 24, 24, 24 ], [ 40591, 24, 24, 24 ], [ 40655, 24, 24, 24 ], [ 40703, 24, 24, 24 ], [ 40799, 24, 24, 24 ], [ 40831, 24, 24, 24 ], [ 40863, 24, 24, 24 ], [ 40879, 24, 24, 24 ], [ 40911, 24, 24, 24 ], [ 40991, 24, 24, 24 ], [ 41007, 24, 24, 24 ], [ 41023, 24, 24, 24 ], [ 41231, 24, 24, 24 ], [ 41263, 24, 24, 24 ], [ 41375, 24, 24, 24 ], [ 41407, 24, 24, 24 ], [ 41423, 24, 24, 24 ], [ 41567, 24, 24, 24 ], [ 41583, 24, 24, 24 ], [ 41695, 24, 24, 24 ], [ 41727, 24, 24, 24 ], [ 41743, 24, 24, 24 ], [ 41983, 24, 24, 24 ], [ 41999, 24, 24, 24 ], [ 42015, 24, 24, 24 ], [ 42031, 24, 24, 24 ], [ 42095, 24, 24, 24 ], [ 42127, 24, 24, 24 ], [ 42143, 24, 24, 24 ], 
      [ 42159, 24, 24, 24 ], [ 42271, 24, 24, 24 ], [ 42303, 24, 24, 24 ], [ 42319, 24, 24, 24 ], [ 42351, 24, 24, 24 ], [ 42415, 24, 24, 24 ], [ 42431, 24, 24, 24 ], 
      [ 42447, 24, 24, 24 ], [ 42463, 24, 24, 24 ], [ 42671, 24, 24, 24 ], [ 42703, 24, 24, 24 ], [ 42719, 24, 24, 24 ], [ 42735, 24, 24, 24 ], [ 42751, 24, 24, 24 ], [ 42847, 24, 24, 24 ], [ 42863, 24, 24, 24 ], [ 42879, 24, 24, 24 ], [ 42991, 24, 24, 24 ], [ 43007, 24, 24, 24 ], [ 43023, 24, 24, 24 ], [ 43039, 24, 24, 24 ], [ 43071, 24, 24, 24 ], [ 43135, 24, 24, 24 ], [ 43151, 24, 24, 24 ], [ 43167, 24, 24, 24 ], [ 43183, 24, 24, 24 ], [ 43215, 24, 24, 24 ], [ 43391, 24, 24, 24 ], [ 43423, 24, 24, 24 ], [ 43455, 24, 24, 24 ], [ 43471, 24, 24, 24 ], [ 43503, 24, 24, 24 ], [ 43535, 24, 24, 24 ], [ 43567, 24, 24, 24 ], [ 43583, 24, 24, 24 ], [ 43615, 24, 24, 24 ], [ 43823, 24, 24, 24 ], [ 43855, 24, 24, 24 ], [ 44111, 24, 24, 24 ], [ 44159, 24, 24, 24 ], [ 44191, 24, 24, 24 ], [ 44223, 24, 24, 24 ], [ 44287, 24, 24, 24 ], [ 44319, 24, 24, 24 ], [ 44463, 24, 24, 24 ], [ 44479, 24, 24, 24 ], [ 44511, 24, 24, 24 ], [ 44543, 24, 24, 24 ], [ 44591, 24, 24, 24 ], [ 44607, 24, 24, 24 ], [ 44623, 24, 24, 24 ], [ 44655, 24, 24, 24 ], [ 44863, 24, 24, 24 ], [ 44879, 24, 24, 24 ], [ 44895, 24, 24, 24 ], [ 44975, 24, 24, 24 ], [ 45023, 24, 24, 24 ], [ 45039, 24, 24, 24 ], [ 45055, 24, 24, 24 ], [ 45183, 24, 24, 24 ], [ 45199, 24, 24, 24 ], [ 45231, 24, 24, 24 ], [ 45295, 24, 24, 24 ], [ 45311, 24, 24, 24 ], [ 45327, 24, 24, 24 ], [ 45343, 24, 24, 24 ], [ 45375, 24, 24, 24 ], [ 49823, 24, 24, 24 ], [ 49855, 24, 24, 24 ], [ 49887, 24, 24, 24 ], [ 49903, 24, 24, 24 ], [ 49919, 24, 24, 24 ], [ 49935, 24, 24, 24 ], [ 49951, 24, 24, 24 ], [ 49967, 24, 24, 24 ], [ 49983, 24, 24, 24 ], [ 50079, 24, 24, 24 ], [ 50111, 24, 24, 24 ], [ 50143, 24, 24, 24 ], [ 50159, 24, 24, 24 ], [ 50175, 24, 24, 24 ], [ 50223, 24, 24, 24 ], [ 50255, 24, 24, 24 ], [ 50287, 24, 24, 24 ], [ 50303, 24, 24, 24 ], [ 50543, 24, 24, 24 ], [ 50559, 24, 24, 24 ], [ 50575, 24, 24, 24 ], [ 50767, 24, 24, 24 ], [ 50799, 24, 24, 24 ], [ 50815, 24, 24, 24 ], [ 50847, 24, 24, 24 ], [ 50879, 24, 24, 24 ], [ 50911, 24, 24, 24 ], [ 50959, 24, 24, 24 ], [ 50975, 24, 24, 24 ], [ 51167, 24, 24, 24 ], [ 51199, 24, 24, 24 ], [ 51231, 24, 24, 24 ], [ 51247, 24, 24, 24 ], [ 51279, 24, 24, 24 ], [ 51311, 24, 24, 24 ], [ 51343, 24, 24, 24 ], [ 51375, 24, 24, 24 ], [ 51487, 24, 24, 24 ], [ 51535, 24, 24, 24 ], [ 51551, 24, 24, 24 ], [ 51567, 24, 24, 24 ], [ 51631, 24, 24, 24 ], [ 51663, 24, 24, 24 ], [ 51919, 24, 24, 24 ], [ 51951, 24, 24, 24 ], [ 51967, 24, 24, 24 ], [ 51983, 24, 24, 24 ], [ 51999, 24, 24, 24 ], [ 52031, 24, 24, 24 ], [ 52063, 24, 24, 24 ], [ 52095, 24, 24, 24 ], [ 52111, 24, 24, 24 ], [ 52239, 24, 24, 24 ], [ 52271, 24, 24, 24 ], [ 52287, 24, 24, 24 ], [ 52351, 24, 24, 24 ], [ 52383, 24, 24, 24 ], [ 52399, 24, 24, 24 ], [ 52415, 24, 24, 24 ], [ 52431, 24, 24, 24 ], [ 52607, 24, 24, 24 ], [ 52671, 24, 24, 24 ], [ 52783, 24, 24, 24 ], [ 52815, 24, 24, 24 ], [ 52831, 24, 24, 24 ], [ 52927, 24, 24, 24 ], [ 52959, 24, 24, 24 ], [ 52975, 24, 24, 24 ], [ 52991, 24, 24, 24 ], [ 53119, 24, 24, 24 ], [ 53135, 24, 24, 24 ], [ 53151, 24, 24, 24 ], [ 53359, 24, 24, 24 ], [ 53391, 24, 24, 24 ], [ 53407, 24, 24, 24 ], [ 53423, 24, 24, 24 ], [ 53439, 24, 24, 24 ], [ 53471, 24, 24, 24 ], [ 53535, 24, 24, 24 ], [ 53551, 24, 24, 24 ], [ 53695, 24, 24, 24 ], [ 53711, 24, 24, 24 ], [ 53727, 24, 24, 24 ], [ 53791, 24, 24, 24 ], [ 53823, 24, 24, 24 ], [ 53855, 24, 24, 24 ], [ 53871, 24, 24, 24 ], [ 54063, 24, 24, 24 ], [ 54079, 24, 24, 24 ], [ 54095, 24, 24, 24 ], [ 54111, 24, 24, 24 ], [ 54127, 24, 24, 24 ], [ 54159, 24, 24, 24 ], [ 54191, 24, 24, 24 ], [ 54223, 24, 24, 24 ], [ 54335, 24, 24, 24 ], [ 54367, 24, 24, 24 ], [ 54415, 24, 24, 24 ], [ 54447, 24, 24, 24 ], [ 54479, 24, 24, 24 ], [ 54495, 24, 24, 24 ], [ 54511, 24, 24, 24 ], [ 54527, 24, 24, 24 ], [ 54559, 24, 24, 24 ], [ 54847, 24, 24, 24 ], [ 54991, 24, 24, 24 ], [ 55007, 24, 24, 24 ], [ 55039, 24, 24, 24 ], [ 55071, 24, 24, 24 ], [ 55135, 24, 24, 24 ], [ 55151, 24, 24, 24 ], [ 55167, 24, 24, 24 ], [ 55215, 24, 24, 24 ], [ 55391, 24, 24, 24 ], [ 55423, 24, 24, 24 ], [ 55439, 24, 24, 24 ], [ 55471, 24, 24, 24 ], 
      [ 55503, 24, 24, 24 ], [ 55535, 24, 24, 24 ], [ 55567, 24, 24, 24 ], [ 55583, 24, 24, 24 ], [ 55727, 24, 24, 24 ], [ 55743, 24, 24, 24 ], [ 55759, 24, 24, 24 ], 
      [ 55791, 24, 24, 24 ], [ 55823, 24, 24, 24 ], [ 55855, 24, 24, 24 ], [ 55871, 24, 24, 24 ], [ 55903, 24, 24, 24 ], [ 55935, 24, 24, 24 ], [ 58223, 24, 24, 24 ], [ 58255, 24, 24, 24 ], [ 58319, 24, 24, 24 ], [ 58335, 24, 24, 24 ], [ 58351, 24, 24, 24 ], [ 58399, 24, 24, 24 ], [ 58511, 24, 24, 24 ], [ 58543, 24, 24, 24 ], [ 58575, 24, 24, 24 ], [ 58607, 24, 24, 24 ], [ 58639, 24, 24, 24 ], [ 58655, 24, 24, 24 ], [ 58687, 24, 24, 24 ], [ 58719, 24, 24, 24 ], [ 58911, 24, 24, 24 ], [ 58927, 24, 24, 24 ], [ 58975, 24, 24, 24 ], [ 59007, 24, 24, 24 ], [ 59039, 24, 24, 24 ], [ 59071, 24, 24, 24 ], [ 59087, 24, 24, 24 ], [ 59119, 24, 24, 24 ], [ 59343, 24, 24, 24 ], [ 59359, 24, 24, 24 ], [ 59375, 24, 24, 24 ], [ 59647, 24, 24, 24 ], [ 59663, 24, 24, 24 ], [ 59695, 24, 24, 24 ], [ 59727, 24, 24, 24 ], [ 59775, 24, 24, 24 ], [ 59791, 24, 24, 24 ], [ 59807, 24, 24, 24 ], [ 59839, 24, 24, 24 ], [ 59871, 24, 24, 24 ], [ 59983, 24, 24, 24 ], [ 60015, 24, 24, 24 ], [ 60047, 24, 24, 24 ], [ 60063, 24, 24, 24 ], [ 60079, 24, 24, 24 ], [ 60095, 24, 24, 24 ], [ 60127, 24, 24, 24 ], [ 60159, 24, 24, 24 ], [ 60383, 24, 24, 24 ], [ 60415, 24, 24, 24 ], [ 60479, 24, 24, 24 ], [ 60495, 24, 24, 24 ], [ 60511, 24, 24, 24 ], [ 60559, 24, 24, 24 ], [ 60735, 24, 24, 24 ], [ 60767, 24, 24, 24 ], [ 60783, 24, 24, 24 ], [ 60799, 24, 24, 24 ], [ 60815, 24, 24, 24 ], [ 60847, 24, 24, 24 ], [ 60879, 24, 24, 24 ], [ 60927, 24, 24, 24 ], [ 61167, 24, 24, 24 ], [ 61279, 24, 24, 24 ], [ 61311, 24, 24, 24 ], [ 61423, 24, 24, 24 ], [ 61599, 24, 24, 24 ], [ 61631, 24, 24, 24 ], [ 61823, 24, 24, 24 ], [ 61855, 24, 24, 24 ], [ 61919, 24, 24, 24 ], [ 61935, 24, 24, 24 ], [ 61951, 24, 24, 24 ], [ 61967, 24, 24, 24 ], [ 62031, 24, 24, 24 ], [ 62063, 24, 24, 24 ], [ 62175, 24, 24, 24 ], [ 62207, 24, 24, 24 ], [ 62239, 24, 24, 24 ], [ 62255, 24, 24, 24 ], [ 62287, 24, 24, 24 ], [ 62351, 24, 24, 24 ], [ 62367, 24, 24, 24 ], [ 62383, 24, 24, 24 ], [ 62575, 24, 24, 24 ], [ 62607, 24, 24, 24 ], [ 62639, 24, 24, 24 ], [ 62655, 24, 24, 24 ], [ 62671, 24, 24, 24 ], [ 62687, 24, 24, 24 ], [ 62719, 24, 24, 24 ], [ 62751, 24, 24, 24 ], [ 62895, 24, 24, 24 ], [ 62927, 24, 24, 24 ], [ 62959, 24, 24, 24 ], [ 62975, 24, 24, 24 ], [ 63007, 24, 24, 24 ], [ 63039, 24, 24, 24 ], [ 63087, 24, 24, 24 ], [ 63103, 24, 24, 24 ], [ 63295, 24, 24, 24 ], [ 63327, 24, 24, 24 ], [ 63359, 24, 24, 24 ], [ 63391, 24, 24, 24 ], [ 63407, 24, 24, 24 ], [ 63439, 24, 24, 24 ], [ 63471, 24, 24, 24 ], [ 63503, 24, 24, 24 ], [ 63519, 24, 24, 24 ], [ 63695, 24, 24, 24 ], [ 63759, 24, 24, 24 ], [ 64015, 24, 24, 24 ], [ 64047, 24, 24, 24 ], [ 64095, 24, 24, 24 ], [ 64111, 24, 24, 24 ], [ 64127, 24, 24, 24 ], [ 64159, 24, 24, 24 ], [ 64191, 24, 24, 24 ], [ 64223, 24, 24, 24 ], [ 64335, 24, 24, 24 ], [ 64367, 24, 24, 24 ], [ 64399, 24, 24, 24 ], [ 64415, 24, 24, 24 ], [ 64447, 24, 24, 24 ], [ 64479, 24, 24, 24 ], [ 64527, 24, 24, 24 ], [ 64543, 24, 24, 24 ], [ 64559, 24, 24, 24 ], [ 69119, 24, 24, 24 ], [ 69135, 24, 24, 24 ], [ 69151, 24, 24, 24 ], [ 69231, 24, 24, 24 ], [ 69263, 24, 24, 24 ], [ 69279, 24, 24, 24 ], [ 69311, 24, 24, 24 ], [ 69343, 24, 24, 24 ], [ 69439, 24, 24, 24 ], [ 69487, 24, 24, 24 ], [ 69551, 24, 24, 24 ], [ 69567, 24, 24, 24 ], [ 69583, 24, 24, 24 ], [ 69599, 24, 24, 24 ], [ 69631, 24, 24, 24 ], [ 69663, 24, 24, 24 ], [ 69855, 24, 24, 24 ], [ 69871, 24, 24, 24 ], [ 69919, 24, 24, 24 ], [ 69951, 24, 24, 24 ], [ 69983, 24, 24, 24 ], [ 69999, 24, 24, 24 ], [ 70031, 24, 24, 24 ], [ 70063, 24, 24, 24 ], [ 70175, 24, 24, 24 ], [ 70207, 24, 24, 24 ], [ 70239, 24, 24, 24 ], [ 70271, 24, 24, 24 ], [ 70287, 24, 24, 24 ], [ 70303, 24, 24, 24 ], [ 70351, 24, 24, 24 ], [ 70383, 24, 24, 24 ], [ 70703, 24, 24, 24 ], [ 70719, 24, 24, 24 ], [ 70895, 24, 24, 24 ], [ 70927, 24, 24, 24 ], [ 70959, 24, 24, 24 ], [ 70991, 24, 24, 24 ], [ 71007, 24, 24, 24 ], [ 71039, 24, 24, 24 ], [ 71071, 24, 24, 24 ], [ 71103, 24, 24, 24 ], [ 71311, 24, 24, 24 ], [ 71359, 24, 24, 24 ], [ 71391, 24, 24, 24 ], [ 71423, 24, 24, 24 ], [ 71439, 24, 24, 24 ], [ 71455, 24, 24, 24 ], [ 71471, 24, 24, 24 ], 
      [ 71503, 24, 24, 24 ], [ 71679, 24, 24, 24 ], [ 71711, 24, 24, 24 ], [ 71727, 24, 24, 24 ], [ 71743, 24, 24, 24 ], [ 71759, 24, 24, 24 ], [ 71791, 24, 24, 24 ], 
      [ 71823, 24, 24, 24 ], [ 71855, 24, 24, 24 ], [ 72031, 24, 24, 24 ], [ 72047, 24, 24, 24 ], [ 72111, 24, 24, 24 ], [ 72143, 24, 24, 24 ], [ 72159, 24, 24, 24 ], [ 72175, 24, 24, 24 ], [ 72191, 24, 24, 24 ], [ 72223, 24, 24, 24 ], [ 72255, 24, 24, 24 ], [ 72367, 24, 24, 24 ], [ 72431, 24, 24, 24 ], [ 72447, 24, 24, 24 ], [ 72463, 24, 24, 24 ], [ 72479, 24, 24, 24 ], [ 72543, 24, 24, 24 ], [ 72575, 24, 24, 24 ], [ 72591, 24, 24, 24 ], [ 72767, 24, 24, 24 ], [ 72799, 24, 24, 24 ], [ 72975, 24, 24, 24 ], [ 73087, 24, 24, 24 ], [ 73119, 24, 24, 24 ], [ 73151, 24, 24, 24 ], [ 73311, 24, 24, 24 ], [ 73519, 24, 24, 24 ], [ 73551, 24, 24, 24 ], [ 73583, 24, 24, 24 ], [ 73599, 24, 24, 24 ], [ 73631, 24, 24, 24 ], [ 73663, 24, 24, 24 ], [ 73695, 24, 24, 24 ], [ 73727, 24, 24, 24 ], [ 73839, 24, 24, 24 ], [ 73887, 24, 24, 24 ], [ 73903, 24, 24, 24 ], [ 73919, 24, 24, 24 ], [ 73983, 24, 24, 24 ], [ 74015, 24, 24, 24 ], [ 74239, 24, 24, 24 ], [ 74271, 24, 24, 24 ], [ 74303, 24, 24, 24 ], [ 74319, 24, 24, 24 ], [ 74335, 24, 24, 24 ], [ 74351, 24, 24, 24 ], [ 74383, 24, 24, 24 ], [ 74415, 24, 24, 24 ], [ 74447, 24, 24, 24 ], [ 74559, 24, 24, 24 ], [ 74591, 24, 24, 24 ], [ 74623, 24, 24, 24 ], [ 74671, 24, 24, 24 ], [ 74703, 24, 24, 24 ], [ 74735, 24, 24, 24 ], [ 74751, 24, 24, 24 ], [ 74767, 24, 24, 24 ], [ 75039, 24, 24, 24 ], [ 75055, 24, 24, 24 ], [ 75279, 24, 24, 24 ], [ 75311, 24, 24, 24 ], [ 75327, 24, 24, 24 ], [ 75359, 24, 24, 24 ], [ 75391, 24, 24, 24 ], [ 75471, 24, 24, 24 ], [ 75487, 24, 24, 24 ], [ 77871, 24, 24, 24 ], [ 77903, 24, 24, 24 ], [ 77919, 24, 24, 24 ], [ 77935, 24, 24, 24 ], [ 77951, 24, 24, 24 ], [ 77983, 24, 24, 24 ], [ 78015, 24, 24, 24 ], [ 78063, 24, 24, 24 ], [ 78095, 24, 24, 24 ], [ 78223, 24, 24, 24 ], [ 78239, 24, 24, 24 ], [ 78303, 24, 24, 24 ], [ 78335, 24, 24, 24 ], [ 78367, 24, 24, 24 ], [ 78383, 24, 24, 24 ], [ 78415, 24, 24, 24 ], [ 78591, 24, 24, 24 ], [ 78623, 24, 24, 24 ], [ 78671, 24, 24, 24 ], [ 78703, 24, 24, 24 ], [ 78767, 24, 24, 24 ], [ 78783, 24, 24, 24 ], [ 78799, 24, 24, 24 ], [ 78943, 24, 24, 24 ], [ 78959, 24, 24, 24 ], [ 78991, 24, 24, 24 ], [ 79023, 24, 24, 24 ], [ 79055, 24, 24, 24 ], [ 79087, 24, 24, 24 ], [ 79103, 24, 24, 24 ], [ 79135, 24, 24, 24 ], [ 79359, 24, 24, 24 ], [ 79375, 24, 24, 24 ], [ 79455, 24, 24, 24 ], [ 79487, 24, 24, 24 ], [ 79519, 24, 24, 24 ], [ 79535, 24, 24, 24 ], [ 79791, 24, 24, 24 ], [ 80063, 24, 24, 24 ], [ 80079, 24, 24, 24 ], [ 80095, 24, 24, 24 ], [ 80111, 24, 24, 24 ], [ 80143, 24, 24, 24 ], [ 80207, 24, 24, 24 ], [ 80223, 24, 24, 24 ], [ 80255, 24, 24, 24 ], [ 80383, 24, 24, 24 ], [ 80399, 24, 24, 24 ], [ 80431, 24, 24, 24 ], [ 80463, 24, 24, 24 ], [ 80495, 24, 24, 24 ], [ 80511, 24, 24, 24 ], [ 80527, 24, 24, 24 ], [ 80543, 24, 24, 24 ], [ 80575, 24, 24, 24 ], [ 80783, 24, 24, 24 ], [ 80799, 24, 24, 24 ], [ 80831, 24, 24, 24 ], [ 80863, 24, 24, 24 ], [ 80927, 24, 24, 24 ], [ 80943, 24, 24, 24 ], [ 80959, 24, 24, 24 ], [ 81007, 24, 24, 24 ], [ 81103, 24, 24, 24 ], [ 81119, 24, 24, 24 ], [ 81183, 24, 24, 24 ], [ 81215, 24, 24, 24 ], [ 81231, 24, 24, 24 ], [ 81247, 24, 24, 24 ], [ 81263, 24, 24, 24 ], [ 81295, 24, 24, 24 ], [ 81327, 24, 24, 24 ], [ 81519, 24, 24, 24 ], [ 81535, 24, 24, 24 ], [ 81679, 24, 24, 24 ], [ 81695, 24, 24, 24 ], [ 81727, 24, 24, 24 ], [ 81839, 24, 24, 24 ], [ 81871, 24, 24, 24 ], [ 82047, 24, 24, 24 ], [ 82239, 24, 24, 24 ], [ 82255, 24, 24, 24 ], [ 82271, 24, 24, 24 ], [ 82303, 24, 24, 24 ], [ 82335, 24, 24, 24 ], [ 82383, 24, 24, 24 ], [ 82415, 24, 24, 24 ], [ 82447, 24, 24, 24 ], [ 82559, 24, 24, 24 ], [ 82591, 24, 24, 24 ], [ 82623, 24, 24, 24 ], [ 82655, 24, 24, 24 ], [ 82671, 24, 24, 24 ], [ 82687, 24, 24, 24 ], [ 82703, 24, 24, 24 ], [ 82735, 24, 24, 24 ], [ 82767, 24, 24, 24 ], [ 82991, 24, 24, 24 ], [ 83023, 24, 24, 24 ], [ 83087, 24, 24, 24 ], [ 83103, 24, 24, 24 ], [ 83119, 24, 24, 24 ], [ 83167, 24, 24, 24 ], [ 83199, 24, 24, 24 ], [ 83311, 24, 24, 24 ], [ 83343, 24, 24, 24 ], [ 83375, 24, 24, 24 ], [ 83407, 24, 24, 24 ], [ 83423, 24, 24, 24 ], [ 83455, 24, 24, 24 ], [ 83487, 24, 24, 24 ], 
      [ 83695, 24, 24, 24 ], [ 83743, 24, 24, 24 ], [ 83775, 24, 24, 24 ], [ 83807, 24, 24, 24 ], [ 83839, 24, 24, 24 ], [ 83855, 24, 24, 24 ], [ 83887, 24, 24, 24 ], [ 83919, 24, 24, 24 ], [ 84111, 24, 24, 24 ], [ 84127, 24, 24, 24 ], [ 84143, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 82944, 98304, 165888, 196608, 393216, 589824, 1179648, 3145728, 18874368, 42467328, 107495424, 339738624, 644972544, 2293235712 ],
  witnessBad := [  ],
  witnessOK := 4286,
  worker := 14 );


==> anc/five_values/logs/task2_worker_14.log <==
worker 14 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=14 processed=5407 index_sum=233923041 witness_verified=4286 witness_failed=0 no_witness=1121 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 82944, 98304, 165888, 196608, 393216, 589824, 1179648, 3145728, 18874368, 42467328, 107495424, 339738624, 644972544, 2293235712 ] counts=[ 1121, 2637, 1208, 17, 109, 75, 83, 22, 42, 19, 5, 1, 32, 1, 10, 4, 7, 3, 3, 2, 1, 2, 1, 1, 1 ]


==> anc/five_values/logs/task2_worker_15.data <==
TASK2_DATA[16] := rec(
  counts := [ 1136, 2583, 1244, 19, 104, 72, 92, 24, 38, 20, 9, 2, 2, 29, 2, 5, 1, 4, 10, 2, 2, 1, 6 ],
  idxsum := 233928448,
  processed := 5407,
  realizing := [ [ 1104, 24, 24, 24 ], [ 1120, 24, 24, 24 ], [ 1136, 24, 24, 24 ], [ 1328, 24, 24, 24 ], [ 1360, 24, 24, 24 ], [ 1376, 24, 24, 24 ], [ 1408, 24, 24, 24 ], 
      [ 1440, 24, 24, 24 ], [ 1472, 24, 24, 24 ], [ 1520, 24, 24, 24 ], [ 1536, 24, 24, 24 ], [ 1712, 24, 24, 24 ], [ 1728, 24, 24, 24 ], [ 1760, 24, 24, 24 ], [ 1776, 24, 24, 24 ], [ 1808, 24, 24, 24 ], [ 1840, 24, 24, 24 ], [ 1856, 24, 24, 24 ], [ 1888, 24, 24, 24 ], [ 1904, 24, 24, 24 ], [ 1984, 24, 24, 24 ], [ 2032, 24, 24, 24 ], [ 2048, 24, 24, 24 ], [ 2064, 24, 24, 24 ], [ 2128, 24, 24, 24 ], [ 2160, 24, 24, 24 ], [ 2208, 24, 24, 24 ], [ 2384, 24, 24, 24 ], [ 2416, 24, 24, 24 ], [ 2448, 24, 24, 24 ], [ 2464, 24, 24, 24 ], [ 2480, 24, 24, 24 ], [ 2496, 24, 24, 24 ], [ 2528, 24, 24, 24 ], [ 2560, 24, 24, 24 ], [ 2592, 24, 24, 24 ], [ 2608, 24, 24, 24 ], [ 2704, 24, 24, 24 ], [ 2736, 24, 24, 24 ], [ 2768, 24, 24, 24 ], [ 2816, 24, 24, 24 ], [ 2848, 24, 24, 24 ], [ 2880, 24, 24, 24 ], [ 2896, 24, 24, 24 ], [ 2912, 24, 24, 24 ], [ 2928, 24, 24, 24 ], [ 3168, 24, 24, 24 ], [ 3392, 24, 24, 24 ], [ 3408, 24, 24, 24 ], [ 3440, 24, 24, 24 ], [ 3472, 24, 24, 24 ], [ 3552, 24, 24, 24 ], [ 3568, 24, 24, 24 ], [ 3776, 24, 24, 24 ], [ 3792, 24, 24, 24 ], [ 3808, 24, 24, 24 ], [ 3840, 24, 24, 24 ], [ 3872, 24, 24, 24 ], [ 3904, 24, 24, 24 ], [ 3936, 24, 24, 24 ], [ 4064, 24, 24, 24 ], [ 4080, 24, 24, 24 ], [ 4096, 24, 24, 24 ], [ 4160, 24, 24, 24 ], [ 4192, 24, 24, 24 ], [ 4240, 24, 24, 24 ], [ 4272, 24, 24, 24 ], [ 4448, 24, 24, 24 ], [ 4480, 24, 24, 24 ], [ 4496, 24, 24, 24 ], [ 4528, 24, 24, 24 ], [ 4560, 24, 24, 24 ], [ 4624, 24, 24, 24 ], [ 4640, 24, 24, 24 ], [ 4768, 24, 24, 24 ], [ 4800, 24, 24, 24 ], [ 4848, 24, 24, 24 ], [ 4880, 24, 24, 24 ], [ 4912, 24, 24, 24 ], [ 4928, 24, 24, 24 ], [ 4944, 24, 24, 24 ], [ 4960, 24, 24, 24 ], [ 4992, 24, 24, 24 ], [ 7248, 24, 24, 24 ], [ 7264, 24, 24, 24 ], [ 7344, 24, 24, 24 ], [ 7376, 24, 24, 24 ], [ 7408, 24, 24, 24 ], [ 7424, 24, 24, 24 ], [ 7456, 24, 24, 24 ], [ 7680, 24, 24, 24 ], [ 7696, 24, 24, 24 ], [ 7968, 24, 24, 24 ], [ 7984, 24, 24, 24 ], [ 8000, 24, 24, 24 ], [ 8032, 24, 24, 24 ], [ 8064, 24, 24, 24 ], [ 8112, 24, 24, 24 ], [ 8144, 24, 24, 24 ], [ 8176, 24, 24, 24 ], [ 8288, 24, 24, 24 ], [ 8320, 24, 24, 24 ], [ 8352, 24, 24, 24 ], [ 8384, 24, 24, 24 ], [ 8400, 24, 24, 24 ], [ 8416, 24, 24, 24 ], [ 8432, 24, 24, 24 ], [ 8464, 24, 24, 24 ], [ 8496, 24, 24, 24 ], [ 8720, 24, 24, 24 ], [ 8752, 24, 24, 24 ], [ 8816, 24, 24, 24 ], [ 8832, 24, 24, 24 ], [ 8848, 24, 24, 24 ], [ 8896, 24, 24, 24 ], [ 9008, 24, 24, 24 ], [ 9040, 24, 24, 24 ], [ 9072, 24, 24, 24 ], [ 9104, 24, 24, 24 ], [ 9136, 24, 24, 24 ], [ 9152, 24, 24, 24 ], [ 9184, 24, 24, 24 ], [ 9216, 24, 24, 24 ], [ 11456, 24, 24, 24 ], [ 11472, 24, 24, 24 ], [ 11504, 24, 24, 24 ], [ 11536, 24, 24, 24 ], [ 11552, 24, 24, 24 ], [ 11568, 24, 24, 24 ], [ 11616, 24, 24, 24 ], [ 11632, 24, 24, 24 ], [ 11664, 24, 24, 24 ], [ 11760, 24, 24, 24 ], [ 11808, 24, 24, 24 ], [ 11840, 24, 24, 24 ], [ 11904, 24, 24, 24 ], [ 11936, 24, 24, 24 ], [ 11968, 24, 24, 24 ], [ 12192, 24, 24, 24 ], [ 12208, 24, 24, 24 ], [ 12240, 24, 24, 24 ], [ 12416, 24, 24, 24 ], [ 12448, 24, 24, 24 ], [ 12480, 24, 24, 24 ], [ 12496, 24, 24, 24 ], [ 12528, 24, 24, 24 ], [ 12560, 24, 24, 24 ], [ 12592, 24, 24, 24 ], [ 12608, 24, 24, 24 ], [ 12816, 24, 24, 24 ], [ 12848, 24, 24, 24 ], [ 12880, 24, 24, 24 ], [ 12896, 24, 24, 24 ], [ 12912, 24, 24, 24 ], [ 12928, 24, 24, 24 ], [ 12992, 24, 24, 24 ], [ 13024, 24, 24, 24 ], [ 13040, 24, 24, 24 ], [ 13136, 24, 24, 24 ], [ 13168, 24, 24, 24 ], [ 13184, 24, 24, 24 ], [ 13200, 24, 24, 24 ], [ 13248, 24, 24, 24 ], [ 13328, 24, 24, 24 ], [ 13344, 24, 24, 24 ], [ 13360, 24, 24, 24 ], [ 13536, 24, 24, 24 ], [ 13600, 24, 24, 24 ], [ 13616, 24, 24, 24 ], [ 13632, 24, 24, 24 ], [ 13648, 24, 24, 24 ], [ 13712, 24, 24, 24 ], [ 13744, 24, 24, 24 ], [ 13760, 24, 24, 24 ], [ 13856, 24, 24, 24 ], [ 13904, 24, 24, 24 ], [ 13920, 24, 24, 24 ], [ 13936, 24, 24, 24 ], [ 14032, 24, 24, 24 ], [ 14064, 24, 24, 24 ], [ 14080, 24, 24, 24 ], [ 14288, 24, 24, 24 ], [ 14320, 24, 24, 24 ], [ 14336, 24, 24, 24 ], [ 14464, 24, 24, 24 ], [ 14480, 24, 24, 24 ], [ 14496, 24, 24, 24 ], [ 14608, 24, 24, 24 ], [ 14640, 24, 24, 24 ], 
      [ 14656, 24, 24, 24 ], [ 14752, 24, 24, 24 ], [ 14768, 24, 24, 24 ], [ 14784, 24, 24, 24 ], [ 14800, 24, 24, 24 ], [ 15008, 24, 24, 24 ], [ 15040, 24, 24, 24 ], 
      [ 15056, 24, 24, 24 ], [ 15072, 24, 24, 24 ], [ 15088, 24, 24, 24 ], [ 15152, 24, 24, 24 ], [ 15184, 24, 24, 24 ], [ 15200, 24, 24, 24 ], [ 15216, 24, 24, 24 ], [ 15328, 24, 24, 24 ], [ 15344, 24, 24, 24 ], [ 15360, 24, 24, 24 ], [ 15376, 24, 24, 24 ], [ 15472, 24, 24, 24 ], [ 15488, 24, 24, 24 ], [ 15504, 24, 24, 24 ], [ 15520, 24, 24, 24 ], [ 15552, 24, 24, 24 ], [ 15712, 24, 24, 24 ], [ 15728, 24, 24, 24 ], [ 15744, 24, 24, 24 ], [ 15760, 24, 24, 24 ], [ 15808, 24, 24, 24 ], [ 15840, 24, 24, 24 ], [ 15872, 24, 24, 24 ], [ 15904, 24, 24, 24 ], [ 16000, 24, 24, 24 ], [ 16032, 24, 24, 24 ], [ 16096, 24, 24, 24 ], [ 16128, 24, 24, 24 ], [ 16160, 24, 24, 24 ], [ 16208, 24, 24, 24 ], [ 16432, 24, 24, 24 ], [ 16464, 24, 24, 24 ], [ 16672, 24, 24, 24 ], [ 16688, 24, 24, 24 ], [ 16720, 24, 24, 24 ], [ 16752, 24, 24, 24 ], [ 16784, 24, 24, 24 ], [ 16800, 24, 24, 24 ], [ 16832, 24, 24, 24 ], [ 16864, 24, 24, 24 ], [ 17072, 24, 24, 24 ], [ 17088, 24, 24, 24 ], [ 17104, 24, 24, 24 ], [ 17184, 24, 24, 24 ], [ 17216, 24, 24, 24 ], [ 17232, 24, 24, 24 ], [ 17264, 24, 24, 24 ], [ 17376, 24, 24, 24 ], [ 17392, 24, 24, 24 ], [ 17440, 24, 24, 24 ], [ 17504, 24, 24, 24 ], [ 17520, 24, 24, 24 ], [ 17536, 24, 24, 24 ], [ 17552, 24, 24, 24 ], [ 17584, 24, 24, 24 ], [ 19840, 24, 24, 24 ], [ 19856, 24, 24, 24 ], [ 19872, 24, 24, 24 ], [ 19904, 24, 24, 24 ], [ 19936, 24, 24, 24 ], [ 19968, 24, 24, 24 ], [ 20016, 24, 24, 24 ], [ 20048, 24, 24, 24 ], [ 20160, 24, 24, 24 ], [ 20192, 24, 24, 24 ], [ 20224, 24, 24, 24 ], [ 20272, 24, 24, 24 ], [ 20288, 24, 24, 24 ], [ 20304, 24, 24, 24 ], [ 20336, 24, 24, 24 ], [ 20368, 24, 24, 24 ], [ 20400, 24, 24, 24 ], [ 20592, 24, 24, 24 ], [ 20624, 24, 24, 24 ], [ 20704, 24, 24, 24 ], [ 20720, 24, 24, 24 ], [ 20768, 24, 24, 24 ], [ 20800, 24, 24, 24 ], [ 20976, 24, 24, 24 ], [ 20992, 24, 24, 24 ], [ 21008, 24, 24, 24 ], [ 21024, 24, 24, 24 ], [ 21296, 24, 24, 24 ], [ 21344, 24, 24, 24 ], [ 21376, 24, 24, 24 ], [ 21408, 24, 24, 24 ], [ 21424, 24, 24, 24 ], [ 21440, 24, 24, 24 ], [ 21456, 24, 24, 24 ], [ 21488, 24, 24, 24 ], [ 21520, 24, 24, 24 ], [ 21632, 24, 24, 24 ], [ 21664, 24, 24, 24 ], [ 21728, 24, 24, 24 ], [ 21744, 24, 24, 24 ], [ 21808, 24, 24, 24 ], [ 21840, 24, 24, 24 ], [ 22032, 24, 24, 24 ], [ 22096, 24, 24, 24 ], [ 22128, 24, 24, 24 ], [ 22144, 24, 24, 24 ], [ 22160, 24, 24, 24 ], [ 22176, 24, 24, 24 ], [ 22208, 24, 24, 24 ], [ 22240, 24, 24, 24 ], [ 22352, 24, 24, 24 ], [ 22416, 24, 24, 24 ], [ 22432, 24, 24, 24 ], [ 22448, 24, 24, 24 ], [ 22464, 24, 24, 24 ], [ 22528, 24, 24, 24 ], [ 22560, 24, 24, 24 ], [ 22576, 24, 24, 24 ], [ 22752, 24, 24, 24 ], [ 22784, 24, 24, 24 ], [ 22960, 24, 24, 24 ], [ 22992, 24, 24, 24 ], [ 23104, 24, 24, 24 ], [ 23136, 24, 24, 24 ], [ 23152, 24, 24, 24 ], [ 23296, 24, 24, 24 ], [ 23312, 24, 24, 24 ], [ 23504, 24, 24, 24 ], [ 23536, 24, 24, 24 ], [ 23568, 24, 24, 24 ], [ 23584, 24, 24, 24 ], [ 23600, 24, 24, 24 ], [ 23616, 24, 24, 24 ], [ 23648, 24, 24, 24 ], [ 23712, 24, 24, 24 ], [ 23824, 24, 24, 24 ], [ 23872, 24, 24, 24 ], [ 23888, 24, 24, 24 ], [ 23904, 24, 24, 24 ], [ 23968, 24, 24, 24 ], [ 24000, 24, 24, 24 ], [ 24032, 24, 24, 24 ], [ 24224, 24, 24, 24 ], [ 24256, 24, 24, 24 ], [ 24288, 24, 24, 24 ], [ 24320, 24, 24, 24 ], [ 24336, 24, 24, 24 ], [ 24368, 24, 24, 24 ], [ 24400, 24, 24, 24 ], [ 24432, 24, 24, 24 ], [ 24448, 24, 24, 24 ], [ 24544, 24, 24, 24 ], [ 24608, 24, 24, 24 ], [ 24624, 24, 24, 24 ], [ 24656, 24, 24, 24 ], [ 24688, 24, 24, 24 ], [ 24720, 24, 24, 24 ], [ 24752, 24, 24, 24 ], [ 24768, 24, 24, 24 ], [ 24944, 24, 24, 24 ], [ 24976, 24, 24, 24 ], [ 25024, 24, 24, 24 ], [ 25040, 24, 24, 24 ], [ 25056, 24, 24, 24 ], [ 25120, 24, 24, 24 ], [ 25152, 24, 24, 24 ], [ 25344, 24, 24, 24 ], [ 25376, 24, 24, 24 ], [ 25696, 24, 24, 24 ], [ 25728, 24, 24, 24 ], [ 25744, 24, 24, 24 ], [ 25760, 24, 24, 24 ], [ 25776, 24, 24, 24 ], [ 25808, 24, 24, 24 ], [ 25840, 24, 24, 24 ], [ 25888, 24, 24, 24 ], [ 26048, 24, 24, 24 ], [ 26064, 24, 24, 24 ], [ 26128, 24, 24, 24 ], [ 26160, 24, 24, 24 ], [ 26192, 24, 24, 24 ], [ 26208, 24, 24, 24 ], 
      [ 30752, 24, 24, 24 ], [ 30768, 24, 24, 24 ], [ 30912, 24, 24, 24 ], [ 30944, 24, 24, 24 ], [ 30976, 24, 24, 24 ], [ 31008, 24, 24, 24 ], [ 31024, 24, 24, 24 ], 
      [ 31056, 24, 24, 24 ], [ 31088, 24, 24, 24 ], [ 31120, 24, 24, 24 ], [ 31296, 24, 24, 24 ], [ 31312, 24, 24, 24 ], [ 31344, 24, 24, 24 ], [ 31376, 24, 24, 24 ], [ 31408, 24, 24, 24 ], [ 31424, 24, 24, 24 ], [ 31440, 24, 24, 24 ], [ 31456, 24, 24, 24 ], [ 31472, 24, 24, 24 ], [ 31600, 24, 24, 24 ], [ 31632, 24, 24, 24 ], [ 31664, 24, 24, 24 ], [ 31680, 24, 24, 24 ], [ 31696, 24, 24, 24 ], [ 31712, 24, 24, 24 ], [ 31744, 24, 24, 24 ], [ 31776, 24, 24, 24 ], [ 31808, 24, 24, 24 ], [ 32032, 24, 24, 24 ], [ 32064, 24, 24, 24 ], [ 32096, 24, 24, 24 ], [ 32112, 24, 24, 24 ], [ 32128, 24, 24, 24 ], [ 32176, 24, 24, 24 ], [ 32208, 24, 24, 24 ], [ 32320, 24, 24, 24 ], [ 32352, 24, 24, 24 ], [ 32384, 24, 24, 24 ], [ 32400, 24, 24, 24 ], [ 32416, 24, 24, 24 ], [ 32464, 24, 24, 24 ], [ 32496, 24, 24, 24 ], [ 32528, 24, 24, 24 ], [ 32720, 24, 24, 24 ], [ 32752, 24, 24, 24 ], [ 32928, 24, 24, 24 ], [ 33040, 24, 24, 24 ], [ 33072, 24, 24, 24 ], [ 33104, 24, 24, 24 ], [ 33264, 24, 24, 24 ], [ 33472, 24, 24, 24 ], [ 33504, 24, 24, 24 ], [ 33536, 24, 24, 24 ], [ 33552, 24, 24, 24 ], [ 33568, 24, 24, 24 ], [ 33584, 24, 24, 24 ], [ 33616, 24, 24, 24 ], [ 33792, 24, 24, 24 ], [ 33840, 24, 24, 24 ], [ 33856, 24, 24, 24 ], [ 33872, 24, 24, 24 ], [ 33936, 24, 24, 24 ], [ 33968, 24, 24, 24 ], [ 34160, 24, 24, 24 ], [ 34224, 24, 24, 24 ], [ 34256, 24, 24, 24 ], [ 34272, 24, 24, 24 ], [ 34288, 24, 24, 24 ], [ 34304, 24, 24, 24 ], [ 34336, 24, 24, 24 ], [ 34368, 24, 24, 24 ], [ 34400, 24, 24, 24 ], [ 34544, 24, 24, 24 ], [ 34576, 24, 24, 24 ], [ 34592, 24, 24, 24 ], [ 34656, 24, 24, 24 ], [ 34688, 24, 24, 24 ], [ 34704, 24, 24, 24 ], [ 34720, 24, 24, 24 ], [ 34944, 24, 24, 24 ], [ 34960, 24, 24, 24 ], [ 34976, 24, 24, 24 ], [ 35168, 24, 24, 24 ], [ 35200, 24, 24, 24 ], [ 35216, 24, 24, 24 ], [ 35248, 24, 24, 24 ], [ 35280, 24, 24, 24 ], [ 35312, 24, 24, 24 ], [ 35360, 24, 24, 24 ], [ 35376, 24, 24, 24 ], [ 35552, 24, 24, 24 ], [ 35568, 24, 24, 24 ], [ 35600, 24, 24, 24 ], [ 35616, 24, 24, 24 ], [ 35648, 24, 24, 24 ], [ 35680, 24, 24, 24 ], [ 35728, 24, 24, 24 ], [ 35744, 24, 24, 24 ], [ 35824, 24, 24, 24 ], [ 35872, 24, 24, 24 ], [ 35888, 24, 24, 24 ], [ 35904, 24, 24, 24 ], [ 35968, 24, 24, 24 ], [ 36000, 24, 24, 24 ], [ 36048, 24, 24, 24 ], [ 36224, 24, 24, 24 ], [ 36256, 24, 24, 24 ], [ 36288, 24, 24, 24 ], [ 36304, 24, 24, 24 ], [ 36320, 24, 24, 24 ], [ 36336, 24, 24, 24 ], [ 36368, 24, 24, 24 ], [ 36400, 24, 24, 24 ], [ 36432, 24, 24, 24 ], [ 36448, 24, 24, 24 ], [ 36544, 24, 24, 24 ], [ 36576, 24, 24, 24 ], [ 36608, 24, 24, 24 ], [ 36656, 24, 24, 24 ], [ 36688, 24, 24, 24 ], [ 36720, 24, 24, 24 ], [ 36736, 24, 24, 24 ], [ 36752, 24, 24, 24 ], [ 36768, 24, 24, 24 ], [ 39008, 24, 24, 24 ], [ 39056, 24, 24, 24 ], [ 39072, 24, 24, 24 ], [ 39088, 24, 24, 24 ], [ 39152, 24, 24, 24 ], [ 39184, 24, 24, 24 ], [ 39216, 24, 24, 24 ], [ 39232, 24, 24, 24 ], [ 39488, 24, 24, 24 ], [ 39760, 24, 24, 24 ], [ 39776, 24, 24, 24 ], [ 39792, 24, 24, 24 ], [ 39808, 24, 24, 24 ], [ 39840, 24, 24, 24 ], [ 39872, 24, 24, 24 ], [ 39920, 24, 24, 24 ], [ 39952, 24, 24, 24 ], [ 40080, 24, 24, 24 ], [ 40096, 24, 24, 24 ], [ 40128, 24, 24, 24 ], [ 40160, 24, 24, 24 ], [ 40192, 24, 24, 24 ], [ 40208, 24, 24, 24 ], [ 40224, 24, 24, 24 ], [ 40240, 24, 24, 24 ], [ 40272, 24, 24, 24 ], [ 40480, 24, 24, 24 ], [ 40528, 24, 24, 24 ], [ 40560, 24, 24, 24 ], [ 40624, 24, 24, 24 ], [ 40640, 24, 24, 24 ], [ 40656, 24, 24, 24 ], [ 40704, 24, 24, 24 ], [ 40800, 24, 24, 24 ], [ 40816, 24, 24, 24 ], [ 40848, 24, 24, 24 ], [ 40880, 24, 24, 24 ], [ 40912, 24, 24, 24 ], [ 40944, 24, 24, 24 ], [ 40960, 24, 24, 24 ], [ 40992, 24, 24, 24 ], [ 41024, 24, 24, 24 ], [ 41200, 24, 24, 24 ], [ 41216, 24, 24, 24 ], [ 41232, 24, 24, 24 ], [ 41360, 24, 24, 24 ], [ 41376, 24, 24, 24 ], [ 41392, 24, 24, 24 ], [ 41424, 24, 24, 24 ], [ 41520, 24, 24, 24 ], [ 41536, 24, 24, 24 ], [ 41568, 24, 24, 24 ], [ 41680, 24, 24, 24 ], [ 41744, 24, 24, 24 ], [ 41936, 24, 24, 24 ], [ 41952, 24, 24, 24 ], [ 41968, 24, 24, 24 ], [ 42000, 24, 24, 24 ], [ 42064, 24, 24, 24 ], [ 42080, 24, 24, 24 ], 
      [ 42112, 24, 24, 24 ], [ 42256, 24, 24, 24 ], [ 42288, 24, 24, 24 ], [ 42320, 24, 24, 24 ], [ 42352, 24, 24, 24 ], [ 42368, 24, 24, 24 ], [ 42384, 24, 24, 24 ], 
      [ 42400, 24, 24, 24 ], [ 42432, 24, 24, 24 ], [ 42656, 24, 24, 24 ], [ 42688, 24, 24, 24 ], [ 42720, 24, 24, 24 ], [ 42784, 24, 24, 24 ], [ 42800, 24, 24, 24 ], [ 42816, 24, 24, 24 ], [ 42864, 24, 24, 24 ], [ 42976, 24, 24, 24 ], [ 43040, 24, 24, 24 ], [ 43072, 24, 24, 24 ], [ 43088, 24, 24, 24 ], [ 43104, 24, 24, 24 ], [ 43120, 24, 24, 24 ], [ 43152, 24, 24, 24 ], [ 43184, 24, 24, 24 ], [ 43392, 24, 24, 24 ], [ 43440, 24, 24, 24 ], [ 43472, 24, 24, 24 ], [ 43504, 24, 24, 24 ], [ 43536, 24, 24, 24 ], [ 43552, 24, 24, 24 ], [ 43584, 24, 24, 24 ], [ 43616, 24, 24, 24 ], [ 43808, 24, 24, 24 ], [ 43824, 24, 24, 24 ], [ 43840, 24, 24, 24 ], [ 44112, 24, 24, 24 ], [ 44128, 24, 24, 24 ], [ 44160, 24, 24, 24 ], [ 44192, 24, 24, 24 ], [ 44240, 24, 24, 24 ], [ 44256, 24, 24, 24 ], [ 44272, 24, 24, 24 ], [ 44304, 24, 24, 24 ], [ 44336, 24, 24, 24 ], [ 44448, 24, 24, 24 ], [ 44480, 24, 24, 24 ], [ 44528, 24, 24, 24 ], [ 44544, 24, 24, 24 ], [ 44560, 24, 24, 24 ], [ 44592, 24, 24, 24 ], [ 44624, 24, 24, 24 ], [ 44848, 24, 24, 24 ], [ 44880, 24, 24, 24 ], [ 44912, 24, 24, 24 ], [ 44944, 24, 24, 24 ], [ 44960, 24, 24, 24 ], [ 44976, 24, 24, 24 ], [ 44992, 24, 24, 24 ], [ 45024, 24, 24, 24 ], [ 45056, 24, 24, 24 ], [ 45168, 24, 24, 24 ], [ 45200, 24, 24, 24 ], [ 45264, 24, 24, 24 ], [ 45280, 24, 24, 24 ], [ 45312, 24, 24, 24 ], [ 45344, 24, 24, 24 ], [ 49824, 24, 24, 24 ], [ 49840, 24, 24, 24 ], [ 49856, 24, 24, 24 ], [ 49904, 24, 24, 24 ], [ 49936, 24, 24, 24 ], [ 49968, 24, 24, 24 ], [ 50000, 24, 24, 24 ], [ 50096, 24, 24, 24 ], [ 50128, 24, 24, 24 ], [ 50192, 24, 24, 24 ], [ 50224, 24, 24, 24 ], [ 50256, 24, 24, 24 ], [ 50304, 24, 24, 24 ], [ 50528, 24, 24, 24 ], [ 50560, 24, 24, 24 ], [ 50768, 24, 24, 24 ], [ 50784, 24, 24, 24 ], [ 50816, 24, 24, 24 ], [ 50848, 24, 24, 24 ], [ 50880, 24, 24, 24 ], [ 50896, 24, 24, 24 ], [ 50928, 24, 24, 24 ], [ 50960, 24, 24, 24 ], [ 51168, 24, 24, 24 ], [ 51184, 24, 24, 24 ], [ 51200, 24, 24, 24 ], [ 51280, 24, 24, 24 ], [ 51312, 24, 24, 24 ], [ 51328, 24, 24, 24 ], [ 51360, 24, 24, 24 ], [ 51472, 24, 24, 24 ], [ 51488, 24, 24, 24 ], [ 51536, 24, 24, 24 ], [ 51600, 24, 24, 24 ], [ 51616, 24, 24, 24 ], [ 51632, 24, 24, 24 ], [ 51648, 24, 24, 24 ], [ 51680, 24, 24, 24 ], [ 51888, 24, 24, 24 ], [ 51904, 24, 24, 24 ], [ 51920, 24, 24, 24 ], [ 51936, 24, 24, 24 ], [ 52000, 24, 24, 24 ], [ 52032, 24, 24, 24 ], [ 52048, 24, 24, 24 ], [ 52080, 24, 24, 24 ], [ 52112, 24, 24, 24 ], [ 52208, 24, 24, 24 ], [ 52224, 24, 24, 24 ], [ 52256, 24, 24, 24 ], [ 52320, 24, 24, 24 ], [ 52336, 24, 24, 24 ], [ 52352, 24, 24, 24 ], [ 52368, 24, 24, 24 ], [ 52432, 24, 24, 24 ], [ 52608, 24, 24, 24 ], [ 52624, 24, 24, 24 ], [ 52656, 24, 24, 24 ], [ 52768, 24, 24, 24 ], [ 52784, 24, 24, 24 ], [ 52928, 24, 24, 24 ], [ 52944, 24, 24, 24 ], [ 52976, 24, 24, 24 ], [ 53088, 24, 24, 24 ], [ 53120, 24, 24, 24 ], [ 53344, 24, 24, 24 ], [ 53360, 24, 24, 24 ], [ 53408, 24, 24, 24 ], [ 53440, 24, 24, 24 ], [ 53472, 24, 24, 24 ], [ 53488, 24, 24, 24 ], [ 53504, 24, 24, 24 ], [ 53520, 24, 24, 24 ], [ 53552, 24, 24, 24 ], [ 53664, 24, 24, 24 ], [ 53728, 24, 24, 24 ], [ 53760, 24, 24, 24 ], [ 53776, 24, 24, 24 ], [ 53792, 24, 24, 24 ], [ 53808, 24, 24, 24 ], [ 53840, 24, 24, 24 ], [ 53872, 24, 24, 24 ], [ 54048, 24, 24, 24 ], [ 54064, 24, 24, 24 ], [ 54096, 24, 24, 24 ], [ 54128, 24, 24, 24 ], [ 54160, 24, 24, 24 ], [ 54176, 24, 24, 24 ], [ 54192, 24, 24, 24 ], [ 54208, 24, 24, 24 ], [ 54224, 24, 24, 24 ], [ 54320, 24, 24, 24 ], [ 54352, 24, 24, 24 ], [ 54384, 24, 24, 24 ], [ 54416, 24, 24, 24 ], [ 54432, 24, 24, 24 ], [ 54448, 24, 24, 24 ], [ 54496, 24, 24, 24 ], [ 54528, 24, 24, 24 ], [ 54560, 24, 24, 24 ], [ 54816, 24, 24, 24 ], [ 54832, 24, 24, 24 ], [ 54848, 24, 24, 24 ], [ 55008, 24, 24, 24 ], [ 55040, 24, 24, 24 ], [ 55072, 24, 24, 24 ], [ 55088, 24, 24, 24 ], [ 55120, 24, 24, 24 ], [ 55152, 24, 24, 24 ], [ 55184, 24, 24, 24 ], [ 55440, 24, 24, 24 ], [ 55472, 24, 24, 24 ], [ 55504, 24, 24, 24 ], [ 55520, 24, 24, 24 ], [ 55584, 24, 24, 24 ], [ 55616, 24, 24, 24 ], [ 55728, 24, 24, 24 ], [ 55760, 24, 24, 24 ], 
      [ 55808, 24, 24, 24 ], [ 55824, 24, 24, 24 ], [ 55840, 24, 24, 24 ], [ 55904, 24, 24, 24 ], [ 55936, 24, 24, 24 ], [ 58192, 24, 24, 24 ], [ 58224, 24, 24, 24 ], 
      [ 58256, 24, 24, 24 ], [ 58288, 24, 24, 24 ], [ 58304, 24, 24, 24 ], [ 58336, 24, 24, 24 ], [ 58368, 24, 24, 24 ], [ 58400, 24, 24, 24 ], [ 58416, 24, 24, 24 ], [ 58512, 24, 24, 24 ], [ 58576, 24, 24, 24 ], [ 58592, 24, 24, 24 ], [ 58624, 24, 24, 24 ], [ 58656, 24, 24, 24 ], [ 58688, 24, 24, 24 ], [ 58720, 24, 24, 24 ], [ 58736, 24, 24, 24 ], [ 58912, 24, 24, 24 ], [ 58944, 24, 24, 24 ], [ 58992, 24, 24, 24 ], [ 59008, 24, 24, 24 ], [ 59024, 24, 24, 24 ], [ 59088, 24, 24, 24 ], [ 59120, 24, 24, 24 ], [ 59312, 24, 24, 24 ], [ 59344, 24, 24, 24 ], [ 59664, 24, 24, 24 ], [ 59696, 24, 24, 24 ], [ 59712, 24, 24, 24 ], [ 59728, 24, 24, 24 ], [ 59744, 24, 24, 24 ], [ 59776, 24, 24, 24 ], [ 59808, 24, 24, 24 ], [ 59856, 24, 24, 24 ], [ 60016, 24, 24, 24 ], [ 60032, 24, 24, 24 ], [ 60096, 24, 24, 24 ], [ 60128, 24, 24, 24 ], [ 60160, 24, 24, 24 ], [ 60176, 24, 24, 24 ], [ 60384, 24, 24, 24 ], [ 60416, 24, 24, 24 ], [ 60432, 24, 24, 24 ], [ 60448, 24, 24, 24 ], [ 60464, 24, 24, 24 ], [ 60496, 24, 24, 24 ], [ 60528, 24, 24, 24 ], [ 60560, 24, 24, 24 ], [ 60576, 24, 24, 24 ], [ 60592, 24, 24, 24 ], [ 60704, 24, 24, 24 ], [ 60736, 24, 24, 24 ], [ 60752, 24, 24, 24 ], [ 60816, 24, 24, 24 ], [ 60848, 24, 24, 24 ], [ 60864, 24, 24, 24 ], [ 60880, 24, 24, 24 ], [ 60896, 24, 24, 24 ], [ 60928, 24, 24, 24 ], [ 61136, 24, 24, 24 ], [ 61152, 24, 24, 24 ], [ 61168, 24, 24, 24 ], [ 61280, 24, 24, 24 ], [ 61296, 24, 24, 24 ], [ 61312, 24, 24, 24 ], [ 61328, 24, 24, 24 ], [ 61424, 24, 24, 24 ], [ 61440, 24, 24, 24 ], [ 61456, 24, 24, 24 ], [ 61472, 24, 24, 24 ], [ 61584, 24, 24, 24 ], [ 61600, 24, 24, 24 ], [ 61616, 24, 24, 24 ], [ 61824, 24, 24, 24 ], [ 61856, 24, 24, 24 ], [ 61872, 24, 24, 24 ], [ 61888, 24, 24, 24 ], [ 61904, 24, 24, 24 ], [ 61936, 24, 24, 24 ], [ 62000, 24, 24, 24 ], [ 62016, 24, 24, 24 ], [ 62048, 24, 24, 24 ], [ 62160, 24, 24, 24 ], [ 62176, 24, 24, 24 ], [ 62192, 24, 24, 24 ], [ 62224, 24, 24, 24 ], [ 62256, 24, 24, 24 ], [ 62288, 24, 24, 24 ], [ 62304, 24, 24, 24 ], [ 62320, 24, 24, 24 ], [ 62336, 24, 24, 24 ], [ 62368, 24, 24, 24 ], [ 62576, 24, 24, 24 ], [ 62624, 24, 24, 24 ], [ 62656, 24, 24, 24 ], [ 62720, 24, 24, 24 ], [ 62736, 24, 24, 24 ], [ 62752, 24, 24, 24 ], [ 62896, 24, 24, 24 ], [ 62912, 24, 24, 24 ], [ 62944, 24, 24, 24 ], [ 62976, 24, 24, 24 ], [ 63008, 24, 24, 24 ], [ 63040, 24, 24, 24 ], [ 63056, 24, 24, 24 ], [ 63088, 24, 24, 24 ], [ 63312, 24, 24, 24 ], [ 63328, 24, 24, 24 ], [ 63408, 24, 24, 24 ], [ 63440, 24, 24, 24 ], [ 63472, 24, 24, 24 ], [ 63488, 24, 24, 24 ], [ 63520, 24, 24, 24 ], [ 63744, 24, 24, 24 ], [ 63760, 24, 24, 24 ], [ 64016, 24, 24, 24 ], [ 64032, 24, 24, 24 ], [ 64048, 24, 24, 24 ], [ 64064, 24, 24, 24 ], [ 64096, 24, 24, 24 ], [ 64128, 24, 24, 24 ], [ 64176, 24, 24, 24 ], [ 64208, 24, 24, 24 ], [ 64240, 24, 24, 24 ], [ 64336, 24, 24, 24 ], [ 64352, 24, 24, 24 ], [ 64384, 24, 24, 24 ], [ 64416, 24, 24, 24 ], [ 64448, 24, 24, 24 ], [ 64464, 24, 24, 24 ], [ 64480, 24, 24, 24 ], [ 64496, 24, 24, 24 ], [ 64528, 24, 24, 24 ], [ 64560, 24, 24, 24 ], [ 69136, 24, 24, 24 ], [ 69168, 24, 24, 24 ], [ 69200, 24, 24, 24 ], [ 69216, 24, 24, 24 ], [ 69232, 24, 24, 24 ], [ 69248, 24, 24, 24 ], [ 69280, 24, 24, 24 ], [ 69312, 24, 24, 24 ], [ 69344, 24, 24, 24 ], [ 69456, 24, 24, 24 ], [ 69488, 24, 24, 24 ], [ 69504, 24, 24, 24 ], [ 69520, 24, 24, 24 ], [ 69568, 24, 24, 24 ], [ 69600, 24, 24, 24 ], [ 69648, 24, 24, 24 ], [ 69664, 24, 24, 24 ], [ 69856, 24, 24, 24 ], [ 69888, 24, 24, 24 ], [ 69920, 24, 24, 24 ], [ 69936, 24, 24, 24 ], [ 69952, 24, 24, 24 ], [ 70000, 24, 24, 24 ], [ 70032, 24, 24, 24 ], [ 70064, 24, 24, 24 ], [ 70080, 24, 24, 24 ], [ 70176, 24, 24, 24 ], [ 70224, 24, 24, 24 ], [ 70256, 24, 24, 24 ], [ 70320, 24, 24, 24 ], [ 70352, 24, 24, 24 ], [ 70384, 24, 24, 24 ], [ 70656, 24, 24, 24 ], [ 70688, 24, 24, 24 ], [ 70720, 24, 24, 24 ], [ 70896, 24, 24, 24 ], [ 70928, 24, 24, 24 ], [ 70960, 24, 24, 24 ], [ 70976, 24, 24, 24 ], [ 71008, 24, 24, 24 ], [ 71040, 24, 24, 24 ], [ 71072, 24, 24, 24 ], [ 71088, 24, 24, 24 ], [ 71120, 24, 24, 24 ], [ 71328, 24, 24, 24 ], 
      [ 71360, 24, 24, 24 ], [ 71376, 24, 24, 24 ], [ 71392, 24, 24, 24 ], [ 71408, 24, 24, 24 ], [ 71472, 24, 24, 24 ], [ 71504, 24, 24, 24 ], [ 71520, 24, 24, 24 ], 
      [ 71536, 24, 24, 24 ], [ 71648, 24, 24, 24 ], [ 71664, 24, 24, 24 ], [ 71680, 24, 24, 24 ], [ 71696, 24, 24, 24 ], [ 71808, 24, 24, 24 ], [ 71824, 24, 24, 24 ], [ 71840, 24, 24, 24 ], [ 72080, 24, 24, 24 ], [ 72096, 24, 24, 24 ], [ 72112, 24, 24, 24 ], [ 72128, 24, 24, 24 ], [ 72192, 24, 24, 24 ], [ 72224, 24, 24, 24 ], [ 72240, 24, 24, 24 ], [ 72384, 24, 24, 24 ], [ 72400, 24, 24, 24 ], [ 72416, 24, 24, 24 ], [ 72512, 24, 24, 24 ], [ 72544, 24, 24, 24 ], [ 72560, 24, 24, 24 ], [ 72768, 24, 24, 24 ], [ 72800, 24, 24, 24 ], [ 72816, 24, 24, 24 ], [ 72944, 24, 24, 24 ], [ 72960, 24, 24, 24 ], [ 72976, 24, 24, 24 ], [ 73088, 24, 24, 24 ], [ 73120, 24, 24, 24 ], [ 73136, 24, 24, 24 ], [ 73248, 24, 24, 24 ], [ 73264, 24, 24, 24 ], [ 73280, 24, 24, 24 ], [ 73312, 24, 24, 24 ], [ 73488, 24, 24, 24 ], [ 73520, 24, 24, 24 ], [ 73536, 24, 24, 24 ], [ 73552, 24, 24, 24 ], [ 73568, 24, 24, 24 ], [ 73632, 24, 24, 24 ], [ 73664, 24, 24, 24 ], [ 73680, 24, 24, 24 ], [ 73712, 24, 24, 24 ], [ 73824, 24, 24, 24 ], [ 73840, 24, 24, 24 ], [ 73888, 24, 24, 24 ], [ 73952, 24, 24, 24 ], [ 73968, 24, 24, 24 ], [ 73984, 24, 24, 24 ], [ 74000, 24, 24, 24 ], [ 74032, 24, 24, 24 ], [ 74240, 24, 24, 24 ], [ 74256, 24, 24, 24 ], [ 74272, 24, 24, 24 ], [ 74320, 24, 24, 24 ], [ 74352, 24, 24, 24 ], [ 74384, 24, 24, 24 ], [ 74400, 24, 24, 24 ], [ 74432, 24, 24, 24 ], [ 74544, 24, 24, 24 ], [ 74576, 24, 24, 24 ], [ 74608, 24, 24, 24 ], [ 74640, 24, 24, 24 ], [ 74672, 24, 24, 24 ], [ 74688, 24, 24, 24 ], [ 74704, 24, 24, 24 ], [ 74752, 24, 24, 24 ], [ 75040, 24, 24, 24 ], [ 75104, 24, 24, 24 ], [ 75280, 24, 24, 24 ], [ 75296, 24, 24, 24 ], [ 75328, 24, 24, 24 ], [ 75360, 24, 24, 24 ], [ 75392, 24, 24, 24 ], [ 75408, 24, 24, 24 ], [ 75440, 24, 24, 24 ], [ 75472, 24, 24, 24 ], [ 75504, 24, 24, 24 ], [ 77872, 24, 24, 24 ], [ 77920, 24, 24, 24 ], [ 77952, 24, 24, 24 ], [ 77984, 24, 24, 24 ], [ 78000, 24, 24, 24 ], [ 78016, 24, 24, 24 ], [ 78032, 24, 24, 24 ], [ 78064, 24, 24, 24 ], [ 78096, 24, 24, 24 ], [ 78208, 24, 24, 24 ], [ 78240, 24, 24, 24 ], [ 78272, 24, 24, 24 ], [ 78304, 24, 24, 24 ], [ 78320, 24, 24, 24 ], [ 78352, 24, 24, 24 ], [ 78384, 24, 24, 24 ], [ 78592, 24, 24, 24 ], [ 78608, 24, 24, 24 ], [ 78640, 24, 24, 24 ], [ 78672, 24, 24, 24 ], [ 78704, 24, 24, 24 ], [ 78736, 24, 24, 24 ], [ 78752, 24, 24, 24 ], [ 78784, 24, 24, 24 ], [ 78816, 24, 24, 24 ], [ 78928, 24, 24, 24 ], [ 78960, 24, 24, 24 ], [ 79008, 24, 24, 24 ], [ 79024, 24, 24, 24 ], [ 79040, 24, 24, 24 ], [ 79072, 24, 24, 24 ], [ 79104, 24, 24, 24 ], [ 79328, 24, 24, 24 ], [ 79360, 24, 24, 24 ], [ 79392, 24, 24, 24 ], [ 79440, 24, 24, 24 ], [ 79456, 24, 24, 24 ], [ 79472, 24, 24, 24 ], [ 79504, 24, 24, 24 ], [ 79536, 24, 24, 24 ], [ 79728, 24, 24, 24 ], [ 79744, 24, 24, 24 ], [ 79760, 24, 24, 24 ], [ 79792, 24, 24, 24 ], [ 80080, 24, 24, 24 ], [ 80112, 24, 24, 24 ], [ 80144, 24, 24, 24 ], [ 80160, 24, 24, 24 ], [ 80176, 24, 24, 24 ], [ 80192, 24, 24, 24 ], [ 80224, 24, 24, 24 ], [ 80288, 24, 24, 24 ], [ 80400, 24, 24, 24 ], [ 80448, 24, 24, 24 ], [ 80464, 24, 24, 24 ], [ 80480, 24, 24, 24 ], [ 80544, 24, 24, 24 ], [ 80576, 24, 24, 24 ], [ 80608, 24, 24, 24 ], [ 80832, 24, 24, 24 ], [ 80864, 24, 24, 24 ], [ 80880, 24, 24, 24 ], [ 80896, 24, 24, 24 ], [ 80912, 24, 24, 24 ], [ 80944, 24, 24, 24 ], [ 80976, 24, 24, 24 ], [ 81008, 24, 24, 24 ], [ 81152, 24, 24, 24 ], [ 81184, 24, 24, 24 ], [ 81200, 24, 24, 24 ], [ 81264, 24, 24, 24 ], [ 81296, 24, 24, 24 ], [ 81312, 24, 24, 24 ], [ 81328, 24, 24, 24 ], [ 81520, 24, 24, 24 ], [ 81584, 24, 24, 24 ], [ 81696, 24, 24, 24 ], [ 81728, 24, 24, 24 ], [ 81744, 24, 24, 24 ], [ 81840, 24, 24, 24 ], [ 81872, 24, 24, 24 ], [ 81888, 24, 24, 24 ], [ 81904, 24, 24, 24 ], [ 82032, 24, 24, 24 ], [ 82048, 24, 24, 24 ], [ 82064, 24, 24, 24 ], [ 82240, 24, 24, 24 ], [ 82272, 24, 24, 24 ], [ 82304, 24, 24, 24 ], [ 82320, 24, 24, 24 ], [ 82336, 24, 24, 24 ], [ 82352, 24, 24, 24 ], [ 82384, 24, 24, 24 ], [ 82416, 24, 24, 24 ], [ 82464, 24, 24, 24 ], [ 82560, 24, 24, 24 ], [ 82624, 24, 24, 24 ], [ 82640, 24, 24, 24 ], [ 82704, 24, 24, 24 ], 
      [ 82736, 24, 24, 24 ], [ 82768, 24, 24, 24 ], [ 82784, 24, 24, 24 ], [ 82992, 24, 24, 24 ], [ 83024, 24, 24, 24 ], [ 83056, 24, 24, 24 ], [ 83072, 24, 24, 24 ], [ 83104, 24, 24, 24 ], [ 83136, 24, 24, 24 ], [ 83168, 24, 24, 24 ], [ 83184, 24, 24, 24 ], [ 83200, 24, 24, 24 ], [ 83344, 24, 24, 24 ], [ 83360, 24, 24, 24 ], [ 83392, 24, 24, 24 ], [ 83424, 24, 24, 24 ], [ 83456, 24, 24, 24 ], [ 83488, 24, 24, 24 ], [ 83504, 24, 24, 24 ], [ 83712, 24, 24, 24 ], [ 83760, 24, 24, 24 ], [ 83776, 24, 24, 24 ], [ 83792, 24, 24, 24 ], [ 83856, 24, 24, 24 ], [ 83888, 24, 24, 24 ], [ 83920, 24, 24, 24 ], [ 84112, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 241920, 393216, 589824, 1179648, 1572864, 3145728, 5898240 ],
  witnessBad := [  ],
  witnessOK := 4271,
  worker := 15 );


==> anc/five_values/logs/task2_worker_15.log <==
worker 15 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=15 processed=5407 index_sum=233928448 witness_verified=4271 witness_failed=0 no_witness=1136 seconds=62
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 241920, 393216, 589824, 1179648, 1572864, 3145728, 5898240 ] counts=[ 1136, 2583, 1244, 19, 104, 72, 92, 24, 38, 20, 9, 2, 2, 29, 2, 5, 1, 4, 10, 2, 2, 1, 6 ]


==> anc/five_values/logs/task2_worker_2.data <==
TASK2_DATA[3] := rec(
  counts := [ 1112, 2647, 1204, 12, 117, 82, 85, 12, 46, 21, 7, 2, 15, 14, 5, 10, 3, 7, 2, 1, 1, 2, 1 ],
  idxsum := 233944672,
  processed := 5408,
  realizing := [ [ 1107, 24, 24, 24 ], [ 1139, 24, 24, 24 ], [ 1171, 24, 24, 24 ], [ 1331, 24, 24, 24 ], [ 1347, 24, 24, 24 ], [ 1427, 24, 24, 24 ], [ 1459, 24, 24, 24 ], 
      [ 1491, 24, 24, 24 ], [ 1507, 24, 24, 24 ], [ 1539, 24, 24, 24 ], [ 1699, 24, 24, 24 ], [ 1731, 24, 24, 24 ], [ 1795, 24, 24, 24 ], [ 1843, 24, 24, 24 ], [ 1859, 24, 24, 24 ], [ 2019, 24, 24, 24 ], [ 2051, 24, 24, 24 ], [ 2083, 24, 24, 24 ], [ 2115, 24, 24, 24 ], [ 2131, 24, 24, 24 ], [ 2147, 24, 24, 24 ], [ 2195, 24, 24, 24 ], [ 2403, 24, 24, 24 ], [ 2419, 24, 24, 24 ], [ 2515, 24, 24, 24 ], [ 2547, 24, 24, 24 ], [ 2563, 24, 24, 24 ], [ 2707, 24, 24, 24 ], [ 2723, 24, 24, 24 ], [ 2739, 24, 24, 24 ], [ 2771, 24, 24, 24 ], [ 2835, 24, 24, 24 ], [ 2851, 24, 24, 24 ], [ 2883, 24, 24, 24 ], [ 2915, 24, 24, 24 ], [ 3171, 24, 24, 24 ], [ 3203, 24, 24, 24 ], [ 3235, 24, 24, 24 ], [ 3379, 24, 24, 24 ], [ 3427, 24, 24, 24 ], [ 3459, 24, 24, 24 ], [ 3491, 24, 24, 24 ], [ 3507, 24, 24, 24 ], [ 3523, 24, 24, 24 ], [ 3539, 24, 24, 24 ], [ 3571, 24, 24, 24 ], [ 3603, 24, 24, 24 ], [ 3763, 24, 24, 24 ], [ 3827, 24, 24, 24 ], [ 3891, 24, 24, 24 ], [ 3907, 24, 24, 24 ], [ 3923, 24, 24, 24 ], [ 3955, 24, 24, 24 ], [ 4051, 24, 24, 24 ], [ 4083, 24, 24, 24 ], [ 4115, 24, 24, 24 ], [ 4147, 24, 24, 24 ], [ 4163, 24, 24, 24 ], [ 4179, 24, 24, 24 ], [ 4227, 24, 24, 24 ], [ 4259, 24, 24, 24 ], [ 4451, 24, 24, 24 ], [ 4515, 24, 24, 24 ], [ 4547, 24, 24, 24 ], [ 4579, 24, 24, 24 ], [ 4595, 24, 24, 24 ], [ 4611, 24, 24, 24 ], [ 4659, 24, 24, 24 ], [ 4771, 24, 24, 24 ], [ 4803, 24, 24, 24 ], [ 4835, 24, 24, 24 ], [ 4867, 24, 24, 24 ], [ 4883, 24, 24, 24 ], [ 4915, 24, 24, 24 ], [ 4947, 24, 24, 24 ], [ 4979, 24, 24, 24 ], [ 7235, 24, 24, 24 ], [ 7267, 24, 24, 24 ], [ 7299, 24, 24, 24 ], [ 7331, 24, 24, 24 ], [ 7347, 24, 24, 24 ], [ 7363, 24, 24, 24 ], [ 7379, 24, 24, 24 ], [ 7411, 24, 24, 24 ], [ 7443, 24, 24, 24 ], [ 7651, 24, 24, 24 ], [ 7667, 24, 24, 24 ], [ 7699, 24, 24, 24 ], [ 7955, 24, 24, 24 ], [ 7987, 24, 24, 24 ], [ 8019, 24, 24, 24 ], [ 8051, 24, 24, 24 ], [ 8083, 24, 24, 24 ], [ 8099, 24, 24, 24 ], [ 8131, 24, 24, 24 ], [ 8163, 24, 24, 24 ], [ 8195, 24, 24, 24 ], [ 8307, 24, 24, 24 ], [ 8355, 24, 24, 24 ], [ 8371, 24, 24, 24 ], [ 8387, 24, 24, 24 ], [ 8419, 24, 24, 24 ], [ 8451, 24, 24, 24 ], [ 8515, 24, 24, 24 ], [ 8707, 24, 24, 24 ], [ 8739, 24, 24, 24 ], [ 8787, 24, 24, 24 ], [ 8803, 24, 24, 24 ], [ 8819, 24, 24, 24 ], [ 8851, 24, 24, 24 ], [ 8883, 24, 24, 24 ], [ 8915, 24, 24, 24 ], [ 9027, 24, 24, 24 ], [ 9075, 24, 24, 24 ], [ 9091, 24, 24, 24 ], [ 9107, 24, 24, 24 ], [ 9171, 24, 24, 24 ], [ 9235, 24, 24, 24 ], [ 11475, 24, 24, 24 ], [ 11491, 24, 24, 24 ], [ 11507, 24, 24, 24 ], [ 11523, 24, 24, 24 ], [ 11539, 24, 24, 24 ], [ 11571, 24, 24, 24 ], [ 11603, 24, 24, 24 ], [ 11635, 24, 24, 24 ], [ 11747, 24, 24, 24 ], [ 11779, 24, 24, 24 ], [ 11827, 24, 24, 24 ], [ 11859, 24, 24, 24 ], [ 11891, 24, 24, 24 ], [ 11907, 24, 24, 24 ], [ 11923, 24, 24, 24 ], [ 11939, 24, 24, 24 ], [ 11971, 24, 24, 24 ], [ 12259, 24, 24, 24 ], [ 12403, 24, 24, 24 ], [ 12419, 24, 24, 24 ], [ 12451, 24, 24, 24 ], [ 12483, 24, 24, 24 ], [ 12547, 24, 24, 24 ], [ 12563, 24, 24, 24 ], [ 12579, 24, 24, 24 ], [ 12627, 24, 24, 24 ], [ 12803, 24, 24, 24 ], [ 12835, 24, 24, 24 ], [ 12851, 24, 24, 24 ], [ 12883, 24, 24, 24 ], [ 12915, 24, 24, 24 ], [ 12947, 24, 24, 24 ], [ 12979, 24, 24, 24 ], [ 12995, 24, 24, 24 ], [ 13139, 24, 24, 24 ], [ 13155, 24, 24, 24 ], [ 13171, 24, 24, 24 ], [ 13203, 24, 24, 24 ], [ 13235, 24, 24, 24 ], [ 13267, 24, 24, 24 ], [ 13283, 24, 24, 24 ], [ 13315, 24, 24, 24 ], [ 13347, 24, 24, 24 ], [ 13555, 24, 24, 24 ], [ 13571, 24, 24, 24 ], [ 13603, 24, 24, 24 ], [ 13635, 24, 24, 24 ], [ 13699, 24, 24, 24 ], [ 13715, 24, 24, 24 ], [ 13731, 24, 24, 24 ], [ 13875, 24, 24, 24 ], [ 13891, 24, 24, 24 ], [ 13955, 24, 24, 24 ], [ 13987, 24, 24, 24 ], [ 14003, 24, 24, 24 ], [ 14019, 24, 24, 24 ], [ 14035, 24, 24, 24 ], [ 14067, 24, 24, 24 ], [ 14275, 24, 24, 24 ], [ 14291, 24, 24, 24 ], [ 14307, 24, 24, 24 ], [ 14435, 24, 24, 24 ], [ 14451, 24, 24, 24 ], [ 14467, 24, 24, 24 ], [ 14499, 24, 24, 24 ], [ 14595, 24, 24, 24 ], [ 14611, 24, 24, 24 ], [ 14643, 24, 24, 24 ], [ 14755, 24, 24, 24 ], [ 14819, 24, 24, 24 ], [ 14995, 24, 24, 24 ], 
      [ 15011, 24, 24, 24 ], [ 15027, 24, 24, 24 ], [ 15043, 24, 24, 24 ], [ 15075, 24, 24, 24 ], [ 15139, 24, 24, 24 ], [ 15155, 24, 24, 24 ], [ 15187, 24, 24, 24 ], [ 15315, 24, 24, 24 ], 
      [ 15331, 24, 24, 24 ], [ 15363, 24, 24, 24 ], [ 15395, 24, 24, 24 ], [ 15427, 24, 24, 24 ], [ 15443, 24, 24, 24 ], [ 15459, 24, 24, 24 ], [ 15475, 24, 24, 24 ], [ 15507, 24, 24, 24 ], [ 15763, 24, 24, 24 ], [ 15827, 24, 24, 24 ], [ 15843, 24, 24, 24 ], [ 15859, 24, 24, 24 ], [ 15891, 24, 24, 24 ], [ 16019, 24, 24, 24 ], [ 16051, 24, 24, 24 ], [ 16083, 24, 24, 24 ], [ 16099, 24, 24, 24 ], [ 16115, 24, 24, 24 ], [ 16131, 24, 24, 24 ], [ 16163, 24, 24, 24 ], [ 16195, 24, 24, 24 ], [ 16451, 24, 24, 24 ], [ 16483, 24, 24, 24 ], [ 16499, 24, 24, 24 ], [ 16643, 24, 24, 24 ], [ 16675, 24, 24, 24 ], [ 16707, 24, 24, 24 ], [ 16739, 24, 24, 24 ], [ 16755, 24, 24, 24 ], [ 16771, 24, 24, 24 ], [ 16819, 24, 24, 24 ], [ 16851, 24, 24, 24 ], [ 16883, 24, 24, 24 ], [ 17107, 24, 24, 24 ], [ 17139, 24, 24, 24 ], [ 17171, 24, 24, 24 ], [ 17187, 24, 24, 24 ], [ 17203, 24, 24, 24 ], [ 17251, 24, 24, 24 ], [ 17283, 24, 24, 24 ], [ 17395, 24, 24, 24 ], [ 17427, 24, 24, 24 ], [ 17459, 24, 24, 24 ], [ 17475, 24, 24, 24 ], [ 17507, 24, 24, 24 ], [ 17539, 24, 24, 24 ], [ 17571, 24, 24, 24 ], [ 17603, 24, 24, 24 ], [ 19859, 24, 24, 24 ], [ 19891, 24, 24, 24 ], [ 19923, 24, 24, 24 ], [ 19939, 24, 24, 24 ], [ 19955, 24, 24, 24 ], [ 19971, 24, 24, 24 ], [ 20003, 24, 24, 24 ], [ 20035, 24, 24, 24 ], [ 20179, 24, 24, 24 ], [ 20211, 24, 24, 24 ], [ 20243, 24, 24, 24 ], [ 20259, 24, 24, 24 ], [ 20291, 24, 24, 24 ], [ 20323, 24, 24, 24 ], [ 20371, 24, 24, 24 ], [ 20387, 24, 24, 24 ], [ 20579, 24, 24, 24 ], [ 20611, 24, 24, 24 ], [ 20643, 24, 24, 24 ], [ 20675, 24, 24, 24 ], [ 20691, 24, 24, 24 ], [ 20723, 24, 24, 24 ], [ 20755, 24, 24, 24 ], [ 20787, 24, 24, 24 ], [ 20803, 24, 24, 24 ], [ 20979, 24, 24, 24 ], [ 21043, 24, 24, 24 ], [ 21299, 24, 24, 24 ], [ 21331, 24, 24, 24 ], [ 21379, 24, 24, 24 ], [ 21395, 24, 24, 24 ], [ 21411, 24, 24, 24 ], [ 21443, 24, 24, 24 ], [ 21475, 24, 24, 24 ], [ 21507, 24, 24, 24 ], [ 21619, 24, 24, 24 ], [ 21651, 24, 24, 24 ], [ 21683, 24, 24, 24 ], [ 21699, 24, 24, 24 ], [ 21731, 24, 24, 24 ], [ 21763, 24, 24, 24 ], [ 21811, 24, 24, 24 ], [ 21827, 24, 24, 24 ], [ 21843, 24, 24, 24 ], [ 22051, 24, 24, 24 ], [ 22083, 24, 24, 24 ], [ 22099, 24, 24, 24 ], [ 22115, 24, 24, 24 ], [ 22131, 24, 24, 24 ], [ 22227, 24, 24, 24 ], [ 22243, 24, 24, 24 ], [ 22259, 24, 24, 24 ], [ 22371, 24, 24, 24 ], [ 22387, 24, 24, 24 ], [ 22403, 24, 24, 24 ], [ 22419, 24, 24, 24 ], [ 22451, 24, 24, 24 ], [ 22531, 24, 24, 24 ], [ 22547, 24, 24, 24 ], [ 22563, 24, 24, 24 ], [ 22771, 24, 24, 24 ], [ 22803, 24, 24, 24 ], [ 22819, 24, 24, 24 ], [ 22915, 24, 24, 24 ], [ 22947, 24, 24, 24 ], [ 22963, 24, 24, 24 ], [ 23107, 24, 24, 24 ], [ 23123, 24, 24, 24 ], [ 23139, 24, 24, 24 ], [ 23267, 24, 24, 24 ], [ 23283, 24, 24, 24 ], [ 23315, 24, 24, 24 ], [ 23523, 24, 24, 24 ], [ 23539, 24, 24, 24 ], [ 23571, 24, 24, 24 ], [ 23667, 24, 24, 24 ], [ 23683, 24, 24, 24 ], [ 23699, 24, 24, 24 ], [ 23811, 24, 24, 24 ], [ 23843, 24, 24, 24 ], [ 23859, 24, 24, 24 ], [ 23891, 24, 24, 24 ], [ 23955, 24, 24, 24 ], [ 23971, 24, 24, 24 ], [ 23987, 24, 24, 24 ], [ 24003, 24, 24, 24 ], [ 24211, 24, 24, 24 ], [ 24243, 24, 24, 24 ], [ 24259, 24, 24, 24 ], [ 24275, 24, 24, 24 ], [ 24291, 24, 24, 24 ], [ 24355, 24, 24, 24 ], [ 24403, 24, 24, 24 ], [ 24419, 24, 24, 24 ], [ 24435, 24, 24, 24 ], [ 24563, 24, 24, 24 ], [ 24579, 24, 24, 24 ], [ 24611, 24, 24, 24 ], [ 24675, 24, 24, 24 ], [ 24691, 24, 24, 24 ], [ 24707, 24, 24, 24 ], [ 24723, 24, 24, 24 ], [ 24755, 24, 24, 24 ], [ 24963, 24, 24, 24 ], [ 24995, 24, 24, 24 ], [ 25011, 24, 24, 24 ], [ 25043, 24, 24, 24 ], [ 25075, 24, 24, 24 ], [ 25107, 24, 24, 24 ], [ 25123, 24, 24, 24 ], [ 25155, 24, 24, 24 ], [ 25363, 24, 24, 24 ], [ 25395, 24, 24, 24 ], [ 25699, 24, 24, 24 ], [ 25731, 24, 24, 24 ], [ 25763, 24, 24, 24 ], [ 25827, 24, 24, 24 ], [ 25859, 24, 24, 24 ], [ 25907, 24, 24, 24 ], [ 26003, 24, 24, 24 ], [ 26019, 24, 24, 24 ], [ 26051, 24, 24, 24 ], [ 26083, 24, 24, 24 ], [ 26131, 24, 24, 24 ], [ 26147, 24, 24, 24 ], [ 26163, 24, 24, 24 ], [ 26195, 24, 24, 24 ], [ 26227, 24, 24, 24 ], [ 30707, 24, 24, 24 ], 
      [ 30723, 24, 24, 24 ], [ 30739, 24, 24, 24 ], [ 30755, 24, 24, 24 ], [ 30931, 24, 24, 24 ], [ 30979, 24, 24, 24 ], [ 30995, 24, 24, 24 ], [ 31075, 24, 24, 24 ], [ 31107, 24, 24, 24 ], 
      [ 31139, 24, 24, 24 ], [ 31299, 24, 24, 24 ], [ 31315, 24, 24, 24 ], [ 31331, 24, 24, 24 ], [ 31363, 24, 24, 24 ], [ 31379, 24, 24, 24 ], [ 31395, 24, 24, 24 ], [ 31443, 24, 24, 24 ], [ 31459, 24, 24, 24 ], [ 31491, 24, 24, 24 ], [ 31587, 24, 24, 24 ], [ 31619, 24, 24, 24 ], [ 31667, 24, 24, 24 ], [ 31699, 24, 24, 24 ], [ 31731, 24, 24, 24 ], [ 31763, 24, 24, 24 ], [ 31779, 24, 24, 24 ], [ 31795, 24, 24, 24 ], [ 31987, 24, 24, 24 ], [ 32019, 24, 24, 24 ], [ 32051, 24, 24, 24 ], [ 32067, 24, 24, 24 ], [ 32099, 24, 24, 24 ], [ 32163, 24, 24, 24 ], [ 32195, 24, 24, 24 ], [ 32211, 24, 24, 24 ], [ 32307, 24, 24, 24 ], [ 32339, 24, 24, 24 ], [ 32355, 24, 24, 24 ], [ 32371, 24, 24, 24 ], [ 32387, 24, 24, 24 ], [ 32419, 24, 24, 24 ], [ 32499, 24, 24, 24 ], [ 32531, 24, 24, 24 ], [ 32739, 24, 24, 24 ], [ 32771, 24, 24, 24 ], [ 32883, 24, 24, 24 ], [ 32915, 24, 24, 24 ], [ 32931, 24, 24, 24 ], [ 33075, 24, 24, 24 ], [ 33091, 24, 24, 24 ], [ 33203, 24, 24, 24 ], [ 33235, 24, 24, 24 ], [ 33251, 24, 24, 24 ], [ 33491, 24, 24, 24 ], [ 33507, 24, 24, 24 ], [ 33523, 24, 24, 24 ], [ 33539, 24, 24, 24 ], [ 33603, 24, 24, 24 ], [ 33635, 24, 24, 24 ], [ 33651, 24, 24, 24 ], [ 33667, 24, 24, 24 ], [ 33779, 24, 24, 24 ], [ 33811, 24, 24, 24 ], [ 33827, 24, 24, 24 ], [ 33859, 24, 24, 24 ], [ 33923, 24, 24, 24 ], [ 33939, 24, 24, 24 ], [ 33955, 24, 24, 24 ], [ 33971, 24, 24, 24 ], [ 34179, 24, 24, 24 ], [ 34211, 24, 24, 24 ], [ 34227, 24, 24, 24 ], [ 34243, 24, 24, 24 ], [ 34259, 24, 24, 24 ], [ 34355, 24, 24, 24 ], [ 34371, 24, 24, 24 ], [ 34387, 24, 24, 24 ], [ 34499, 24, 24, 24 ], [ 34515, 24, 24, 24 ], [ 34531, 24, 24, 24 ], [ 34547, 24, 24, 24 ], [ 34579, 24, 24, 24 ], [ 34643, 24, 24, 24 ], [ 34659, 24, 24, 24 ], [ 34675, 24, 24, 24 ], [ 34691, 24, 24, 24 ], [ 34723, 24, 24, 24 ], [ 34947, 24, 24, 24 ], [ 34979, 24, 24, 24 ], [ 35011, 24, 24, 24 ], [ 35171, 24, 24, 24 ], [ 35187, 24, 24, 24 ], [ 35267, 24, 24, 24 ], [ 35299, 24, 24, 24 ], [ 35331, 24, 24, 24 ], [ 35347, 24, 24, 24 ], [ 35379, 24, 24, 24 ], [ 35539, 24, 24, 24 ], [ 35571, 24, 24, 24 ], [ 35635, 24, 24, 24 ], [ 35683, 24, 24, 24 ], [ 35699, 24, 24, 24 ], [ 35715, 24, 24, 24 ], [ 35859, 24, 24, 24 ], [ 35891, 24, 24, 24 ], [ 35923, 24, 24, 24 ], [ 35955, 24, 24, 24 ], [ 35971, 24, 24, 24 ], [ 35987, 24, 24, 24 ], [ 36035, 24, 24, 24 ], [ 36243, 24, 24, 24 ], [ 36259, 24, 24, 24 ], [ 36355, 24, 24, 24 ], [ 36387, 24, 24, 24 ], [ 36403, 24, 24, 24 ], [ 36419, 24, 24, 24 ], [ 36547, 24, 24, 24 ], [ 36563, 24, 24, 24 ], [ 36579, 24, 24, 24 ], [ 36611, 24, 24, 24 ], [ 36675, 24, 24, 24 ], [ 36691, 24, 24, 24 ], [ 36723, 24, 24, 24 ], [ 36755, 24, 24, 24 ], [ 39027, 24, 24, 24 ], [ 39043, 24, 24, 24 ], [ 39075, 24, 24, 24 ], [ 39107, 24, 24, 24 ], [ 39139, 24, 24, 24 ], [ 39155, 24, 24, 24 ], [ 39187, 24, 24, 24 ], [ 39219, 24, 24, 24 ], [ 39427, 24, 24, 24 ], [ 39459, 24, 24, 24 ], [ 39475, 24, 24, 24 ], [ 39763, 24, 24, 24 ], [ 39795, 24, 24, 24 ], [ 39859, 24, 24, 24 ], [ 39891, 24, 24, 24 ], [ 39939, 24, 24, 24 ], [ 39971, 24, 24, 24 ], [ 40083, 24, 24, 24 ], [ 40115, 24, 24, 24 ], [ 40163, 24, 24, 24 ], [ 40179, 24, 24, 24 ], [ 40195, 24, 24, 24 ], [ 40227, 24, 24, 24 ], [ 40259, 24, 24, 24 ], [ 40467, 24, 24, 24 ], [ 40515, 24, 24, 24 ], [ 40547, 24, 24, 24 ], [ 40595, 24, 24, 24 ], [ 40611, 24, 24, 24 ], [ 40627, 24, 24, 24 ], [ 40659, 24, 24, 24 ], [ 40691, 24, 24, 24 ], [ 40803, 24, 24, 24 ], [ 40835, 24, 24, 24 ], [ 40883, 24, 24, 24 ], [ 40899, 24, 24, 24 ], [ 40915, 24, 24, 24 ], [ 40979, 24, 24, 24 ], [ 41203, 24, 24, 24 ], [ 41235, 24, 24, 24 ], [ 41267, 24, 24, 24 ], [ 41379, 24, 24, 24 ], [ 41555, 24, 24, 24 ], [ 41587, 24, 24, 24 ], [ 41699, 24, 24, 24 ], [ 41731, 24, 24, 24 ], [ 41747, 24, 24, 24 ], [ 41923, 24, 24, 24 ], [ 41987, 24, 24, 24 ], [ 42019, 24, 24, 24 ], [ 42035, 24, 24, 24 ], [ 42051, 24, 24, 24 ], [ 42067, 24, 24, 24 ], [ 42099, 24, 24, 24 ], [ 42131, 24, 24, 24 ], [ 42163, 24, 24, 24 ], [ 42307, 24, 24, 24 ], [ 42323, 24, 24, 24 ], [ 42339, 24, 24, 24 ], [ 42355, 24, 24, 24 ], [ 42419, 24, 24, 24 ], [ 42467, 24, 24, 24 ], 
      [ 42483, 24, 24, 24 ], [ 42675, 24, 24, 24 ], [ 42739, 24, 24, 24 ], [ 42755, 24, 24, 24 ], [ 42771, 24, 24, 24 ], [ 42787, 24, 24, 24 ], [ 42851, 24, 24, 24 ], [ 42883, 24, 24, 24 ], 
      [ 42995, 24, 24, 24 ], [ 43043, 24, 24, 24 ], [ 43059, 24, 24, 24 ], [ 43075, 24, 24, 24 ], [ 43171, 24, 24, 24 ], [ 43203, 24, 24, 24 ], [ 43395, 24, 24, 24 ], [ 43427, 24, 24, 24 ], [ 43459, 24, 24, 24 ], [ 43475, 24, 24, 24 ], [ 43491, 24, 24, 24 ], [ 43507, 24, 24, 24 ], [ 43539, 24, 24, 24 ], [ 43571, 24, 24, 24 ], [ 43619, 24, 24, 24 ], [ 43795, 24, 24, 24 ], [ 43827, 24, 24, 24 ], [ 43859, 24, 24, 24 ], [ 44115, 24, 24, 24 ], [ 44147, 24, 24, 24 ], [ 44179, 24, 24, 24 ], [ 44211, 24, 24, 24 ], [ 44227, 24, 24, 24 ], [ 44291, 24, 24, 24 ], [ 44323, 24, 24, 24 ], [ 44339, 24, 24, 24 ], [ 44435, 24, 24, 24 ], [ 44483, 24, 24, 24 ], [ 44499, 24, 24, 24 ], [ 44515, 24, 24, 24 ], [ 44547, 24, 24, 24 ], [ 44643, 24, 24, 24 ], [ 44659, 24, 24, 24 ], [ 44867, 24, 24, 24 ], [ 44915, 24, 24, 24 ], [ 44931, 24, 24, 24 ], [ 44947, 24, 24, 24 ], [ 44979, 24, 24, 24 ], [ 45011, 24, 24, 24 ], [ 45043, 24, 24, 24 ], [ 45203, 24, 24, 24 ], [ 45219, 24, 24, 24 ], [ 45235, 24, 24, 24 ], [ 45299, 24, 24, 24 ], [ 45363, 24, 24, 24 ], [ 45379, 24, 24, 24 ], [ 49827, 24, 24, 24 ], [ 49859, 24, 24, 24 ], [ 49923, 24, 24, 24 ], [ 49939, 24, 24, 24 ], [ 49955, 24, 24, 24 ], [ 49987, 24, 24, 24 ], [ 50115, 24, 24, 24 ], [ 50147, 24, 24, 24 ], [ 50179, 24, 24, 24 ], [ 50195, 24, 24, 24 ], [ 50211, 24, 24, 24 ], [ 50227, 24, 24, 24 ], [ 50259, 24, 24, 24 ], [ 50291, 24, 24, 24 ], [ 50547, 24, 24, 24 ], [ 50579, 24, 24, 24 ], [ 50595, 24, 24, 24 ], [ 50739, 24, 24, 24 ], [ 50771, 24, 24, 24 ], [ 50803, 24, 24, 24 ], [ 50835, 24, 24, 24 ], [ 50851, 24, 24, 24 ], [ 50867, 24, 24, 24 ], [ 50915, 24, 24, 24 ], [ 50947, 24, 24, 24 ], [ 50979, 24, 24, 24 ], [ 51171, 24, 24, 24 ], [ 51203, 24, 24, 24 ], [ 51235, 24, 24, 24 ], [ 51267, 24, 24, 24 ], [ 51283, 24, 24, 24 ], [ 51299, 24, 24, 24 ], [ 51347, 24, 24, 24 ], [ 51379, 24, 24, 24 ], [ 51491, 24, 24, 24 ], [ 51523, 24, 24, 24 ], [ 51555, 24, 24, 24 ], [ 51571, 24, 24, 24 ], [ 51603, 24, 24, 24 ], [ 51635, 24, 24, 24 ], [ 51667, 24, 24, 24 ], [ 51699, 24, 24, 24 ], [ 51891, 24, 24, 24 ], [ 51923, 24, 24, 24 ], [ 51987, 24, 24, 24 ], [ 52003, 24, 24, 24 ], [ 52019, 24, 24, 24 ], [ 52067, 24, 24, 24 ], [ 52243, 24, 24, 24 ], [ 52275, 24, 24, 24 ], [ 52291, 24, 24, 24 ], [ 52307, 24, 24, 24 ], [ 52323, 24, 24, 24 ], [ 52355, 24, 24, 24 ], [ 52387, 24, 24, 24 ], [ 52435, 24, 24, 24 ], [ 52675, 24, 24, 24 ], [ 52787, 24, 24, 24 ], [ 52819, 24, 24, 24 ], [ 52931, 24, 24, 24 ], [ 53107, 24, 24, 24 ], [ 53139, 24, 24, 24 ], [ 53331, 24, 24, 24 ], [ 53363, 24, 24, 24 ], [ 53427, 24, 24, 24 ], [ 53443, 24, 24, 24 ], [ 53459, 24, 24, 24 ], [ 53475, 24, 24, 24 ], [ 53539, 24, 24, 24 ], [ 53571, 24, 24, 24 ], [ 53683, 24, 24, 24 ], [ 53715, 24, 24, 24 ], [ 53747, 24, 24, 24 ], [ 53763, 24, 24, 24 ], [ 53795, 24, 24, 24 ], [ 53859, 24, 24, 24 ], [ 53875, 24, 24, 24 ], [ 53891, 24, 24, 24 ], [ 54051, 24, 24, 24 ], [ 54067, 24, 24, 24 ], [ 54083, 24, 24, 24 ], [ 54115, 24, 24, 24 ], [ 54131, 24, 24, 24 ], [ 54163, 24, 24, 24 ], [ 54195, 24, 24, 24 ], [ 54211, 24, 24, 24 ], [ 54243, 24, 24, 24 ], [ 54339, 24, 24, 24 ], [ 54371, 24, 24, 24 ], [ 54387, 24, 24, 24 ], [ 54403, 24, 24, 24 ], [ 54419, 24, 24, 24 ], [ 54451, 24, 24, 24 ], [ 54483, 24, 24, 24 ], [ 54531, 24, 24, 24 ], [ 54787, 24, 24, 24 ], [ 54803, 24, 24, 24 ], [ 54819, 24, 24, 24 ], [ 54851, 24, 24, 24 ], [ 54995, 24, 24, 24 ], [ 55043, 24, 24, 24 ], [ 55059, 24, 24, 24 ], [ 55139, 24, 24, 24 ], [ 55171, 24, 24, 24 ], [ 55203, 24, 24, 24 ], [ 55219, 24, 24, 24 ], [ 55395, 24, 24, 24 ], [ 55427, 24, 24, 24 ], [ 55459, 24, 24, 24 ], [ 55475, 24, 24, 24 ], [ 55491, 24, 24, 24 ], [ 55539, 24, 24, 24 ], [ 55571, 24, 24, 24 ], [ 55603, 24, 24, 24 ], [ 55619, 24, 24, 24 ], [ 55715, 24, 24, 24 ], [ 55747, 24, 24, 24 ], [ 55795, 24, 24, 24 ], [ 55827, 24, 24, 24 ], [ 55859, 24, 24, 24 ], [ 55891, 24, 24, 24 ], [ 55907, 24, 24, 24 ], [ 55923, 24, 24, 24 ], [ 58179, 24, 24, 24 ], [ 58211, 24, 24, 24 ], [ 58227, 24, 24, 24 ], [ 58243, 24, 24, 24 ], [ 58259, 24, 24, 24 ], [ 58323, 24, 24, 24 ], [ 58371, 24, 24, 24 ], [ 58387, 24, 24, 24 ], 
      [ 58403, 24, 24, 24 ], [ 58531, 24, 24, 24 ], [ 58547, 24, 24, 24 ], [ 58579, 24, 24, 24 ], [ 58643, 24, 24, 24 ], [ 58659, 24, 24, 24 ], [ 58675, 24, 24, 24 ], [ 58691, 24, 24, 24 ], 
      [ 58723, 24, 24, 24 ], [ 58931, 24, 24, 24 ], [ 58963, 24, 24, 24 ], [ 58979, 24, 24, 24 ], [ 59011, 24, 24, 24 ], [ 59043, 24, 24, 24 ], [ 59075, 24, 24, 24 ], [ 59091, 24, 24, 24 ], [ 59123, 24, 24, 24 ], [ 59331, 24, 24, 24 ], [ 59363, 24, 24, 24 ], [ 59667, 24, 24, 24 ], [ 59699, 24, 24, 24 ], [ 59731, 24, 24, 24 ], [ 59795, 24, 24, 24 ], [ 59827, 24, 24, 24 ], [ 59875, 24, 24, 24 ], [ 59971, 24, 24, 24 ], [ 59987, 24, 24, 24 ], [ 60019, 24, 24, 24 ], [ 60051, 24, 24, 24 ], [ 60099, 24, 24, 24 ], [ 60115, 24, 24, 24 ], [ 60131, 24, 24, 24 ], [ 60163, 24, 24, 24 ], [ 60195, 24, 24, 24 ], [ 60371, 24, 24, 24 ], [ 60387, 24, 24, 24 ], [ 60403, 24, 24, 24 ], [ 60515, 24, 24, 24 ], [ 60531, 24, 24, 24 ], [ 60547, 24, 24, 24 ], [ 60563, 24, 24, 24 ], [ 60691, 24, 24, 24 ], [ 60707, 24, 24, 24 ], [ 60739, 24, 24, 24 ], [ 60803, 24, 24, 24 ], [ 60819, 24, 24, 24 ], [ 60835, 24, 24, 24 ], [ 60851, 24, 24, 24 ], [ 60883, 24, 24, 24 ], [ 61107, 24, 24, 24 ], [ 61123, 24, 24, 24 ], [ 61139, 24, 24, 24 ], [ 61171, 24, 24, 24 ], [ 61283, 24, 24, 24 ], [ 61315, 24, 24, 24 ], [ 61427, 24, 24, 24 ], [ 61491, 24, 24, 24 ], [ 61603, 24, 24, 24 ], [ 61635, 24, 24, 24 ], [ 61827, 24, 24, 24 ], [ 61859, 24, 24, 24 ], [ 61955, 24, 24, 24 ], [ 61971, 24, 24, 24 ], [ 61987, 24, 24, 24 ], [ 62035, 24, 24, 24 ], [ 62147, 24, 24, 24 ], [ 62179, 24, 24, 24 ], [ 62243, 24, 24, 24 ], [ 62259, 24, 24, 24 ], [ 62275, 24, 24, 24 ], [ 62291, 24, 24, 24 ], [ 62355, 24, 24, 24 ], [ 62563, 24, 24, 24 ], [ 62611, 24, 24, 24 ], [ 62643, 24, 24, 24 ], [ 62691, 24, 24, 24 ], [ 62707, 24, 24, 24 ], [ 62723, 24, 24, 24 ], [ 62755, 24, 24, 24 ], [ 62787, 24, 24, 24 ], [ 62899, 24, 24, 24 ], [ 62931, 24, 24, 24 ], [ 62963, 24, 24, 24 ], [ 62979, 24, 24, 24 ], [ 62995, 24, 24, 24 ], [ 63011, 24, 24, 24 ], [ 63043, 24, 24, 24 ], [ 63075, 24, 24, 24 ], [ 63283, 24, 24, 24 ], [ 63299, 24, 24, 24 ], [ 63331, 24, 24, 24 ], [ 63363, 24, 24, 24 ], [ 63395, 24, 24, 24 ], [ 63411, 24, 24, 24 ], [ 63427, 24, 24, 24 ], [ 63443, 24, 24, 24 ], [ 63475, 24, 24, 24 ], [ 63507, 24, 24, 24 ], [ 63715, 24, 24, 24 ], [ 63731, 24, 24, 24 ], [ 63763, 24, 24, 24 ], [ 64019, 24, 24, 24 ], [ 64051, 24, 24, 24 ], [ 64083, 24, 24, 24 ], [ 64115, 24, 24, 24 ], [ 64147, 24, 24, 24 ], [ 64163, 24, 24, 24 ], [ 64195, 24, 24, 24 ], [ 64227, 24, 24, 24 ], [ 64339, 24, 24, 24 ], [ 64371, 24, 24, 24 ], [ 64419, 24, 24, 24 ], [ 64435, 24, 24, 24 ], [ 64451, 24, 24, 24 ], [ 64483, 24, 24, 24 ], [ 64515, 24, 24, 24 ], [ 69123, 24, 24, 24 ], [ 69155, 24, 24, 24 ], [ 69171, 24, 24, 24 ], [ 69203, 24, 24, 24 ], [ 69235, 24, 24, 24 ], [ 69267, 24, 24, 24 ], [ 69299, 24, 24, 24 ], [ 69315, 24, 24, 24 ], [ 69459, 24, 24, 24 ], [ 69475, 24, 24, 24 ], [ 69491, 24, 24, 24 ], [ 69555, 24, 24, 24 ], [ 69587, 24, 24, 24 ], [ 69635, 24, 24, 24 ], [ 69667, 24, 24, 24 ], [ 69843, 24, 24, 24 ], [ 69875, 24, 24, 24 ], [ 69891, 24, 24, 24 ], [ 69923, 24, 24, 24 ], [ 69955, 24, 24, 24 ], [ 70019, 24, 24, 24 ], [ 70035, 24, 24, 24 ], [ 70195, 24, 24, 24 ], [ 70243, 24, 24, 24 ], [ 70275, 24, 24, 24 ], [ 70307, 24, 24, 24 ], [ 70323, 24, 24, 24 ], [ 70339, 24, 24, 24 ], [ 70355, 24, 24, 24 ], [ 70387, 24, 24, 24 ], [ 70707, 24, 24, 24 ], [ 70899, 24, 24, 24 ], [ 70931, 24, 24, 24 ], [ 70963, 24, 24, 24 ], [ 71027, 24, 24, 24 ], [ 71043, 24, 24, 24 ], [ 71059, 24, 24, 24 ], [ 71107, 24, 24, 24 ], [ 71315, 24, 24, 24 ], [ 71331, 24, 24, 24 ], [ 71347, 24, 24, 24 ], [ 71363, 24, 24, 24 ], [ 71395, 24, 24, 24 ], [ 71459, 24, 24, 24 ], [ 71475, 24, 24, 24 ], [ 71507, 24, 24, 24 ], [ 71635, 24, 24, 24 ], [ 71651, 24, 24, 24 ], [ 71683, 24, 24, 24 ], [ 71715, 24, 24, 24 ], [ 71747, 24, 24, 24 ], [ 71763, 24, 24, 24 ], [ 71779, 24, 24, 24 ], [ 71795, 24, 24, 24 ], [ 71827, 24, 24, 24 ], [ 72035, 24, 24, 24 ], [ 72051, 24, 24, 24 ], [ 72083, 24, 24, 24 ], [ 72115, 24, 24, 24 ], [ 72179, 24, 24, 24 ], [ 72195, 24, 24, 24 ], [ 72211, 24, 24, 24 ], [ 72259, 24, 24, 24 ], [ 72355, 24, 24, 24 ], [ 72371, 24, 24, 24 ], [ 72435, 24, 24, 24 ], [ 72467, 24, 24, 24 ], [ 72483, 24, 24, 24 ], [ 72499, 24, 24, 24 ], 
      [ 72515, 24, 24, 24 ], [ 72547, 24, 24, 24 ], [ 72579, 24, 24, 24 ], [ 72771, 24, 24, 24 ], [ 72787, 24, 24, 24 ], [ 72931, 24, 24, 24 ], [ 72947, 24, 24, 24 ], [ 72979, 24, 24, 24 ], 
      [ 73091, 24, 24, 24 ], [ 73123, 24, 24, 24 ], [ 73299, 24, 24, 24 ], [ 73491, 24, 24, 24 ], [ 73523, 24, 24, 24 ], [ 73555, 24, 24, 24 ], [ 73587, 24, 24, 24 ], [ 73619, 24, 24, 24 ], [ 73635, 24, 24, 24 ], [ 73699, 24, 24, 24 ], [ 73811, 24, 24, 24 ], [ 73843, 24, 24, 24 ], [ 73875, 24, 24, 24 ], [ 73907, 24, 24, 24 ], [ 73923, 24, 24, 24 ], [ 73955, 24, 24, 24 ], [ 73987, 24, 24, 24 ], [ 74019, 24, 24, 24 ], [ 74051, 24, 24, 24 ], [ 74243, 24, 24, 24 ], [ 74275, 24, 24, 24 ], [ 74339, 24, 24, 24 ], [ 74355, 24, 24, 24 ], [ 74419, 24, 24, 24 ], [ 74451, 24, 24, 24 ], [ 74563, 24, 24, 24 ], [ 74595, 24, 24, 24 ], [ 74627, 24, 24, 24 ], [ 74643, 24, 24, 24 ], [ 74659, 24, 24, 24 ], [ 74675, 24, 24, 24 ], [ 74707, 24, 24, 24 ], [ 74739, 24, 24, 24 ], [ 75027, 24, 24, 24 ], [ 75059, 24, 24, 24 ], [ 75075, 24, 24, 24 ], [ 75091, 24, 24, 24 ], [ 75283, 24, 24, 24 ], [ 75315, 24, 24, 24 ], [ 75363, 24, 24, 24 ], [ 75379, 24, 24, 24 ], [ 75459, 24, 24, 24 ], [ 75491, 24, 24, 24 ], [ 77875, 24, 24, 24 ], [ 77907, 24, 24, 24 ], [ 77955, 24, 24, 24 ], [ 77971, 24, 24, 24 ], [ 77987, 24, 24, 24 ], [ 78019, 24, 24, 24 ], [ 78051, 24, 24, 24 ], [ 78083, 24, 24, 24 ], [ 78195, 24, 24, 24 ], [ 78227, 24, 24, 24 ], [ 78259, 24, 24, 24 ], [ 78275, 24, 24, 24 ], [ 78307, 24, 24, 24 ], [ 78339, 24, 24, 24 ], [ 78387, 24, 24, 24 ], [ 78403, 24, 24, 24 ], [ 78419, 24, 24, 24 ], [ 78595, 24, 24, 24 ], [ 78627, 24, 24, 24 ], [ 78659, 24, 24, 24 ], [ 78675, 24, 24, 24 ], [ 78691, 24, 24, 24 ], [ 78707, 24, 24, 24 ], [ 78771, 24, 24, 24 ], [ 78819, 24, 24, 24 ], [ 78915, 24, 24, 24 ], [ 78947, 24, 24, 24 ], [ 78979, 24, 24, 24 ], [ 78995, 24, 24, 24 ], [ 79027, 24, 24, 24 ], [ 79107, 24, 24, 24 ], [ 79123, 24, 24, 24 ], [ 79139, 24, 24, 24 ], [ 79347, 24, 24, 24 ], [ 79379, 24, 24, 24 ], [ 79411, 24, 24, 24 ], [ 79427, 24, 24, 24 ], [ 79459, 24, 24, 24 ], [ 79491, 24, 24, 24 ], [ 79523, 24, 24, 24 ], [ 79539, 24, 24, 24 ], [ 79779, 24, 24, 24 ], [ 80099, 24, 24, 24 ], [ 80115, 24, 24, 24 ], [ 80131, 24, 24, 24 ], [ 80147, 24, 24, 24 ], [ 80211, 24, 24, 24 ], [ 80243, 24, 24, 24 ], [ 80259, 24, 24, 24 ], [ 80275, 24, 24, 24 ], [ 80387, 24, 24, 24 ], [ 80419, 24, 24, 24 ], [ 80435, 24, 24, 24 ], [ 80467, 24, 24, 24 ], [ 80531, 24, 24, 24 ], [ 80547, 24, 24, 24 ], [ 80563, 24, 24, 24 ], [ 80579, 24, 24, 24 ], [ 80787, 24, 24, 24 ], [ 80819, 24, 24, 24 ], [ 80835, 24, 24, 24 ], [ 80851, 24, 24, 24 ], [ 80867, 24, 24, 24 ], [ 80963, 24, 24, 24 ], [ 80979, 24, 24, 24 ], [ 80995, 24, 24, 24 ], [ 81011, 24, 24, 24 ], [ 81107, 24, 24, 24 ], [ 81123, 24, 24, 24 ], [ 81139, 24, 24, 24 ], [ 81155, 24, 24, 24 ], [ 81187, 24, 24, 24 ], [ 81251, 24, 24, 24 ], [ 81267, 24, 24, 24 ], [ 81283, 24, 24, 24 ], [ 81299, 24, 24, 24 ], [ 81331, 24, 24, 24 ], [ 81507, 24, 24, 24 ], [ 81539, 24, 24, 24 ], [ 81555, 24, 24, 24 ], [ 81571, 24, 24, 24 ], [ 81683, 24, 24, 24 ], [ 81699, 24, 24, 24 ], [ 81731, 24, 24, 24 ], [ 81843, 24, 24, 24 ], [ 81859, 24, 24, 24 ], [ 81875, 24, 24, 24 ], [ 82003, 24, 24, 24 ], [ 82019, 24, 24, 24 ], [ 82051, 24, 24, 24 ], [ 82275, 24, 24, 24 ], [ 82307, 24, 24, 24 ], [ 82339, 24, 24, 24 ], [ 82403, 24, 24, 24 ], [ 82435, 24, 24, 24 ], [ 82579, 24, 24, 24 ], [ 82595, 24, 24, 24 ], [ 82627, 24, 24, 24 ], [ 82659, 24, 24, 24 ], [ 82707, 24, 24, 24 ], [ 82723, 24, 24, 24 ], [ 82739, 24, 24, 24 ], [ 82771, 24, 24, 24 ], [ 82979, 24, 24, 24 ], [ 82995, 24, 24, 24 ], [ 83011, 24, 24, 24 ], [ 83091, 24, 24, 24 ], [ 83139, 24, 24, 24 ], [ 83155, 24, 24, 24 ], [ 83171, 24, 24, 24 ], [ 83203, 24, 24, 24 ], [ 83299, 24, 24, 24 ], [ 83315, 24, 24, 24 ], [ 83347, 24, 24, 24 ], [ 83411, 24, 24, 24 ], [ 83427, 24, 24, 24 ], [ 83443, 24, 24, 24 ], [ 83459, 24, 24, 24 ], [ 83491, 24, 24, 24 ], [ 83523, 24, 24, 24 ], [ 83699, 24, 24, 24 ], [ 83731, 24, 24, 24 ], [ 83747, 24, 24, 24 ], [ 83779, 24, 24, 24 ], [ 83811, 24, 24, 24 ], [ 83843, 24, 24, 24 ], [ 83859, 24, 24, 24 ], [ 83891, 24, 24, 24 ], [ 83923, 24, 24, 24 ], [ 84099, 24, 24, 24 ], [ 84131, 24, 24, 24 ], [ 84163, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 82944, 98304, 196608, 393216, 589824, 1179648, 3145728, 5898240, 18874368, 127401984, 188743680, 2149908480000 ],
  witnessBad := [  ],
  witnessOK := 4296,
  worker := 2 );


==> anc/five_values/logs/task2_worker_2.log <==
worker 2 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=2 processed=5408 index_sum=233944672 witness_verified=4296 witness_failed=0 no_witness=1112 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 82944, 98304, 196608, 393216, 589824, 1179648, 3145728, 5898240, 18874368, 127401984, 188743680, 2149908480000 ] counts=[ 1112, 2647, 1204, 12, 117, 82, 85, 12, 46, 21, 7, 2, 15, 14, 5, 10, 3, 7, 2, 1, 1, 2, 1 ]


==> anc/five_values/logs/task2_worker_3.data <==
TASK2_DATA[4] := rec(
  counts := [ 1138, 2596, 1237, 20, 91, 84, 91, 28, 41, 9, 10, 2, 26, 5, 5, 6, 7, 1, 2, 1, 4, 2, 1, 1 ],
  idxsum := 233950080,
  processed := 5408,
  realizing := [ [ 1108, 24, 24, 24 ], [ 1140, 24, 24, 24 ], [ 1156, 24, 24, 24 ], [ 1172, 24, 24, 24 ], [ 1332, 24, 24, 24 ], [ 1364, 24, 24, 24 ], [ 1396, 24, 24, 24 ], 
      [ 1412, 24, 24, 24 ], [ 1428, 24, 24, 24 ], [ 1476, 24, 24, 24 ], [ 1508, 24, 24, 24 ], [ 1540, 24, 24, 24 ], [ 1700, 24, 24, 24 ], [ 1716, 24, 24, 24 ], [ 1732, 24, 24, 24 ], [ 1764, 24, 24, 24 ], [ 1796, 24, 24, 24 ], [ 1812, 24, 24, 24 ], [ 1828, 24, 24, 24 ], [ 1844, 24, 24, 24 ], [ 1860, 24, 24, 24 ], [ 1892, 24, 24, 24 ], [ 1988, 24, 24, 24 ], [ 2020, 24, 24, 24 ], [ 2052, 24, 24, 24 ], [ 2068, 24, 24, 24 ], [ 2100, 24, 24, 24 ], [ 2132, 24, 24, 24 ], [ 2164, 24, 24, 24 ], [ 2196, 24, 24, 24 ], [ 2212, 24, 24, 24 ], [ 2388, 24, 24, 24 ], [ 2420, 24, 24, 24 ], [ 2452, 24, 24, 24 ], [ 2484, 24, 24, 24 ], [ 2500, 24, 24, 24 ], [ 2532, 24, 24, 24 ], [ 2564, 24, 24, 24 ], [ 2596, 24, 24, 24 ], [ 2708, 24, 24, 24 ], [ 2740, 24, 24, 24 ], [ 2772, 24, 24, 24 ], [ 2788, 24, 24, 24 ], [ 2804, 24, 24, 24 ], [ 2820, 24, 24, 24 ], [ 2852, 24, 24, 24 ], [ 2884, 24, 24, 24 ], [ 2932, 24, 24, 24 ], [ 3172, 24, 24, 24 ], [ 3188, 24, 24, 24 ], [ 3204, 24, 24, 24 ], [ 3220, 24, 24, 24 ], [ 3396, 24, 24, 24 ], [ 3444, 24, 24, 24 ], [ 3460, 24, 24, 24 ], [ 3540, 24, 24, 24 ], [ 3572, 24, 24, 24 ], [ 3604, 24, 24, 24 ], [ 3764, 24, 24, 24 ], [ 3780, 24, 24, 24 ], [ 3796, 24, 24, 24 ], [ 3828, 24, 24, 24 ], [ 3844, 24, 24, 24 ], [ 3860, 24, 24, 24 ], [ 3908, 24, 24, 24 ], [ 3924, 24, 24, 24 ], [ 3956, 24, 24, 24 ], [ 4052, 24, 24, 24 ], [ 4084, 24, 24, 24 ], [ 4132, 24, 24, 24 ], [ 4164, 24, 24, 24 ], [ 4196, 24, 24, 24 ], [ 4228, 24, 24, 24 ], [ 4244, 24, 24, 24 ], [ 4260, 24, 24, 24 ], [ 4452, 24, 24, 24 ], [ 4484, 24, 24, 24 ], [ 4516, 24, 24, 24 ], [ 4532, 24, 24, 24 ], [ 4564, 24, 24, 24 ], [ 4628, 24, 24, 24 ], [ 4660, 24, 24, 24 ], [ 4676, 24, 24, 24 ], [ 4772, 24, 24, 24 ], [ 4804, 24, 24, 24 ], [ 4820, 24, 24, 24 ], [ 4836, 24, 24, 24 ], [ 4852, 24, 24, 24 ], [ 4884, 24, 24, 24 ], [ 4964, 24, 24, 24 ], [ 4996, 24, 24, 24 ], [ 7236, 24, 24, 24 ], [ 7268, 24, 24, 24 ], [ 7300, 24, 24, 24 ], [ 7316, 24, 24, 24 ], [ 7348, 24, 24, 24 ], [ 7380, 24, 24, 24 ], [ 7412, 24, 24, 24 ], [ 7428, 24, 24, 24 ], [ 7460, 24, 24, 24 ], [ 7668, 24, 24, 24 ], [ 7700, 24, 24, 24 ], [ 7956, 24, 24, 24 ], [ 8004, 24, 24, 24 ], [ 8036, 24, 24, 24 ], [ 8068, 24, 24, 24 ], [ 8132, 24, 24, 24 ], [ 8164, 24, 24, 24 ], [ 8308, 24, 24, 24 ], [ 8324, 24, 24, 24 ], [ 8356, 24, 24, 24 ], [ 8388, 24, 24, 24 ], [ 8436, 24, 24, 24 ], [ 8452, 24, 24, 24 ], [ 8468, 24, 24, 24 ], [ 8500, 24, 24, 24 ], [ 8708, 24, 24, 24 ], [ 8724, 24, 24, 24 ], [ 8740, 24, 24, 24 ], [ 8820, 24, 24, 24 ], [ 8868, 24, 24, 24 ], [ 8884, 24, 24, 24 ], [ 8900, 24, 24, 24 ], [ 9028, 24, 24, 24 ], [ 9044, 24, 24, 24 ], [ 9076, 24, 24, 24 ], [ 9140, 24, 24, 24 ], [ 9156, 24, 24, 24 ], [ 9172, 24, 24, 24 ], [ 9188, 24, 24, 24 ], [ 9220, 24, 24, 24 ], [ 11460, 24, 24, 24 ], [ 11476, 24, 24, 24 ], [ 11508, 24, 24, 24 ], [ 11540, 24, 24, 24 ], [ 11572, 24, 24, 24 ], [ 11588, 24, 24, 24 ], [ 11604, 24, 24, 24 ], [ 11620, 24, 24, 24 ], [ 11636, 24, 24, 24 ], [ 11732, 24, 24, 24 ], [ 11764, 24, 24, 24 ], [ 11796, 24, 24, 24 ], [ 11828, 24, 24, 24 ], [ 11844, 24, 24, 24 ], [ 11860, 24, 24, 24 ], [ 11908, 24, 24, 24 ], [ 11940, 24, 24, 24 ], [ 11972, 24, 24, 24 ], [ 12228, 24, 24, 24 ], [ 12244, 24, 24, 24 ], [ 12260, 24, 24, 24 ], [ 12420, 24, 24, 24 ], [ 12452, 24, 24, 24 ], [ 12484, 24, 24, 24 ], [ 12500, 24, 24, 24 ], [ 12532, 24, 24, 24 ], [ 12564, 24, 24, 24 ], [ 12596, 24, 24, 24 ], [ 12804, 24, 24, 24 ], [ 12852, 24, 24, 24 ], [ 12884, 24, 24, 24 ], [ 12916, 24, 24, 24 ], [ 12932, 24, 24, 24 ], [ 12964, 24, 24, 24 ], [ 12996, 24, 24, 24 ], [ 13028, 24, 24, 24 ], [ 13140, 24, 24, 24 ], [ 13172, 24, 24, 24 ], [ 13220, 24, 24, 24 ], [ 13236, 24, 24, 24 ], [ 13252, 24, 24, 24 ], [ 13316, 24, 24, 24 ], [ 13348, 24, 24, 24 ], [ 13540, 24, 24, 24 ], [ 13604, 24, 24, 24 ], [ 13636, 24, 24, 24 ], [ 13652, 24, 24, 24 ], [ 13668, 24, 24, 24 ], [ 13684, 24, 24, 24 ], [ 13716, 24, 24, 24 ], [ 13748, 24, 24, 24 ], [ 13860, 24, 24, 24 ], [ 13924, 24, 24, 24 ], [ 13940, 24, 24, 24 ], [ 13956, 24, 24, 24 ], [ 13972, 24, 24, 24 ], [ 14036, 24, 24, 24 ], [ 14068, 24, 24, 24 ], [ 14084, 24, 24, 24 ], 
      [ 14260, 24, 24, 24 ], [ 14292, 24, 24, 24 ], [ 14468, 24, 24, 24 ], [ 14500, 24, 24, 24 ], [ 14612, 24, 24, 24 ], [ 14644, 24, 24, 24 ], [ 14660, 24, 24, 24 ], 
      [ 14804, 24, 24, 24 ], [ 14820, 24, 24, 24 ], [ 15012, 24, 24, 24 ], [ 15044, 24, 24, 24 ], [ 15076, 24, 24, 24 ], [ 15092, 24, 24, 24 ], [ 15108, 24, 24, 24 ], [ 15124, 24, 24, 24 ], [ 15156, 24, 24, 24 ], [ 15220, 24, 24, 24 ], [ 15332, 24, 24, 24 ], [ 15380, 24, 24, 24 ], [ 15396, 24, 24, 24 ], [ 15412, 24, 24, 24 ], [ 15476, 24, 24, 24 ], [ 15508, 24, 24, 24 ], [ 15540, 24, 24, 24 ], [ 15716, 24, 24, 24 ], [ 15732, 24, 24, 24 ], [ 15764, 24, 24, 24 ], [ 15780, 24, 24, 24 ], [ 15796, 24, 24, 24 ], [ 15812, 24, 24, 24 ], [ 15844, 24, 24, 24 ], [ 15860, 24, 24, 24 ], [ 15892, 24, 24, 24 ], [ 15908, 24, 24, 24 ], [ 15988, 24, 24, 24 ], [ 16020, 24, 24, 24 ], [ 16052, 24, 24, 24 ], [ 16100, 24, 24, 24 ], [ 16132, 24, 24, 24 ], [ 16164, 24, 24, 24 ], [ 16180, 24, 24, 24 ], [ 16196, 24, 24, 24 ], [ 16212, 24, 24, 24 ], [ 16436, 24, 24, 24 ], [ 16452, 24, 24, 24 ], [ 16644, 24, 24, 24 ], [ 16676, 24, 24, 24 ], [ 16692, 24, 24, 24 ], [ 16724, 24, 24, 24 ], [ 16756, 24, 24, 24 ], [ 16836, 24, 24, 24 ], [ 16852, 24, 24, 24 ], [ 17076, 24, 24, 24 ], [ 17108, 24, 24, 24 ], [ 17124, 24, 24, 24 ], [ 17156, 24, 24, 24 ], [ 17188, 24, 24, 24 ], [ 17220, 24, 24, 24 ], [ 17252, 24, 24, 24 ], [ 17268, 24, 24, 24 ], [ 17412, 24, 24, 24 ], [ 17428, 24, 24, 24 ], [ 17444, 24, 24, 24 ], [ 17508, 24, 24, 24 ], [ 17540, 24, 24, 24 ], [ 17588, 24, 24, 24 ], [ 19860, 24, 24, 24 ], [ 19908, 24, 24, 24 ], [ 19940, 24, 24, 24 ], [ 20004, 24, 24, 24 ], [ 20020, 24, 24, 24 ], [ 20036, 24, 24, 24 ], [ 20180, 24, 24, 24 ], [ 20196, 24, 24, 24 ], [ 20228, 24, 24, 24 ], [ 20260, 24, 24, 24 ], [ 20292, 24, 24, 24 ], [ 20324, 24, 24, 24 ], [ 20340, 24, 24, 24 ], [ 20372, 24, 24, 24 ], [ 20596, 24, 24, 24 ], [ 20612, 24, 24, 24 ], [ 20692, 24, 24, 24 ], [ 20724, 24, 24, 24 ], [ 20756, 24, 24, 24 ], [ 20772, 24, 24, 24 ], [ 20804, 24, 24, 24 ], [ 21028, 24, 24, 24 ], [ 21044, 24, 24, 24 ], [ 21300, 24, 24, 24 ], [ 21316, 24, 24, 24 ], [ 21332, 24, 24, 24 ], [ 21348, 24, 24, 24 ], [ 21380, 24, 24, 24 ], [ 21412, 24, 24, 24 ], [ 21460, 24, 24, 24 ], [ 21492, 24, 24, 24 ], [ 21524, 24, 24, 24 ], [ 21620, 24, 24, 24 ], [ 21636, 24, 24, 24 ], [ 21668, 24, 24, 24 ], [ 21700, 24, 24, 24 ], [ 21732, 24, 24, 24 ], [ 21748, 24, 24, 24 ], [ 21764, 24, 24, 24 ], [ 21780, 24, 24, 24 ], [ 21812, 24, 24, 24 ], [ 21844, 24, 24, 24 ], [ 22036, 24, 24, 24 ], [ 22068, 24, 24, 24 ], [ 22100, 24, 24, 24 ], [ 22164, 24, 24, 24 ], [ 22180, 24, 24, 24 ], [ 22196, 24, 24, 24 ], [ 22244, 24, 24, 24 ], [ 22356, 24, 24, 24 ], [ 22420, 24, 24, 24 ], [ 22452, 24, 24, 24 ], [ 22468, 24, 24, 24 ], [ 22484, 24, 24, 24 ], [ 22500, 24, 24, 24 ], [ 22532, 24, 24, 24 ], [ 22564, 24, 24, 24 ], [ 22756, 24, 24, 24 ], [ 22772, 24, 24, 24 ], [ 22916, 24, 24, 24 ], [ 22932, 24, 24, 24 ], [ 22964, 24, 24, 24 ], [ 23076, 24, 24, 24 ], [ 23108, 24, 24, 24 ], [ 23284, 24, 24, 24 ], [ 23316, 24, 24, 24 ], [ 23492, 24, 24, 24 ], [ 23508, 24, 24, 24 ], [ 23540, 24, 24, 24 ], [ 23604, 24, 24, 24 ], [ 23620, 24, 24, 24 ], [ 23636, 24, 24, 24 ], [ 23652, 24, 24, 24 ], [ 23716, 24, 24, 24 ], [ 23828, 24, 24, 24 ], [ 23860, 24, 24, 24 ], [ 23892, 24, 24, 24 ], [ 23908, 24, 24, 24 ], [ 23924, 24, 24, 24 ], [ 23940, 24, 24, 24 ], [ 23972, 24, 24, 24 ], [ 24036, 24, 24, 24 ], [ 24228, 24, 24, 24 ], [ 24260, 24, 24, 24 ], [ 24324, 24, 24, 24 ], [ 24340, 24, 24, 24 ], [ 24356, 24, 24, 24 ], [ 24404, 24, 24, 24 ], [ 24436, 24, 24, 24 ], [ 24548, 24, 24, 24 ], [ 24580, 24, 24, 24 ], [ 24612, 24, 24, 24 ], [ 24644, 24, 24, 24 ], [ 24660, 24, 24, 24 ], [ 24692, 24, 24, 24 ], [ 24724, 24, 24, 24 ], [ 24772, 24, 24, 24 ], [ 24980, 24, 24, 24 ], [ 25012, 24, 24, 24 ], [ 25044, 24, 24, 24 ], [ 25076, 24, 24, 24 ], [ 25092, 24, 24, 24 ], [ 25124, 24, 24, 24 ], [ 25156, 24, 24, 24 ], [ 25348, 24, 24, 24 ], [ 25364, 24, 24, 24 ], [ 25380, 24, 24, 24 ], [ 25668, 24, 24, 24 ], [ 25700, 24, 24, 24 ], [ 25732, 24, 24, 24 ], [ 25780, 24, 24, 24 ], [ 25796, 24, 24, 24 ], [ 25812, 24, 24, 24 ], [ 25844, 24, 24, 24 ], [ 25876, 24, 24, 24 ], [ 25908, 24, 24, 24 ], [ 26020, 24, 24, 24 ], [ 26052, 24, 24, 24 ], 
      [ 26084, 24, 24, 24 ], [ 26100, 24, 24, 24 ], [ 26132, 24, 24, 24 ], [ 26164, 24, 24, 24 ], [ 26212, 24, 24, 24 ], [ 26228, 24, 24, 24 ], [ 30756, 24, 24, 24 ], 
      [ 30916, 24, 24, 24 ], [ 30948, 24, 24, 24 ], [ 30980, 24, 24, 24 ], [ 31044, 24, 24, 24 ], [ 31060, 24, 24, 24 ], [ 31076, 24, 24, 24 ], [ 31124, 24, 24, 24 ], [ 31316, 24, 24, 24 ], [ 31348, 24, 24, 24 ], [ 31380, 24, 24, 24 ], [ 31412, 24, 24, 24 ], [ 31444, 24, 24, 24 ], [ 31572, 24, 24, 24 ], [ 31588, 24, 24, 24 ], [ 31604, 24, 24, 24 ], [ 31636, 24, 24, 24 ], [ 31668, 24, 24, 24 ], [ 31700, 24, 24, 24 ], [ 31716, 24, 24, 24 ], [ 31748, 24, 24, 24 ], [ 31780, 24, 24, 24 ], [ 31988, 24, 24, 24 ], [ 32004, 24, 24, 24 ], [ 32036, 24, 24, 24 ], [ 32068, 24, 24, 24 ], [ 32132, 24, 24, 24 ], [ 32148, 24, 24, 24 ], [ 32212, 24, 24, 24 ], [ 32308, 24, 24, 24 ], [ 32356, 24, 24, 24 ], [ 32388, 24, 24, 24 ], [ 32420, 24, 24, 24 ], [ 32436, 24, 24, 24 ], [ 32452, 24, 24, 24 ], [ 32468, 24, 24, 24 ], [ 32500, 24, 24, 24 ], [ 32532, 24, 24, 24 ], [ 32708, 24, 24, 24 ], [ 32724, 24, 24, 24 ], [ 32740, 24, 24, 24 ], [ 32868, 24, 24, 24 ], [ 32884, 24, 24, 24 ], [ 32900, 24, 24, 24 ], [ 32932, 24, 24, 24 ], [ 33028, 24, 24, 24 ], [ 33044, 24, 24, 24 ], [ 33076, 24, 24, 24 ], [ 33188, 24, 24, 24 ], [ 33252, 24, 24, 24 ], [ 33444, 24, 24, 24 ], [ 33460, 24, 24, 24 ], [ 33476, 24, 24, 24 ], [ 33508, 24, 24, 24 ], [ 33572, 24, 24, 24 ], [ 33588, 24, 24, 24 ], [ 33620, 24, 24, 24 ], [ 33764, 24, 24, 24 ], [ 33796, 24, 24, 24 ], [ 33828, 24, 24, 24 ], [ 33860, 24, 24, 24 ], [ 33876, 24, 24, 24 ], [ 33892, 24, 24, 24 ], [ 33908, 24, 24, 24 ], [ 33940, 24, 24, 24 ], [ 34164, 24, 24, 24 ], [ 34196, 24, 24, 24 ], [ 34228, 24, 24, 24 ], [ 34292, 24, 24, 24 ], [ 34308, 24, 24, 24 ], [ 34324, 24, 24, 24 ], [ 34372, 24, 24, 24 ], [ 34484, 24, 24, 24 ], [ 34548, 24, 24, 24 ], [ 34580, 24, 24, 24 ], [ 34596, 24, 24, 24 ], [ 34612, 24, 24, 24 ], [ 34628, 24, 24, 24 ], [ 34660, 24, 24, 24 ], [ 34692, 24, 24, 24 ], [ 34948, 24, 24, 24 ], [ 34980, 24, 24, 24 ], [ 34996, 24, 24, 24 ], [ 35012, 24, 24, 24 ], [ 35172, 24, 24, 24 ], [ 35204, 24, 24, 24 ], [ 35236, 24, 24, 24 ], [ 35252, 24, 24, 24 ], [ 35268, 24, 24, 24 ], [ 35316, 24, 24, 24 ], [ 35348, 24, 24, 24 ], [ 35380, 24, 24, 24 ], [ 35540, 24, 24, 24 ], [ 35556, 24, 24, 24 ], [ 35572, 24, 24, 24 ], [ 35604, 24, 24, 24 ], [ 35636, 24, 24, 24 ], [ 35652, 24, 24, 24 ], [ 35668, 24, 24, 24 ], [ 35684, 24, 24, 24 ], [ 35700, 24, 24, 24 ], [ 35732, 24, 24, 24 ], [ 35828, 24, 24, 24 ], [ 35860, 24, 24, 24 ], [ 35892, 24, 24, 24 ], [ 35908, 24, 24, 24 ], [ 35940, 24, 24, 24 ], [ 35972, 24, 24, 24 ], [ 36004, 24, 24, 24 ], [ 36036, 24, 24, 24 ], [ 36052, 24, 24, 24 ], [ 36260, 24, 24, 24 ], [ 36292, 24, 24, 24 ], [ 36324, 24, 24, 24 ], [ 36340, 24, 24, 24 ], [ 36372, 24, 24, 24 ], [ 36404, 24, 24, 24 ], [ 36436, 24, 24, 24 ], [ 36548, 24, 24, 24 ], [ 36580, 24, 24, 24 ], [ 36612, 24, 24, 24 ], [ 36628, 24, 24, 24 ], [ 36644, 24, 24, 24 ], [ 36660, 24, 24, 24 ], [ 36692, 24, 24, 24 ], [ 36724, 24, 24, 24 ], [ 36772, 24, 24, 24 ], [ 39012, 24, 24, 24 ], [ 39044, 24, 24, 24 ], [ 39076, 24, 24, 24 ], [ 39108, 24, 24, 24 ], [ 39124, 24, 24, 24 ], [ 39156, 24, 24, 24 ], [ 39188, 24, 24, 24 ], [ 39220, 24, 24, 24 ], [ 39236, 24, 24, 24 ], [ 39412, 24, 24, 24 ], [ 39476, 24, 24, 24 ], [ 39764, 24, 24, 24 ], [ 39812, 24, 24, 24 ], [ 39828, 24, 24, 24 ], [ 39844, 24, 24, 24 ], [ 39876, 24, 24, 24 ], [ 39908, 24, 24, 24 ], [ 39940, 24, 24, 24 ], [ 39972, 24, 24, 24 ], [ 40084, 24, 24, 24 ], [ 40116, 24, 24, 24 ], [ 40132, 24, 24, 24 ], [ 40164, 24, 24, 24 ], [ 40196, 24, 24, 24 ], [ 40244, 24, 24, 24 ], [ 40260, 24, 24, 24 ], [ 40276, 24, 24, 24 ], [ 40484, 24, 24, 24 ], [ 40516, 24, 24, 24 ], [ 40532, 24, 24, 24 ], [ 40548, 24, 24, 24 ], [ 40564, 24, 24, 24 ], [ 40628, 24, 24, 24 ], [ 40676, 24, 24, 24 ], [ 40692, 24, 24, 24 ], [ 40804, 24, 24, 24 ], [ 40836, 24, 24, 24 ], [ 40852, 24, 24, 24 ], [ 40884, 24, 24, 24 ], [ 40948, 24, 24, 24 ], [ 40964, 24, 24, 24 ], [ 40980, 24, 24, 24 ], [ 40996, 24, 24, 24 ], [ 41028, 24, 24, 24 ], [ 41204, 24, 24, 24 ], [ 41236, 24, 24, 24 ], [ 41252, 24, 24, 24 ], [ 41268, 24, 24, 24 ], [ 41380, 24, 24, 24 ], [ 41396, 24, 24, 24 ], [ 41428, 24, 24, 24 ], 
      [ 41540, 24, 24, 24 ], [ 41556, 24, 24, 24 ], [ 41572, 24, 24, 24 ], [ 41700, 24, 24, 24 ], [ 41716, 24, 24, 24 ], [ 41748, 24, 24, 24 ], [ 41956, 24, 24, 24 ], 
      [ 41972, 24, 24, 24 ], [ 42004, 24, 24, 24 ], [ 42100, 24, 24, 24 ], [ 42116, 24, 24, 24 ], [ 42132, 24, 24, 24 ], [ 42276, 24, 24, 24 ], [ 42292, 24, 24, 24 ], [ 42324, 24, 24, 24 ], [ 42388, 24, 24, 24 ], [ 42404, 24, 24, 24 ], [ 42420, 24, 24, 24 ], [ 42436, 24, 24, 24 ], [ 42676, 24, 24, 24 ], [ 42692, 24, 24, 24 ], [ 42708, 24, 24, 24 ], [ 42820, 24, 24, 24 ], [ 42836, 24, 24, 24 ], [ 42852, 24, 24, 24 ], [ 42868, 24, 24, 24 ], [ 42980, 24, 24, 24 ], [ 42996, 24, 24, 24 ], [ 43012, 24, 24, 24 ], [ 43044, 24, 24, 24 ], [ 43108, 24, 24, 24 ], [ 43124, 24, 24, 24 ], [ 43140, 24, 24, 24 ], [ 43156, 24, 24, 24 ], [ 43188, 24, 24, 24 ], [ 43396, 24, 24, 24 ], [ 43428, 24, 24, 24 ], [ 43444, 24, 24, 24 ], [ 43476, 24, 24, 24 ], [ 43508, 24, 24, 24 ], [ 43540, 24, 24, 24 ], [ 43556, 24, 24, 24 ], [ 43588, 24, 24, 24 ], [ 43620, 24, 24, 24 ], [ 43796, 24, 24, 24 ], [ 43828, 24, 24, 24 ], [ 43860, 24, 24, 24 ], [ 44132, 24, 24, 24 ], [ 44164, 24, 24, 24 ], [ 44196, 24, 24, 24 ], [ 44260, 24, 24, 24 ], [ 44292, 24, 24, 24 ], [ 44340, 24, 24, 24 ], [ 44436, 24, 24, 24 ], [ 44452, 24, 24, 24 ], [ 44484, 24, 24, 24 ], [ 44516, 24, 24, 24 ], [ 44564, 24, 24, 24 ], [ 44580, 24, 24, 24 ], [ 44596, 24, 24, 24 ], [ 44628, 24, 24, 24 ], [ 44660, 24, 24, 24 ], [ 44852, 24, 24, 24 ], [ 44868, 24, 24, 24 ], [ 44916, 24, 24, 24 ], [ 44948, 24, 24, 24 ], [ 44996, 24, 24, 24 ], [ 45012, 24, 24, 24 ], [ 45028, 24, 24, 24 ], [ 45060, 24, 24, 24 ], [ 45172, 24, 24, 24 ], [ 45204, 24, 24, 24 ], [ 45236, 24, 24, 24 ], [ 45268, 24, 24, 24 ], [ 45284, 24, 24, 24 ], [ 45300, 24, 24, 24 ], [ 45316, 24, 24, 24 ], [ 45348, 24, 24, 24 ], [ 45380, 24, 24, 24 ], [ 49812, 24, 24, 24 ], [ 49828, 24, 24, 24 ], [ 49860, 24, 24, 24 ], [ 49876, 24, 24, 24 ], [ 49892, 24, 24, 24 ], [ 49908, 24, 24, 24 ], [ 49940, 24, 24, 24 ], [ 49988, 24, 24, 24 ], [ 50004, 24, 24, 24 ], [ 50084, 24, 24, 24 ], [ 50116, 24, 24, 24 ], [ 50148, 24, 24, 24 ], [ 50196, 24, 24, 24 ], [ 50228, 24, 24, 24 ], [ 50260, 24, 24, 24 ], [ 50276, 24, 24, 24 ], [ 50292, 24, 24, 24 ], [ 50308, 24, 24, 24 ], [ 50532, 24, 24, 24 ], [ 50548, 24, 24, 24 ], [ 50740, 24, 24, 24 ], [ 50772, 24, 24, 24 ], [ 50788, 24, 24, 24 ], [ 50820, 24, 24, 24 ], [ 50852, 24, 24, 24 ], [ 50932, 24, 24, 24 ], [ 50948, 24, 24, 24 ], [ 51172, 24, 24, 24 ], [ 51204, 24, 24, 24 ], [ 51220, 24, 24, 24 ], [ 51252, 24, 24, 24 ], [ 51284, 24, 24, 24 ], [ 51316, 24, 24, 24 ], [ 51348, 24, 24, 24 ], [ 51364, 24, 24, 24 ], [ 51508, 24, 24, 24 ], [ 51524, 24, 24, 24 ], [ 51540, 24, 24, 24 ], [ 51604, 24, 24, 24 ], [ 51636, 24, 24, 24 ], [ 51684, 24, 24, 24 ], [ 51892, 24, 24, 24 ], [ 51924, 24, 24, 24 ], [ 51940, 24, 24, 24 ], [ 51956, 24, 24, 24 ], [ 51972, 24, 24, 24 ], [ 52004, 24, 24, 24 ], [ 52036, 24, 24, 24 ], [ 52068, 24, 24, 24 ], [ 52084, 24, 24, 24 ], [ 52100, 24, 24, 24 ], [ 52212, 24, 24, 24 ], [ 52244, 24, 24, 24 ], [ 52260, 24, 24, 24 ], [ 52324, 24, 24, 24 ], [ 52356, 24, 24, 24 ], [ 52372, 24, 24, 24 ], [ 52388, 24, 24, 24 ], [ 52404, 24, 24, 24 ], [ 52436, 24, 24, 24 ], [ 52644, 24, 24, 24 ], [ 52660, 24, 24, 24 ], [ 52676, 24, 24, 24 ], [ 52788, 24, 24, 24 ], [ 52804, 24, 24, 24 ], [ 52820, 24, 24, 24 ], [ 52836, 24, 24, 24 ], [ 52932, 24, 24, 24 ], [ 52948, 24, 24, 24 ], [ 52964, 24, 24, 24 ], [ 52980, 24, 24, 24 ], [ 53092, 24, 24, 24 ], [ 53108, 24, 24, 24 ], [ 53124, 24, 24, 24 ], [ 53332, 24, 24, 24 ], [ 53364, 24, 24, 24 ], [ 53380, 24, 24, 24 ], [ 53396, 24, 24, 24 ], [ 53412, 24, 24, 24 ], [ 53444, 24, 24, 24 ], [ 53508, 24, 24, 24 ], [ 53524, 24, 24, 24 ], [ 53556, 24, 24, 24 ], [ 53668, 24, 24, 24 ], [ 53684, 24, 24, 24 ], [ 53700, 24, 24, 24 ], [ 53732, 24, 24, 24 ], [ 53764, 24, 24, 24 ], [ 53796, 24, 24, 24 ], [ 53812, 24, 24, 24 ], [ 53828, 24, 24, 24 ], [ 53844, 24, 24, 24 ], [ 53876, 24, 24, 24 ], [ 54068, 24, 24, 24 ], [ 54100, 24, 24, 24 ], [ 54132, 24, 24, 24 ], [ 54196, 24, 24, 24 ], [ 54340, 24, 24, 24 ], [ 54388, 24, 24, 24 ], [ 54420, 24, 24, 24 ], [ 54452, 24, 24, 24 ], [ 54468, 24, 24, 24 ], [ 54484, 24, 24, 24 ], [ 54500, 24, 24, 24 ], [ 54532, 24, 24, 24 ], 
      [ 54820, 24, 24, 24 ], [ 54852, 24, 24, 24 ], [ 55012, 24, 24, 24 ], [ 55044, 24, 24, 24 ], [ 55108, 24, 24, 24 ], [ 55124, 24, 24, 24 ], [ 55140, 24, 24, 24 ], 
      [ 55188, 24, 24, 24 ], [ 55220, 24, 24, 24 ], [ 55396, 24, 24, 24 ], [ 55412, 24, 24, 24 ], [ 55444, 24, 24, 24 ], [ 55476, 24, 24, 24 ], [ 55508, 24, 24, 24 ], [ 55540, 24, 24, 24 ], [ 55556, 24, 24, 24 ], [ 55620, 24, 24, 24 ], [ 55716, 24, 24, 24 ], [ 55732, 24, 24, 24 ], [ 55764, 24, 24, 24 ], [ 55796, 24, 24, 24 ], [ 55828, 24, 24, 24 ], [ 55844, 24, 24, 24 ], [ 55876, 24, 24, 24 ], [ 55908, 24, 24, 24 ], [ 55940, 24, 24, 24 ], [ 58196, 24, 24, 24 ], [ 58228, 24, 24, 24 ], [ 58292, 24, 24, 24 ], [ 58308, 24, 24, 24 ], [ 58324, 24, 24, 24 ], [ 58372, 24, 24, 24 ], [ 58404, 24, 24, 24 ], [ 58516, 24, 24, 24 ], [ 58548, 24, 24, 24 ], [ 58612, 24, 24, 24 ], [ 58628, 24, 24, 24 ], [ 58660, 24, 24, 24 ], [ 58692, 24, 24, 24 ], [ 58948, 24, 24, 24 ], [ 58980, 24, 24, 24 ], [ 59012, 24, 24, 24 ], [ 59044, 24, 24, 24 ], [ 59060, 24, 24, 24 ], [ 59092, 24, 24, 24 ], [ 59124, 24, 24, 24 ], [ 59316, 24, 24, 24 ], [ 59332, 24, 24, 24 ], [ 59348, 24, 24, 24 ], [ 59636, 24, 24, 24 ], [ 59668, 24, 24, 24 ], [ 59700, 24, 24, 24 ], [ 59748, 24, 24, 24 ], [ 59764, 24, 24, 24 ], [ 59780, 24, 24, 24 ], [ 59812, 24, 24, 24 ], [ 59844, 24, 24, 24 ], [ 59876, 24, 24, 24 ], [ 59988, 24, 24, 24 ], [ 60052, 24, 24, 24 ], [ 60068, 24, 24, 24 ], [ 60100, 24, 24, 24 ], [ 60132, 24, 24, 24 ], [ 60196, 24, 24, 24 ], [ 60388, 24, 24, 24 ], [ 60420, 24, 24, 24 ], [ 60452, 24, 24, 24 ], [ 60468, 24, 24, 24 ], [ 60484, 24, 24, 24 ], [ 60500, 24, 24, 24 ], [ 60532, 24, 24, 24 ], [ 60596, 24, 24, 24 ], [ 60708, 24, 24, 24 ], [ 60740, 24, 24, 24 ], [ 60756, 24, 24, 24 ], [ 60772, 24, 24, 24 ], [ 60788, 24, 24, 24 ], [ 60820, 24, 24, 24 ], [ 60852, 24, 24, 24 ], [ 60900, 24, 24, 24 ], [ 60916, 24, 24, 24 ], [ 61140, 24, 24, 24 ], [ 61172, 24, 24, 24 ], [ 61284, 24, 24, 24 ], [ 61316, 24, 24, 24 ], [ 61332, 24, 24, 24 ], [ 61476, 24, 24, 24 ], [ 61492, 24, 24, 24 ], [ 61604, 24, 24, 24 ], [ 61636, 24, 24, 24 ], [ 61652, 24, 24, 24 ], [ 61828, 24, 24, 24 ], [ 61892, 24, 24, 24 ], [ 61908, 24, 24, 24 ], [ 61924, 24, 24, 24 ], [ 61940, 24, 24, 24 ], [ 62004, 24, 24, 24 ], [ 62036, 24, 24, 24 ], [ 62052, 24, 24, 24 ], [ 62148, 24, 24, 24 ], [ 62180, 24, 24, 24 ], [ 62212, 24, 24, 24 ], [ 62228, 24, 24, 24 ], [ 62260, 24, 24, 24 ], [ 62324, 24, 24, 24 ], [ 62340, 24, 24, 24 ], [ 62356, 24, 24, 24 ], [ 62372, 24, 24, 24 ], [ 62580, 24, 24, 24 ], [ 62612, 24, 24, 24 ], [ 62628, 24, 24, 24 ], [ 62644, 24, 24, 24 ], [ 62660, 24, 24, 24 ], [ 62724, 24, 24, 24 ], [ 62772, 24, 24, 24 ], [ 62788, 24, 24, 24 ], [ 62900, 24, 24, 24 ], [ 62932, 24, 24, 24 ], [ 62948, 24, 24, 24 ], [ 62980, 24, 24, 24 ], [ 63060, 24, 24, 24 ], [ 63076, 24, 24, 24 ], [ 63092, 24, 24, 24 ], [ 63300, 24, 24, 24 ], [ 63332, 24, 24, 24 ], [ 63364, 24, 24, 24 ], [ 63380, 24, 24, 24 ], [ 63412, 24, 24, 24 ], [ 63444, 24, 24, 24 ], [ 63476, 24, 24, 24 ], [ 63492, 24, 24, 24 ], [ 63732, 24, 24, 24 ], [ 63764, 24, 24, 24 ], [ 64020, 24, 24, 24 ], [ 64068, 24, 24, 24 ], [ 64100, 24, 24, 24 ], [ 64132, 24, 24, 24 ], [ 64196, 24, 24, 24 ], [ 64228, 24, 24, 24 ], [ 64340, 24, 24, 24 ], [ 64372, 24, 24, 24 ], [ 64388, 24, 24, 24 ], [ 64420, 24, 24, 24 ], [ 64452, 24, 24, 24 ], [ 64500, 24, 24, 24 ], [ 64516, 24, 24, 24 ], [ 64532, 24, 24, 24 ], [ 64564, 24, 24, 24 ], [ 69172, 24, 24, 24 ], [ 69204, 24, 24, 24 ], [ 69236, 24, 24, 24 ], [ 69252, 24, 24, 24 ], [ 69316, 24, 24, 24 ], [ 69348, 24, 24, 24 ], [ 69460, 24, 24, 24 ], [ 69492, 24, 24, 24 ], [ 69524, 24, 24, 24 ], [ 69540, 24, 24, 24 ], [ 69556, 24, 24, 24 ], [ 69572, 24, 24, 24 ], [ 69604, 24, 24, 24 ], [ 69636, 24, 24, 24 ], [ 69668, 24, 24, 24 ], [ 69892, 24, 24, 24 ], [ 69924, 24, 24, 24 ], [ 69956, 24, 24, 24 ], [ 69972, 24, 24, 24 ], [ 69988, 24, 24, 24 ], [ 70036, 24, 24, 24 ], [ 70068, 24, 24, 24 ], [ 70180, 24, 24, 24 ], [ 70212, 24, 24, 24 ], [ 70244, 24, 24, 24 ], [ 70260, 24, 24, 24 ], [ 70276, 24, 24, 24 ], [ 70324, 24, 24, 24 ], [ 70356, 24, 24, 24 ], [ 70388, 24, 24, 24 ], [ 70404, 24, 24, 24 ], [ 70676, 24, 24, 24 ], [ 70692, 24, 24, 24 ], [ 70708, 24, 24, 24 ], [ 70900, 24, 24, 24 ], [ 70932, 24, 24, 24 ], 
      [ 70964, 24, 24, 24 ], [ 70980, 24, 24, 24 ], [ 71012, 24, 24, 24 ], [ 71044, 24, 24, 24 ], [ 71076, 24, 24, 24 ], [ 71124, 24, 24, 24 ], [ 71332, 24, 24, 24 ], 
      [ 71364, 24, 24, 24 ], [ 71396, 24, 24, 24 ], [ 71412, 24, 24, 24 ], [ 71428, 24, 24, 24 ], [ 71444, 24, 24, 24 ], [ 71476, 24, 24, 24 ], [ 71540, 24, 24, 24 ], [ 71652, 24, 24, 24 ], [ 71700, 24, 24, 24 ], [ 71716, 24, 24, 24 ], [ 71732, 24, 24, 24 ], [ 71796, 24, 24, 24 ], [ 71828, 24, 24, 24 ], [ 71860, 24, 24, 24 ], [ 72084, 24, 24, 24 ], [ 72116, 24, 24, 24 ], [ 72132, 24, 24, 24 ], [ 72148, 24, 24, 24 ], [ 72164, 24, 24, 24 ], [ 72196, 24, 24, 24 ], [ 72228, 24, 24, 24 ], [ 72260, 24, 24, 24 ], [ 72404, 24, 24, 24 ], [ 72436, 24, 24, 24 ], [ 72452, 24, 24, 24 ], [ 72516, 24, 24, 24 ], [ 72548, 24, 24, 24 ], [ 72564, 24, 24, 24 ], [ 72580, 24, 24, 24 ], [ 72772, 24, 24, 24 ], [ 72836, 24, 24, 24 ], [ 72948, 24, 24, 24 ], [ 72980, 24, 24, 24 ], [ 72996, 24, 24, 24 ], [ 73092, 24, 24, 24 ], [ 73124, 24, 24, 24 ], [ 73140, 24, 24, 24 ], [ 73156, 24, 24, 24 ], [ 73284, 24, 24, 24 ], [ 73300, 24, 24, 24 ], [ 73316, 24, 24, 24 ], [ 73492, 24, 24, 24 ], [ 73524, 24, 24, 24 ], [ 73556, 24, 24, 24 ], [ 73572, 24, 24, 24 ], [ 73604, 24, 24, 24 ], [ 73636, 24, 24, 24 ], [ 73668, 24, 24, 24 ], [ 73700, 24, 24, 24 ], [ 73716, 24, 24, 24 ], [ 73812, 24, 24, 24 ], [ 73860, 24, 24, 24 ], [ 73876, 24, 24, 24 ], [ 73892, 24, 24, 24 ], [ 73956, 24, 24, 24 ], [ 73988, 24, 24, 24 ], [ 74036, 24, 24, 24 ], [ 74244, 24, 24, 24 ], [ 74276, 24, 24, 24 ], [ 74292, 24, 24, 24 ], [ 74308, 24, 24, 24 ], [ 74324, 24, 24, 24 ], [ 74356, 24, 24, 24 ], [ 74388, 24, 24, 24 ], [ 74420, 24, 24, 24 ], [ 74436, 24, 24, 24 ], [ 74564, 24, 24, 24 ], [ 74596, 24, 24, 24 ], [ 74644, 24, 24, 24 ], [ 74676, 24, 24, 24 ], [ 74708, 24, 24, 24 ], [ 74724, 24, 24, 24 ], [ 74740, 24, 24, 24 ], [ 74756, 24, 24, 24 ], [ 75028, 24, 24, 24 ], [ 75284, 24, 24, 24 ], [ 75300, 24, 24, 24 ], [ 75332, 24, 24, 24 ], [ 75364, 24, 24, 24 ], [ 75428, 24, 24, 24 ], [ 75444, 24, 24, 24 ], [ 75460, 24, 24, 24 ], [ 75508, 24, 24, 24 ], [ 77876, 24, 24, 24 ], [ 77892, 24, 24, 24 ], [ 77908, 24, 24, 24 ], [ 77924, 24, 24, 24 ], [ 77956, 24, 24, 24 ], [ 77988, 24, 24, 24 ], [ 78036, 24, 24, 24 ], [ 78068, 24, 24, 24 ], [ 78100, 24, 24, 24 ], [ 78196, 24, 24, 24 ], [ 78212, 24, 24, 24 ], [ 78244, 24, 24, 24 ], [ 78276, 24, 24, 24 ], [ 78308, 24, 24, 24 ], [ 78324, 24, 24, 24 ], [ 78340, 24, 24, 24 ], [ 78356, 24, 24, 24 ], [ 78388, 24, 24, 24 ], [ 78420, 24, 24, 24 ], [ 78596, 24, 24, 24 ], [ 78644, 24, 24, 24 ], [ 78676, 24, 24, 24 ], [ 78740, 24, 24, 24 ], [ 78756, 24, 24, 24 ], [ 78772, 24, 24, 24 ], [ 78820, 24, 24, 24 ], [ 78916, 24, 24, 24 ], [ 78932, 24, 24, 24 ], [ 78964, 24, 24, 24 ], [ 78996, 24, 24, 24 ], [ 79028, 24, 24, 24 ], [ 79060, 24, 24, 24 ], [ 79076, 24, 24, 24 ], [ 79108, 24, 24, 24 ], [ 79140, 24, 24, 24 ], [ 79332, 24, 24, 24 ], [ 79348, 24, 24, 24 ], [ 79396, 24, 24, 24 ], [ 79428, 24, 24, 24 ], [ 79460, 24, 24, 24 ], [ 79492, 24, 24, 24 ], [ 79508, 24, 24, 24 ], [ 79540, 24, 24, 24 ], [ 79764, 24, 24, 24 ], [ 79780, 24, 24, 24 ], [ 79796, 24, 24, 24 ], [ 80052, 24, 24, 24 ], [ 80068, 24, 24, 24 ], [ 80084, 24, 24, 24 ], [ 80116, 24, 24, 24 ], [ 80180, 24, 24, 24 ], [ 80196, 24, 24, 24 ], [ 80228, 24, 24, 24 ], [ 80372, 24, 24, 24 ], [ 80404, 24, 24, 24 ], [ 80436, 24, 24, 24 ], [ 80468, 24, 24, 24 ], [ 80484, 24, 24, 24 ], [ 80500, 24, 24, 24 ], [ 80516, 24, 24, 24 ], [ 80548, 24, 24, 24 ], [ 80612, 24, 24, 24 ], [ 80804, 24, 24, 24 ], [ 80836, 24, 24, 24 ], [ 80900, 24, 24, 24 ], [ 80916, 24, 24, 24 ], [ 80932, 24, 24, 24 ], [ 80980, 24, 24, 24 ], [ 81156, 24, 24, 24 ], [ 81188, 24, 24, 24 ], [ 81204, 24, 24, 24 ], [ 81220, 24, 24, 24 ], [ 81236, 24, 24, 24 ], [ 81268, 24, 24, 24 ], [ 81300, 24, 24, 24 ], [ 81508, 24, 24, 24 ], [ 81668, 24, 24, 24 ], [ 81700, 24, 24, 24 ], [ 81732, 24, 24, 24 ], [ 81844, 24, 24, 24 ], [ 82020, 24, 24, 24 ], [ 82052, 24, 24, 24 ], [ 82244, 24, 24, 24 ], [ 82276, 24, 24, 24 ], [ 82308, 24, 24, 24 ], [ 82356, 24, 24, 24 ], [ 82372, 24, 24, 24 ], [ 82388, 24, 24, 24 ], [ 82420, 24, 24, 24 ], [ 82452, 24, 24, 24 ], [ 82564, 24, 24, 24 ], [ 82596, 24, 24, 24 ], [ 82644, 24, 24, 24 ], [ 82660, 24, 24, 24 ], 
      [ 82676, 24, 24, 24 ], [ 82708, 24, 24, 24 ], [ 82740, 24, 24, 24 ], [ 82964, 24, 24, 24 ], [ 82996, 24, 24, 24 ], [ 83028, 24, 24, 24 ], [ 83060, 24, 24, 24 ], [ 83076, 24, 24, 24 ], [ 83092, 24, 24, 24 ], [ 83108, 24, 24, 24 ], [ 83140, 24, 24, 24 ], [ 83172, 24, 24, 24 ], [ 83316, 24, 24, 24 ], [ 83380, 24, 24, 24 ], [ 83396, 24, 24, 24 ], [ 83428, 24, 24, 24 ], [ 83460, 24, 24, 24 ], [ 83524, 24, 24, 24 ], [ 83716, 24, 24, 24 ], [ 83748, 24, 24, 24 ], [ 83780, 24, 24, 24 ], [ 83812, 24, 24, 24 ], [ 83828, 24, 24, 24 ], [ 83860, 24, 24, 24 ], [ 83892, 24, 24, 24 ], [ 83924, 24, 24, 24 ], [ 84100, 24, 24, 24 ], [ 84116, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 98304, 165888, 196608, 393216, 589824, 1179648, 1572864, 3145728, 5898240, 107495424, 4246732800, 1074954240000 ],
  witnessBad := [  ],
  witnessOK := 4270,
  worker := 3 );


==> anc/five_values/logs/task2_worker_3.log <==
worker 3 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=3 processed=5408 index_sum=233950080 witness_verified=4270 witness_failed=0 no_witness=1138 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 98304, 165888, 196608, 393216, 589824, 1179648, 1572864, 3145728, 5898240, 107495424, 4246732800, 1074954240000 ] counts=[ 1138, 2596, 1237, 20, 91, 84, 91, 28, 41, 9, 10, 2, 26, 5, 5, 6, 7, 1, 2, 1, 4, 2, 1, 1 ]


==> anc/five_values/logs/task2_worker_4.data <==
TASK2_DATA[5] := rec(
  counts := [ 1114, 2631, 1217, 10, 114, 69, 89, 20, 46, 21, 7, 3, 24, 7, 12, 1, 6, 3, 1, 5, 3, 1, 1, 1, 2 ],
  idxsum := 233955488,
  processed := 5408,
  realizing := [ [ 1109, 24, 24, 24 ], [ 1333, 24, 24, 24 ], [ 1349, 24, 24, 24 ], [ 1381, 24, 24, 24 ], [ 1413, 24, 24, 24 ], [ 1493, 24, 24, 24 ], [ 1509, 24, 24, 24 ], 
      [ 1717, 24, 24, 24 ], [ 1733, 24, 24, 24 ], [ 1749, 24, 24, 24 ], [ 1781, 24, 24, 24 ], [ 1813, 24, 24, 24 ], [ 1845, 24, 24, 24 ], [ 1877, 24, 24, 24 ], [ 2005, 24, 24, 24 ], [ 2021, 24, 24, 24 ], [ 2037, 24, 24, 24 ], [ 2101, 24, 24, 24 ], [ 2133, 24, 24, 24 ], [ 2181, 24, 24, 24 ], [ 2213, 24, 24, 24 ], [ 2389, 24, 24, 24 ], [ 2421, 24, 24, 24 ], [ 2437, 24, 24, 24 ], [ 2469, 24, 24, 24 ], [ 2501, 24, 24, 24 ], [ 2565, 24, 24, 24 ], [ 2581, 24, 24, 24 ], [ 2709, 24, 24, 24 ], [ 2741, 24, 24, 24 ], [ 2789, 24, 24, 24 ], [ 2821, 24, 24, 24 ], [ 2853, 24, 24, 24 ], [ 2869, 24, 24, 24 ], [ 2885, 24, 24, 24 ], [ 2901, 24, 24, 24 ], [ 2933, 24, 24, 24 ], [ 3221, 24, 24, 24 ], [ 3381, 24, 24, 24 ], [ 3413, 24, 24, 24 ], [ 3445, 24, 24, 24 ], [ 3509, 24, 24, 24 ], [ 3525, 24, 24, 24 ], [ 3541, 24, 24, 24 ], [ 3589, 24, 24, 24 ], [ 3781, 24, 24, 24 ], [ 3813, 24, 24, 24 ], [ 3845, 24, 24, 24 ], [ 3877, 24, 24, 24 ], [ 3909, 24, 24, 24 ], [ 4037, 24, 24, 24 ], [ 4053, 24, 24, 24 ], [ 4069, 24, 24, 24 ], [ 4101, 24, 24, 24 ], [ 4133, 24, 24, 24 ], [ 4165, 24, 24, 24 ], [ 4181, 24, 24, 24 ], [ 4213, 24, 24, 24 ], [ 4245, 24, 24, 24 ], [ 4453, 24, 24, 24 ], [ 4469, 24, 24, 24 ], [ 4501, 24, 24, 24 ], [ 4533, 24, 24, 24 ], [ 4597, 24, 24, 24 ], [ 4613, 24, 24, 24 ], [ 4677, 24, 24, 24 ], [ 4773, 24, 24, 24 ], [ 4821, 24, 24, 24 ], [ 4853, 24, 24, 24 ], [ 4885, 24, 24, 24 ], [ 4901, 24, 24, 24 ], [ 4917, 24, 24, 24 ], [ 4933, 24, 24, 24 ], [ 4965, 24, 24, 24 ], [ 4997, 24, 24, 24 ], [ 7237, 24, 24, 24 ], [ 7285, 24, 24, 24 ], [ 7317, 24, 24, 24 ], [ 7349, 24, 24, 24 ], [ 7381, 24, 24, 24 ], [ 7397, 24, 24, 24 ], [ 7429, 24, 24, 24 ], [ 7461, 24, 24, 24 ], [ 7653, 24, 24, 24 ], [ 7669, 24, 24, 24 ], [ 7685, 24, 24, 24 ], [ 7957, 24, 24, 24 ], [ 7973, 24, 24, 24 ], [ 8005, 24, 24, 24 ], [ 8037, 24, 24, 24 ], [ 8085, 24, 24, 24 ], [ 8101, 24, 24, 24 ], [ 8117, 24, 24, 24 ], [ 8149, 24, 24, 24 ], [ 8181, 24, 24, 24 ], [ 8293, 24, 24, 24 ], [ 8325, 24, 24, 24 ], [ 8357, 24, 24, 24 ], [ 8373, 24, 24, 24 ], [ 8389, 24, 24, 24 ], [ 8405, 24, 24, 24 ], [ 8437, 24, 24, 24 ], [ 8469, 24, 24, 24 ], [ 8517, 24, 24, 24 ], [ 8693, 24, 24, 24 ], [ 8725, 24, 24, 24 ], [ 8757, 24, 24, 24 ], [ 8789, 24, 24, 24 ], [ 8805, 24, 24, 24 ], [ 8821, 24, 24, 24 ], [ 8837, 24, 24, 24 ], [ 8869, 24, 24, 24 ], [ 8901, 24, 24, 24 ], [ 9013, 24, 24, 24 ], [ 9045, 24, 24, 24 ], [ 9077, 24, 24, 24 ], [ 9109, 24, 24, 24 ], [ 9125, 24, 24, 24 ], [ 9157, 24, 24, 24 ], [ 9189, 24, 24, 24 ], [ 9237, 24, 24, 24 ], [ 11461, 24, 24, 24 ], [ 11477, 24, 24, 24 ], [ 11509, 24, 24, 24 ], [ 11525, 24, 24, 24 ], [ 11541, 24, 24, 24 ], [ 11589, 24, 24, 24 ], [ 11621, 24, 24, 24 ], [ 11637, 24, 24, 24 ], [ 11653, 24, 24, 24 ], [ 11733, 24, 24, 24 ], [ 11781, 24, 24, 24 ], [ 11813, 24, 24, 24 ], [ 11877, 24, 24, 24 ], [ 11909, 24, 24, 24 ], [ 11941, 24, 24, 24 ], [ 12213, 24, 24, 24 ], [ 12245, 24, 24, 24 ], [ 12421, 24, 24, 24 ], [ 12453, 24, 24, 24 ], [ 12469, 24, 24, 24 ], [ 12501, 24, 24, 24 ], [ 12533, 24, 24, 24 ], [ 12565, 24, 24, 24 ], [ 12581, 24, 24, 24 ], [ 12613, 24, 24, 24 ], [ 12821, 24, 24, 24 ], [ 12853, 24, 24, 24 ], [ 12869, 24, 24, 24 ], [ 12885, 24, 24, 24 ], [ 12901, 24, 24, 24 ], [ 12965, 24, 24, 24 ], [ 12997, 24, 24, 24 ], [ 13013, 24, 24, 24 ], [ 13141, 24, 24, 24 ], [ 13157, 24, 24, 24 ], [ 13173, 24, 24, 24 ], [ 13221, 24, 24, 24 ], [ 13285, 24, 24, 24 ], [ 13301, 24, 24, 24 ], [ 13317, 24, 24, 24 ], [ 13333, 24, 24, 24 ], [ 13365, 24, 24, 24 ], [ 13573, 24, 24, 24 ], [ 13589, 24, 24, 24 ], [ 13605, 24, 24, 24 ], [ 13621, 24, 24, 24 ], [ 13717, 24, 24, 24 ], [ 13733, 24, 24, 24 ], [ 13765, 24, 24, 24 ], [ 13877, 24, 24, 24 ], [ 13893, 24, 24, 24 ], [ 13909, 24, 24, 24 ], [ 14005, 24, 24, 24 ], [ 14037, 24, 24, 24 ], [ 14053, 24, 24, 24 ], [ 14261, 24, 24, 24 ], [ 14293, 24, 24, 24 ], [ 14309, 24, 24, 24 ], [ 14437, 24, 24, 24 ], [ 14453, 24, 24, 24 ], [ 14469, 24, 24, 24 ], [ 14613, 24, 24, 24 ], [ 14629, 24, 24, 24 ], [ 14661, 24, 24, 24 ], [ 14757, 24, 24, 24 ], [ 14773, 24, 24, 24 ], [ 14805, 24, 24, 24 ], [ 15013, 24, 24, 24 ], 
      [ 15029, 24, 24, 24 ], [ 15045, 24, 24, 24 ], [ 15157, 24, 24, 24 ], [ 15173, 24, 24, 24 ], [ 15189, 24, 24, 24 ], [ 15205, 24, 24, 24 ], [ 15317, 24, 24, 24 ], 
      [ 15333, 24, 24, 24 ], [ 15349, 24, 24, 24 ], [ 15445, 24, 24, 24 ], [ 15461, 24, 24, 24 ], [ 15477, 24, 24, 24 ], [ 15493, 24, 24, 24 ], [ 15525, 24, 24, 24 ], [ 15701, 24, 24, 24 ], [ 15717, 24, 24, 24 ], [ 15781, 24, 24, 24 ], [ 15813, 24, 24, 24 ], [ 15845, 24, 24, 24 ], [ 15909, 24, 24, 24 ], [ 16005, 24, 24, 24 ], [ 16037, 24, 24, 24 ], [ 16069, 24, 24, 24 ], [ 16101, 24, 24, 24 ], [ 16117, 24, 24, 24 ], [ 16133, 24, 24, 24 ], [ 16181, 24, 24, 24 ], [ 16213, 24, 24, 24 ], [ 16437, 24, 24, 24 ], [ 16501, 24, 24, 24 ], [ 16645, 24, 24, 24 ], [ 16661, 24, 24, 24 ], [ 16693, 24, 24, 24 ], [ 16725, 24, 24, 24 ], [ 16757, 24, 24, 24 ], [ 16773, 24, 24, 24 ], [ 16805, 24, 24, 24 ], [ 16837, 24, 24, 24 ], [ 16869, 24, 24, 24 ], [ 17061, 24, 24, 24 ], [ 17125, 24, 24, 24 ], [ 17157, 24, 24, 24 ], [ 17189, 24, 24, 24 ], [ 17205, 24, 24, 24 ], [ 17269, 24, 24, 24 ], [ 17413, 24, 24, 24 ], [ 17445, 24, 24, 24 ], [ 17477, 24, 24, 24 ], [ 17493, 24, 24, 24 ], [ 17509, 24, 24, 24 ], [ 17525, 24, 24, 24 ], [ 17557, 24, 24, 24 ], [ 17589, 24, 24, 24 ], [ 19845, 24, 24, 24 ], [ 19877, 24, 24, 24 ], [ 19909, 24, 24, 24 ], [ 19941, 24, 24, 24 ], [ 19973, 24, 24, 24 ], [ 19989, 24, 24, 24 ], [ 20021, 24, 24, 24 ], [ 20053, 24, 24, 24 ], [ 20165, 24, 24, 24 ], [ 20197, 24, 24, 24 ], [ 20245, 24, 24, 24 ], [ 20261, 24, 24, 24 ], [ 20277, 24, 24, 24 ], [ 20309, 24, 24, 24 ], [ 20341, 24, 24, 24 ], [ 20373, 24, 24, 24 ], [ 20565, 24, 24, 24 ], [ 20597, 24, 24, 24 ], [ 20629, 24, 24, 24 ], [ 20677, 24, 24, 24 ], [ 20693, 24, 24, 24 ], [ 20709, 24, 24, 24 ], [ 20741, 24, 24, 24 ], [ 20773, 24, 24, 24 ], [ 20805, 24, 24, 24 ], [ 20981, 24, 24, 24 ], [ 20997, 24, 24, 24 ], [ 21029, 24, 24, 24 ], [ 21317, 24, 24, 24 ], [ 21349, 24, 24, 24 ], [ 21381, 24, 24, 24 ], [ 21397, 24, 24, 24 ], [ 21413, 24, 24, 24 ], [ 21429, 24, 24, 24 ], [ 21461, 24, 24, 24 ], [ 21493, 24, 24, 24 ], [ 21637, 24, 24, 24 ], [ 21701, 24, 24, 24 ], [ 21717, 24, 24, 24 ], [ 21781, 24, 24, 24 ], [ 21813, 24, 24, 24 ], [ 21845, 24, 24, 24 ], [ 22069, 24, 24, 24 ], [ 22101, 24, 24, 24 ], [ 22117, 24, 24, 24 ], [ 22133, 24, 24, 24 ], [ 22149, 24, 24, 24 ], [ 22213, 24, 24, 24 ], [ 22245, 24, 24, 24 ], [ 22261, 24, 24, 24 ], [ 22389, 24, 24, 24 ], [ 22421, 24, 24, 24 ], [ 22437, 24, 24, 24 ], [ 22533, 24, 24, 24 ], [ 22549, 24, 24, 24 ], [ 22565, 24, 24, 24 ], [ 22581, 24, 24, 24 ], [ 22757, 24, 24, 24 ], [ 22821, 24, 24, 24 ], [ 22933, 24, 24, 24 ], [ 22965, 24, 24, 24 ], [ 22981, 24, 24, 24 ], [ 23077, 24, 24, 24 ], [ 23109, 24, 24, 24 ], [ 23125, 24, 24, 24 ], [ 23141, 24, 24, 24 ], [ 23269, 24, 24, 24 ], [ 23285, 24, 24, 24 ], [ 23301, 24, 24, 24 ], [ 23509, 24, 24, 24 ], [ 23541, 24, 24, 24 ], [ 23557, 24, 24, 24 ], [ 23573, 24, 24, 24 ], [ 23589, 24, 24, 24 ], [ 23685, 24, 24, 24 ], [ 23701, 24, 24, 24 ], [ 23845, 24, 24, 24 ], [ 23861, 24, 24, 24 ], [ 23877, 24, 24, 24 ], [ 23973, 24, 24, 24 ], [ 24005, 24, 24, 24 ], [ 24021, 24, 24, 24 ], [ 24229, 24, 24, 24 ], [ 24261, 24, 24, 24 ], [ 24293, 24, 24, 24 ], [ 24309, 24, 24, 24 ], [ 24341, 24, 24, 24 ], [ 24373, 24, 24, 24 ], [ 24405, 24, 24, 24 ], [ 24421, 24, 24, 24 ], [ 24437, 24, 24, 24 ], [ 24581, 24, 24, 24 ], [ 24597, 24, 24, 24 ], [ 24629, 24, 24, 24 ], [ 24661, 24, 24, 24 ], [ 24693, 24, 24, 24 ], [ 24725, 24, 24, 24 ], [ 24741, 24, 24, 24 ], [ 24773, 24, 24, 24 ], [ 24949, 24, 24, 24 ], [ 24997, 24, 24, 24 ], [ 25013, 24, 24, 24 ], [ 25029, 24, 24, 24 ], [ 25093, 24, 24, 24 ], [ 25125, 24, 24, 24 ], [ 25157, 24, 24, 24 ], [ 25173, 24, 24, 24 ], [ 25349, 24, 24, 24 ], [ 25669, 24, 24, 24 ], [ 25701, 24, 24, 24 ], [ 25717, 24, 24, 24 ], [ 25733, 24, 24, 24 ], [ 25749, 24, 24, 24 ], [ 25781, 24, 24, 24 ], [ 25813, 24, 24, 24 ], [ 25861, 24, 24, 24 ], [ 25893, 24, 24, 24 ], [ 26021, 24, 24, 24 ], [ 26037, 24, 24, 24 ], [ 26069, 24, 24, 24 ], [ 26101, 24, 24, 24 ], [ 26133, 24, 24, 24 ], [ 26149, 24, 24, 24 ], [ 26165, 24, 24, 24 ], [ 26181, 24, 24, 24 ], [ 26213, 24, 24, 24 ], [ 30725, 24, 24, 24 ], [ 30741, 24, 24, 24 ], [ 30757, 24, 24, 24 ], [ 30917, 24, 24, 24 ], [ 30949, 24, 24, 24 ], 
      [ 30981, 24, 24, 24 ], [ 30997, 24, 24, 24 ], [ 31029, 24, 24, 24 ], [ 31061, 24, 24, 24 ], [ 31093, 24, 24, 24 ], [ 31141, 24, 24, 24 ], [ 31317, 24, 24, 24 ], 
      [ 31349, 24, 24, 24 ], [ 31381, 24, 24, 24 ], [ 31397, 24, 24, 24 ], [ 31429, 24, 24, 24 ], [ 31445, 24, 24, 24 ], [ 31461, 24, 24, 24 ], [ 31477, 24, 24, 24 ], [ 31573, 24, 24, 24 ], [ 31605, 24, 24, 24 ], [ 31653, 24, 24, 24 ], [ 31669, 24, 24, 24 ], [ 31685, 24, 24, 24 ], [ 31749, 24, 24, 24 ], [ 31781, 24, 24, 24 ], [ 32005, 24, 24, 24 ], [ 32037, 24, 24, 24 ], [ 32069, 24, 24, 24 ], [ 32085, 24, 24, 24 ], [ 32101, 24, 24, 24 ], [ 32117, 24, 24, 24 ], [ 32149, 24, 24, 24 ], [ 32181, 24, 24, 24 ], [ 32213, 24, 24, 24 ], [ 32325, 24, 24, 24 ], [ 32357, 24, 24, 24 ], [ 32389, 24, 24, 24 ], [ 32437, 24, 24, 24 ], [ 32469, 24, 24, 24 ], [ 32501, 24, 24, 24 ], [ 32517, 24, 24, 24 ], [ 32533, 24, 24, 24 ], [ 32725, 24, 24, 24 ], [ 32901, 24, 24, 24 ], [ 32933, 24, 24, 24 ], [ 33045, 24, 24, 24 ], [ 33077, 24, 24, 24 ], [ 33093, 24, 24, 24 ], [ 33237, 24, 24, 24 ], [ 33253, 24, 24, 24 ], [ 33445, 24, 24, 24 ], [ 33477, 24, 24, 24 ], [ 33509, 24, 24, 24 ], [ 33525, 24, 24, 24 ], [ 33541, 24, 24, 24 ], [ 33557, 24, 24, 24 ], [ 33589, 24, 24, 24 ], [ 33653, 24, 24, 24 ], [ 33669, 24, 24, 24 ], [ 33765, 24, 24, 24 ], [ 33813, 24, 24, 24 ], [ 33829, 24, 24, 24 ], [ 33845, 24, 24, 24 ], [ 33909, 24, 24, 24 ], [ 33941, 24, 24, 24 ], [ 33973, 24, 24, 24 ], [ 33989, 24, 24, 24 ], [ 34197, 24, 24, 24 ], [ 34229, 24, 24, 24 ], [ 34245, 24, 24, 24 ], [ 34261, 24, 24, 24 ], [ 34277, 24, 24, 24 ], [ 34309, 24, 24, 24 ], [ 34341, 24, 24, 24 ], [ 34373, 24, 24, 24 ], [ 34389, 24, 24, 24 ], [ 34517, 24, 24, 24 ], [ 34549, 24, 24, 24 ], [ 34565, 24, 24, 24 ], [ 34629, 24, 24, 24 ], [ 34661, 24, 24, 24 ], [ 34677, 24, 24, 24 ], [ 34693, 24, 24, 24 ], [ 34709, 24, 24, 24 ], [ 34949, 24, 24, 24 ], [ 35173, 24, 24, 24 ], [ 35189, 24, 24, 24 ], [ 35221, 24, 24, 24 ], [ 35253, 24, 24, 24 ], [ 35333, 24, 24, 24 ], [ 35349, 24, 24, 24 ], [ 35557, 24, 24, 24 ], [ 35573, 24, 24, 24 ], [ 35589, 24, 24, 24 ], [ 35621, 24, 24, 24 ], [ 35653, 24, 24, 24 ], [ 35685, 24, 24, 24 ], [ 35717, 24, 24, 24 ], [ 35845, 24, 24, 24 ], [ 35861, 24, 24, 24 ], [ 35877, 24, 24, 24 ], [ 35941, 24, 24, 24 ], [ 35973, 24, 24, 24 ], [ 36021, 24, 24, 24 ], [ 36053, 24, 24, 24 ], [ 36229, 24, 24, 24 ], [ 36261, 24, 24, 24 ], [ 36277, 24, 24, 24 ], [ 36309, 24, 24, 24 ], [ 36341, 24, 24, 24 ], [ 36405, 24, 24, 24 ], [ 36421, 24, 24, 24 ], [ 36549, 24, 24, 24 ], [ 36581, 24, 24, 24 ], [ 36629, 24, 24, 24 ], [ 36661, 24, 24, 24 ], [ 36693, 24, 24, 24 ], [ 36709, 24, 24, 24 ], [ 36725, 24, 24, 24 ], [ 36741, 24, 24, 24 ], [ 36773, 24, 24, 24 ], [ 39029, 24, 24, 24 ], [ 39045, 24, 24, 24 ], [ 39125, 24, 24, 24 ], [ 39157, 24, 24, 24 ], [ 39189, 24, 24, 24 ], [ 39205, 24, 24, 24 ], [ 39237, 24, 24, 24 ], [ 39461, 24, 24, 24 ], [ 39477, 24, 24, 24 ], [ 39749, 24, 24, 24 ], [ 39765, 24, 24, 24 ], [ 39781, 24, 24, 24 ], [ 39813, 24, 24, 24 ], [ 39845, 24, 24, 24 ], [ 39893, 24, 24, 24 ], [ 39925, 24, 24, 24 ], [ 39957, 24, 24, 24 ], [ 40069, 24, 24, 24 ], [ 40101, 24, 24, 24 ], [ 40133, 24, 24, 24 ], [ 40165, 24, 24, 24 ], [ 40181, 24, 24, 24 ], [ 40197, 24, 24, 24 ], [ 40213, 24, 24, 24 ], [ 40245, 24, 24, 24 ], [ 40277, 24, 24, 24 ], [ 40501, 24, 24, 24 ], [ 40533, 24, 24, 24 ], [ 40597, 24, 24, 24 ], [ 40613, 24, 24, 24 ], [ 40629, 24, 24, 24 ], [ 40677, 24, 24, 24 ], [ 40789, 24, 24, 24 ], [ 40821, 24, 24, 24 ], [ 40853, 24, 24, 24 ], [ 40885, 24, 24, 24 ], [ 40917, 24, 24, 24 ], [ 40933, 24, 24, 24 ], [ 40965, 24, 24, 24 ], [ 40997, 24, 24, 24 ], [ 41205, 24, 24, 24 ], [ 41365, 24, 24, 24 ], [ 41397, 24, 24, 24 ], [ 41429, 24, 24, 24 ], [ 41541, 24, 24, 24 ], [ 41717, 24, 24, 24 ], [ 41749, 24, 24, 24 ], [ 41925, 24, 24, 24 ], [ 41941, 24, 24, 24 ], [ 41973, 24, 24, 24 ], [ 42037, 24, 24, 24 ], [ 42053, 24, 24, 24 ], [ 42069, 24, 24, 24 ], [ 42085, 24, 24, 24 ], [ 42149, 24, 24, 24 ], [ 42261, 24, 24, 24 ], [ 42293, 24, 24, 24 ], [ 42325, 24, 24, 24 ], [ 42341, 24, 24, 24 ], [ 42357, 24, 24, 24 ], [ 42373, 24, 24, 24 ], [ 42405, 24, 24, 24 ], [ 42469, 24, 24, 24 ], [ 42485, 24, 24, 24 ], [ 42661, 24, 24, 24 ], [ 42693, 24, 24, 24 ], [ 42725, 24, 24, 24 ], 
      [ 42757, 24, 24, 24 ], [ 42773, 24, 24, 24 ], [ 42789, 24, 24, 24 ], [ 42805, 24, 24, 24 ], [ 42837, 24, 24, 24 ], [ 43013, 24, 24, 24 ], [ 43045, 24, 24, 24 ], 
      [ 43061, 24, 24, 24 ], [ 43077, 24, 24, 24 ], [ 43093, 24, 24, 24 ], [ 43125, 24, 24, 24 ], [ 43157, 24, 24, 24 ], [ 43205, 24, 24, 24 ], [ 43413, 24, 24, 24 ], [ 43445, 24, 24, 24 ], [ 43477, 24, 24, 24 ], [ 43509, 24, 24, 24 ], [ 43525, 24, 24, 24 ], [ 43557, 24, 24, 24 ], [ 43589, 24, 24, 24 ], [ 43621, 24, 24, 24 ], [ 43797, 24, 24, 24 ], [ 43813, 24, 24, 24 ], [ 44133, 24, 24, 24 ], [ 44165, 24, 24, 24 ], [ 44213, 24, 24, 24 ], [ 44229, 24, 24, 24 ], [ 44245, 24, 24, 24 ], [ 44277, 24, 24, 24 ], [ 44309, 24, 24, 24 ], [ 44341, 24, 24, 24 ], [ 44453, 24, 24, 24 ], [ 44485, 24, 24, 24 ], [ 44517, 24, 24, 24 ], [ 44533, 24, 24, 24 ], [ 44565, 24, 24, 24 ], [ 44597, 24, 24, 24 ], [ 44645, 24, 24, 24 ], [ 44661, 24, 24, 24 ], [ 44853, 24, 24, 24 ], [ 44885, 24, 24, 24 ], [ 44917, 24, 24, 24 ], [ 44933, 24, 24, 24 ], [ 44949, 24, 24, 24 ], [ 44965, 24, 24, 24 ], [ 45029, 24, 24, 24 ], [ 45077, 24, 24, 24 ], [ 45173, 24, 24, 24 ], [ 45205, 24, 24, 24 ], [ 45237, 24, 24, 24 ], [ 45253, 24, 24, 24 ], [ 45285, 24, 24, 24 ], [ 45365, 24, 24, 24 ], [ 45381, 24, 24, 24 ], [ 45397, 24, 24, 24 ], [ 49797, 24, 24, 24 ], [ 49813, 24, 24, 24 ], [ 49829, 24, 24, 24 ], [ 49877, 24, 24, 24 ], [ 49909, 24, 24, 24 ], [ 49941, 24, 24, 24 ], [ 49973, 24, 24, 24 ], [ 50005, 24, 24, 24 ], [ 50101, 24, 24, 24 ], [ 50133, 24, 24, 24 ], [ 50165, 24, 24, 24 ], [ 50197, 24, 24, 24 ], [ 50213, 24, 24, 24 ], [ 50229, 24, 24, 24 ], [ 50277, 24, 24, 24 ], [ 50309, 24, 24, 24 ], [ 50533, 24, 24, 24 ], [ 50597, 24, 24, 24 ], [ 50741, 24, 24, 24 ], [ 50757, 24, 24, 24 ], [ 50789, 24, 24, 24 ], [ 50821, 24, 24, 24 ], [ 50853, 24, 24, 24 ], [ 50869, 24, 24, 24 ], [ 50901, 24, 24, 24 ], [ 50933, 24, 24, 24 ], [ 50965, 24, 24, 24 ], [ 51157, 24, 24, 24 ], [ 51173, 24, 24, 24 ], [ 51221, 24, 24, 24 ], [ 51253, 24, 24, 24 ], [ 51285, 24, 24, 24 ], [ 51301, 24, 24, 24 ], [ 51333, 24, 24, 24 ], [ 51365, 24, 24, 24 ], [ 51509, 24, 24, 24 ], [ 51541, 24, 24, 24 ], [ 51573, 24, 24, 24 ], [ 51589, 24, 24, 24 ], [ 51605, 24, 24, 24 ], [ 51621, 24, 24, 24 ], [ 51653, 24, 24, 24 ], [ 51685, 24, 24, 24 ], [ 51877, 24, 24, 24 ], [ 51893, 24, 24, 24 ], [ 51909, 24, 24, 24 ], [ 51973, 24, 24, 24 ], [ 52005, 24, 24, 24 ], [ 52021, 24, 24, 24 ], [ 52053, 24, 24, 24 ], [ 52085, 24, 24, 24 ], [ 52197, 24, 24, 24 ], [ 52229, 24, 24, 24 ], [ 52293, 24, 24, 24 ], [ 52309, 24, 24, 24 ], [ 52325, 24, 24, 24 ], [ 52341, 24, 24, 24 ], [ 52405, 24, 24, 24 ], [ 52437, 24, 24, 24 ], [ 52629, 24, 24, 24 ], [ 52661, 24, 24, 24 ], [ 52837, 24, 24, 24 ], [ 52949, 24, 24, 24 ], [ 52981, 24, 24, 24 ], [ 53093, 24, 24, 24 ], [ 53333, 24, 24, 24 ], [ 53381, 24, 24, 24 ], [ 53413, 24, 24, 24 ], [ 53445, 24, 24, 24 ], [ 53461, 24, 24, 24 ], [ 53477, 24, 24, 24 ], [ 53493, 24, 24, 24 ], [ 53525, 24, 24, 24 ], [ 53701, 24, 24, 24 ], [ 53749, 24, 24, 24 ], [ 53765, 24, 24, 24 ], [ 53781, 24, 24, 24 ], [ 53845, 24, 24, 24 ], [ 53877, 24, 24, 24 ], [ 54069, 24, 24, 24 ], [ 54101, 24, 24, 24 ], [ 54133, 24, 24, 24 ], [ 54149, 24, 24, 24 ], [ 54165, 24, 24, 24 ], [ 54181, 24, 24, 24 ], [ 54197, 24, 24, 24 ], [ 54213, 24, 24, 24 ], [ 54229, 24, 24, 24 ], [ 54325, 24, 24, 24 ], [ 54357, 24, 24, 24 ], [ 54389, 24, 24, 24 ], [ 54405, 24, 24, 24 ], [ 54421, 24, 24, 24 ], [ 54469, 24, 24, 24 ], [ 54501, 24, 24, 24 ], [ 54533, 24, 24, 24 ], [ 54549, 24, 24, 24 ], [ 54789, 24, 24, 24 ], [ 54805, 24, 24, 24 ], [ 54821, 24, 24, 24 ], [ 55013, 24, 24, 24 ], [ 55045, 24, 24, 24 ], [ 55061, 24, 24, 24 ], [ 55093, 24, 24, 24 ], [ 55125, 24, 24, 24 ], [ 55157, 24, 24, 24 ], [ 55205, 24, 24, 24 ], [ 55221, 24, 24, 24 ], [ 55413, 24, 24, 24 ], [ 55445, 24, 24, 24 ], [ 55477, 24, 24, 24 ], [ 55493, 24, 24, 24 ], [ 55525, 24, 24, 24 ], [ 55557, 24, 24, 24 ], [ 55589, 24, 24, 24 ], [ 55621, 24, 24, 24 ], [ 55733, 24, 24, 24 ], [ 55781, 24, 24, 24 ], [ 55797, 24, 24, 24 ], [ 55813, 24, 24, 24 ], [ 55877, 24, 24, 24 ], [ 55909, 24, 24, 24 ], [ 58197, 24, 24, 24 ], [ 58229, 24, 24, 24 ], [ 58261, 24, 24, 24 ], [ 58277, 24, 24, 24 ], [ 58309, 24, 24, 24 ], [ 58341, 24, 24, 24 ], [ 58373, 24, 24, 24 ], 
      [ 58389, 24, 24, 24 ], [ 58405, 24, 24, 24 ], [ 58549, 24, 24, 24 ], [ 58565, 24, 24, 24 ], [ 58597, 24, 24, 24 ], [ 58629, 24, 24, 24 ], [ 58661, 24, 24, 24 ], 
      [ 58693, 24, 24, 24 ], [ 58709, 24, 24, 24 ], [ 58741, 24, 24, 24 ], [ 58917, 24, 24, 24 ], [ 58965, 24, 24, 24 ], [ 58981, 24, 24, 24 ], [ 58997, 24, 24, 24 ], [ 59061, 24, 24, 24 ], [ 59093, 24, 24, 24 ], [ 59125, 24, 24, 24 ], [ 59141, 24, 24, 24 ], [ 59317, 24, 24, 24 ], [ 59637, 24, 24, 24 ], [ 59669, 24, 24, 24 ], [ 59685, 24, 24, 24 ], [ 59701, 24, 24, 24 ], [ 59717, 24, 24, 24 ], [ 59749, 24, 24, 24 ], [ 59781, 24, 24, 24 ], [ 59829, 24, 24, 24 ], [ 59861, 24, 24, 24 ], [ 59989, 24, 24, 24 ], [ 60005, 24, 24, 24 ], [ 60037, 24, 24, 24 ], [ 60069, 24, 24, 24 ], [ 60101, 24, 24, 24 ], [ 60117, 24, 24, 24 ], [ 60133, 24, 24, 24 ], [ 60149, 24, 24, 24 ], [ 60181, 24, 24, 24 ], [ 60389, 24, 24, 24 ], [ 60405, 24, 24, 24 ], [ 60437, 24, 24, 24 ], [ 60469, 24, 24, 24 ], [ 60533, 24, 24, 24 ], [ 60549, 24, 24, 24 ], [ 60565, 24, 24, 24 ], [ 60709, 24, 24, 24 ], [ 60725, 24, 24, 24 ], [ 60789, 24, 24, 24 ], [ 60821, 24, 24, 24 ], [ 60837, 24, 24, 24 ], [ 60853, 24, 24, 24 ], [ 60869, 24, 24, 24 ], [ 60901, 24, 24, 24 ], [ 61109, 24, 24, 24 ], [ 61125, 24, 24, 24 ], [ 61141, 24, 24, 24 ], [ 61269, 24, 24, 24 ], [ 61285, 24, 24, 24 ], [ 61301, 24, 24, 24 ], [ 61333, 24, 24, 24 ], [ 61429, 24, 24, 24 ], [ 61445, 24, 24, 24 ], [ 61477, 24, 24, 24 ], [ 61589, 24, 24, 24 ], [ 61653, 24, 24, 24 ], [ 61829, 24, 24, 24 ], [ 61845, 24, 24, 24 ], [ 61861, 24, 24, 24 ], [ 61877, 24, 24, 24 ], [ 61909, 24, 24, 24 ], [ 61973, 24, 24, 24 ], [ 61989, 24, 24, 24 ], [ 62021, 24, 24, 24 ], [ 62149, 24, 24, 24 ], [ 62165, 24, 24, 24 ], [ 62197, 24, 24, 24 ], [ 62229, 24, 24, 24 ], [ 62261, 24, 24, 24 ], [ 62277, 24, 24, 24 ], [ 62293, 24, 24, 24 ], [ 62309, 24, 24, 24 ], [ 62341, 24, 24, 24 ], [ 62597, 24, 24, 24 ], [ 62629, 24, 24, 24 ], [ 62693, 24, 24, 24 ], [ 62709, 24, 24, 24 ], [ 62725, 24, 24, 24 ], [ 62773, 24, 24, 24 ], [ 62885, 24, 24, 24 ], [ 62917, 24, 24, 24 ], [ 62949, 24, 24, 24 ], [ 62981, 24, 24, 24 ], [ 63013, 24, 24, 24 ], [ 63029, 24, 24, 24 ], [ 63061, 24, 24, 24 ], [ 63093, 24, 24, 24 ], [ 63285, 24, 24, 24 ], [ 63301, 24, 24, 24 ], [ 63349, 24, 24, 24 ], [ 63381, 24, 24, 24 ], [ 63413, 24, 24, 24 ], [ 63445, 24, 24, 24 ], [ 63461, 24, 24, 24 ], [ 63493, 24, 24, 24 ], [ 63717, 24, 24, 24 ], [ 63733, 24, 24, 24 ], [ 63749, 24, 24, 24 ], [ 64021, 24, 24, 24 ], [ 64037, 24, 24, 24 ], [ 64069, 24, 24, 24 ], [ 64101, 24, 24, 24 ], [ 64149, 24, 24, 24 ], [ 64165, 24, 24, 24 ], [ 64181, 24, 24, 24 ], [ 64213, 24, 24, 24 ], [ 64245, 24, 24, 24 ], [ 64357, 24, 24, 24 ], [ 64389, 24, 24, 24 ], [ 64421, 24, 24, 24 ], [ 64437, 24, 24, 24 ], [ 64453, 24, 24, 24 ], [ 64469, 24, 24, 24 ], [ 64501, 24, 24, 24 ], [ 64533, 24, 24, 24 ], [ 69141, 24, 24, 24 ], [ 69173, 24, 24, 24 ], [ 69189, 24, 24, 24 ], [ 69205, 24, 24, 24 ], [ 69221, 24, 24, 24 ], [ 69285, 24, 24, 24 ], [ 69317, 24, 24, 24 ], [ 69333, 24, 24, 24 ], [ 69461, 24, 24, 24 ], [ 69477, 24, 24, 24 ], [ 69493, 24, 24, 24 ], [ 69541, 24, 24, 24 ], [ 69621, 24, 24, 24 ], [ 69637, 24, 24, 24 ], [ 69653, 24, 24, 24 ], [ 69861, 24, 24, 24 ], [ 69893, 24, 24, 24 ], [ 69909, 24, 24, 24 ], [ 69925, 24, 24, 24 ], [ 69973, 24, 24, 24 ], [ 70005, 24, 24, 24 ], [ 70037, 24, 24, 24 ], [ 70053, 24, 24, 24 ], [ 70197, 24, 24, 24 ], [ 70229, 24, 24, 24 ], [ 70293, 24, 24, 24 ], [ 70325, 24, 24, 24 ], [ 70357, 24, 24, 24 ], [ 70405, 24, 24, 24 ], [ 70661, 24, 24, 24 ], [ 70693, 24, 24, 24 ], [ 70901, 24, 24, 24 ], [ 70933, 24, 24, 24 ], [ 70949, 24, 24, 24 ], [ 70981, 24, 24, 24 ], [ 71013, 24, 24, 24 ], [ 71045, 24, 24, 24 ], [ 71061, 24, 24, 24 ], [ 71093, 24, 24, 24 ], [ 71125, 24, 24, 24 ], [ 71301, 24, 24, 24 ], [ 71333, 24, 24, 24 ], [ 71349, 24, 24, 24 ], [ 71365, 24, 24, 24 ], [ 71381, 24, 24, 24 ], [ 71445, 24, 24, 24 ], [ 71477, 24, 24, 24 ], [ 71493, 24, 24, 24 ], [ 71509, 24, 24, 24 ], [ 71525, 24, 24, 24 ], [ 71637, 24, 24, 24 ], [ 71653, 24, 24, 24 ], [ 71669, 24, 24, 24 ], [ 71765, 24, 24, 24 ], [ 71781, 24, 24, 24 ], [ 71797, 24, 24, 24 ], [ 71813, 24, 24, 24 ], [ 71845, 24, 24, 24 ], [ 72053, 24, 24, 24 ], [ 72069, 24, 24, 24 ], [ 72085, 24, 24, 24 ], 
      [ 72101, 24, 24, 24 ], [ 72165, 24, 24, 24 ], [ 72197, 24, 24, 24 ], [ 72213, 24, 24, 24 ], [ 72245, 24, 24, 24 ], [ 72357, 24, 24, 24 ], [ 72373, 24, 24, 24 ], 
      [ 72389, 24, 24, 24 ], [ 72421, 24, 24, 24 ], [ 72485, 24, 24, 24 ], [ 72501, 24, 24, 24 ], [ 72517, 24, 24, 24 ], [ 72533, 24, 24, 24 ], [ 72773, 24, 24, 24 ], [ 72789, 24, 24, 24 ], [ 72821, 24, 24, 24 ], [ 72933, 24, 24, 24 ], [ 72949, 24, 24, 24 ], [ 73093, 24, 24, 24 ], [ 73109, 24, 24, 24 ], [ 73141, 24, 24, 24 ], [ 73253, 24, 24, 24 ], [ 73285, 24, 24, 24 ], [ 73493, 24, 24, 24 ], [ 73509, 24, 24, 24 ], [ 73525, 24, 24, 24 ], [ 73605, 24, 24, 24 ], [ 73637, 24, 24, 24 ], [ 73653, 24, 24, 24 ], [ 73685, 24, 24, 24 ], [ 73717, 24, 24, 24 ], [ 73813, 24, 24, 24 ], [ 73861, 24, 24, 24 ], [ 73925, 24, 24, 24 ], [ 73941, 24, 24, 24 ], [ 73957, 24, 24, 24 ], [ 73973, 24, 24, 24 ], [ 74005, 24, 24, 24 ], [ 74037, 24, 24, 24 ], [ 74229, 24, 24, 24 ], [ 74245, 24, 24, 24 ], [ 74293, 24, 24, 24 ], [ 74325, 24, 24, 24 ], [ 74357, 24, 24, 24 ], [ 74373, 24, 24, 24 ], [ 74405, 24, 24, 24 ], [ 74437, 24, 24, 24 ], [ 74549, 24, 24, 24 ], [ 74581, 24, 24, 24 ], [ 74613, 24, 24, 24 ], [ 74645, 24, 24, 24 ], [ 74661, 24, 24, 24 ], [ 74677, 24, 24, 24 ], [ 74725, 24, 24, 24 ], [ 74757, 24, 24, 24 ], [ 75077, 24, 24, 24 ], [ 75093, 24, 24, 24 ], [ 75269, 24, 24, 24 ], [ 75301, 24, 24, 24 ], [ 75333, 24, 24, 24 ], [ 75365, 24, 24, 24 ], [ 75381, 24, 24, 24 ], [ 75413, 24, 24, 24 ], [ 75445, 24, 24, 24 ], [ 75477, 24, 24, 24 ], [ 77893, 24, 24, 24 ], [ 77925, 24, 24, 24 ], [ 77957, 24, 24, 24 ], [ 77973, 24, 24, 24 ], [ 77989, 24, 24, 24 ], [ 78005, 24, 24, 24 ], [ 78037, 24, 24, 24 ], [ 78069, 24, 24, 24 ], [ 78213, 24, 24, 24 ], [ 78277, 24, 24, 24 ], [ 78293, 24, 24, 24 ], [ 78357, 24, 24, 24 ], [ 78389, 24, 24, 24 ], [ 78421, 24, 24, 24 ], [ 78613, 24, 24, 24 ], [ 78645, 24, 24, 24 ], [ 78677, 24, 24, 24 ], [ 78709, 24, 24, 24 ], [ 78725, 24, 24, 24 ], [ 78757, 24, 24, 24 ], [ 78789, 24, 24, 24 ], [ 78821, 24, 24, 24 ], [ 78933, 24, 24, 24 ], [ 78997, 24, 24, 24 ], [ 79013, 24, 24, 24 ], [ 79045, 24, 24, 24 ], [ 79077, 24, 24, 24 ], [ 79109, 24, 24, 24 ], [ 79141, 24, 24, 24 ], [ 79333, 24, 24, 24 ], [ 79365, 24, 24, 24 ], [ 79413, 24, 24, 24 ], [ 79429, 24, 24, 24 ], [ 79445, 24, 24, 24 ], [ 79509, 24, 24, 24 ], [ 79541, 24, 24, 24 ], [ 79733, 24, 24, 24 ], [ 79765, 24, 24, 24 ], [ 80053, 24, 24, 24 ], [ 80085, 24, 24, 24 ], [ 80117, 24, 24, 24 ], [ 80133, 24, 24, 24 ], [ 80149, 24, 24, 24 ], [ 80165, 24, 24, 24 ], [ 80197, 24, 24, 24 ], [ 80261, 24, 24, 24 ], [ 80277, 24, 24, 24 ], [ 80373, 24, 24, 24 ], [ 80421, 24, 24, 24 ], [ 80437, 24, 24, 24 ], [ 80453, 24, 24, 24 ], [ 80517, 24, 24, 24 ], [ 80549, 24, 24, 24 ], [ 80581, 24, 24, 24 ], [ 80597, 24, 24, 24 ], [ 80805, 24, 24, 24 ], [ 80837, 24, 24, 24 ], [ 80853, 24, 24, 24 ], [ 80869, 24, 24, 24 ], [ 80885, 24, 24, 24 ], [ 80917, 24, 24, 24 ], [ 80949, 24, 24, 24 ], [ 80981, 24, 24, 24 ], [ 80997, 24, 24, 24 ], [ 81013, 24, 24, 24 ], [ 81125, 24, 24, 24 ], [ 81157, 24, 24, 24 ], [ 81173, 24, 24, 24 ], [ 81237, 24, 24, 24 ], [ 81269, 24, 24, 24 ], [ 81285, 24, 24, 24 ], [ 81301, 24, 24, 24 ], [ 81317, 24, 24, 24 ], [ 81557, 24, 24, 24 ], [ 81573, 24, 24, 24 ], [ 81669, 24, 24, 24 ], [ 81701, 24, 24, 24 ], [ 81717, 24, 24, 24 ], [ 81733, 24, 24, 24 ], [ 81845, 24, 24, 24 ], [ 81861, 24, 24, 24 ], [ 81877, 24, 24, 24 ], [ 81893, 24, 24, 24 ], [ 82005, 24, 24, 24 ], [ 82021, 24, 24, 24 ], [ 82037, 24, 24, 24 ], [ 82245, 24, 24, 24 ], [ 82277, 24, 24, 24 ], [ 82293, 24, 24, 24 ], [ 82309, 24, 24, 24 ], [ 82325, 24, 24, 24 ], [ 82357, 24, 24, 24 ], [ 82389, 24, 24, 24 ], [ 82437, 24, 24, 24 ], [ 82469, 24, 24, 24 ], [ 82597, 24, 24, 24 ], [ 82613, 24, 24, 24 ], [ 82677, 24, 24, 24 ], [ 82709, 24, 24, 24 ], [ 82741, 24, 24, 24 ], [ 82757, 24, 24, 24 ], [ 82789, 24, 24, 24 ], [ 82965, 24, 24, 24 ], [ 82997, 24, 24, 24 ], [ 83045, 24, 24, 24 ], [ 83077, 24, 24, 24 ], [ 83141, 24, 24, 24 ], [ 83157, 24, 24, 24 ], [ 83173, 24, 24, 24 ], [ 83317, 24, 24, 24 ], [ 83333, 24, 24, 24 ], [ 83365, 24, 24, 24 ], [ 83397, 24, 24, 24 ], [ 83429, 24, 24, 24 ], [ 83461, 24, 24, 24 ], [ 83477, 24, 24, 24 ], [ 83509, 24, 24, 24 ], [ 83733, 24, 24, 24 ], [ 83749, 24, 24, 24 ], 
      [ 83829, 24, 24, 24 ], [ 83861, 24, 24, 24 ], [ 83893, 24, 24, 24 ], [ 83909, 24, 24, 24 ], [ 84165, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 82944, 98304, 196608, 393216, 497664, 589824, 1179648, 1572864, 3145728, 5898240, 42467328, 214990848, 1934917632, 2293235712 ],
  witnessBad := [  ],
  witnessOK := 4294,
  worker := 4 );


==> anc/five_values/logs/task2_worker_4.log <==
worker 4 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=4 processed=5408 index_sum=233955488 witness_verified=4294 witness_failed=0 no_witness=1114 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 82944, 98304, 196608, 393216, 497664, 589824, 1179648, 1572864, 3145728, 5898240, 42467328, 214990848, 1934917632, 2293235712 ] counts=[ 1114, 2631, 1217, 10, 114, 69, 89, 20, 46, 21, 7, 3, 24, 7, 12, 1, 6, 3, 1, 5, 3, 1, 1, 1, 2 ]


==> anc/five_values/logs/task2_worker_5.data <==
TASK2_DATA[6] := rec(
  counts := [ 1134, 2605, 1239, 13, 101, 62, 86, 29, 37, 20, 10, 4, 1, 30, 3, 6, 8, 8, 3, 2, 3, 1, 2, 1 ],
  idxsum := 233960896,
  processed := 5408,
  realizing := [ [ 1158, 24, 24, 24 ], [ 1174, 24, 24, 24 ], [ 1318, 24, 24, 24 ], [ 1350, 24, 24, 24 ], [ 1382, 24, 24, 24 ], [ 1414, 24, 24, 24 ], [ 1430, 24, 24, 24 ], 
      [ 1462, 24, 24, 24 ], [ 1494, 24, 24, 24 ], [ 1526, 24, 24, 24 ], [ 1702, 24, 24, 24 ], [ 1718, 24, 24, 24 ], [ 1750, 24, 24, 24 ], [ 1782, 24, 24, 24 ], [ 1814, 24, 24, 24 ], [ 1830, 24, 24, 24 ], [ 1846, 24, 24, 24 ], [ 1862, 24, 24, 24 ], [ 1878, 24, 24, 24 ], [ 2006, 24, 24, 24 ], [ 2038, 24, 24, 24 ], [ 2070, 24, 24, 24 ], [ 2086, 24, 24, 24 ], [ 2102, 24, 24, 24 ], [ 2118, 24, 24, 24 ], [ 2150, 24, 24, 24 ], [ 2182, 24, 24, 24 ], [ 2214, 24, 24, 24 ], [ 2390, 24, 24, 24 ], [ 2438, 24, 24, 24 ], [ 2470, 24, 24, 24 ], [ 2502, 24, 24, 24 ], [ 2518, 24, 24, 24 ], [ 2534, 24, 24, 24 ], [ 2550, 24, 24, 24 ], [ 2582, 24, 24, 24 ], [ 2614, 24, 24, 24 ], [ 2726, 24, 24, 24 ], [ 2758, 24, 24, 24 ], [ 2790, 24, 24, 24 ], [ 2806, 24, 24, 24 ], [ 2822, 24, 24, 24 ], [ 2870, 24, 24, 24 ], [ 2902, 24, 24, 24 ], [ 2934, 24, 24, 24 ], [ 3190, 24, 24, 24 ], [ 3206, 24, 24, 24 ], [ 3222, 24, 24, 24 ], [ 3382, 24, 24, 24 ], [ 3414, 24, 24, 24 ], [ 3446, 24, 24, 24 ], [ 3462, 24, 24, 24 ], [ 3494, 24, 24, 24 ], [ 3526, 24, 24, 24 ], [ 3558, 24, 24, 24 ], [ 3606, 24, 24, 24 ], [ 3782, 24, 24, 24 ], [ 3814, 24, 24, 24 ], [ 3846, 24, 24, 24 ], [ 3862, 24, 24, 24 ], [ 3894, 24, 24, 24 ], [ 3910, 24, 24, 24 ], [ 3926, 24, 24, 24 ], [ 3942, 24, 24, 24 ], [ 4038, 24, 24, 24 ], [ 4070, 24, 24, 24 ], [ 4118, 24, 24, 24 ], [ 4134, 24, 24, 24 ], [ 4150, 24, 24, 24 ], [ 4214, 24, 24, 24 ], [ 4246, 24, 24, 24 ], [ 4470, 24, 24, 24 ], [ 4502, 24, 24, 24 ], [ 4534, 24, 24, 24 ], [ 4550, 24, 24, 24 ], [ 4566, 24, 24, 24 ], [ 4582, 24, 24, 24 ], [ 4614, 24, 24, 24 ], [ 4646, 24, 24, 24 ], [ 4678, 24, 24, 24 ], [ 4790, 24, 24, 24 ], [ 4822, 24, 24, 24 ], [ 4854, 24, 24, 24 ], [ 4902, 24, 24, 24 ], [ 4934, 24, 24, 24 ], [ 4966, 24, 24, 24 ], [ 4982, 24, 24, 24 ], [ 4998, 24, 24, 24 ], [ 7254, 24, 24, 24 ], [ 7302, 24, 24, 24 ], [ 7318, 24, 24, 24 ], [ 7334, 24, 24, 24 ], [ 7398, 24, 24, 24 ], [ 7430, 24, 24, 24 ], [ 7462, 24, 24, 24 ], [ 7654, 24, 24, 24 ], [ 7974, 24, 24, 24 ], [ 8006, 24, 24, 24 ], [ 8022, 24, 24, 24 ], [ 8038, 24, 24, 24 ], [ 8054, 24, 24, 24 ], [ 8086, 24, 24, 24 ], [ 8118, 24, 24, 24 ], [ 8166, 24, 24, 24 ], [ 8326, 24, 24, 24 ], [ 8342, 24, 24, 24 ], [ 8406, 24, 24, 24 ], [ 8438, 24, 24, 24 ], [ 8470, 24, 24, 24 ], [ 8486, 24, 24, 24 ], [ 8518, 24, 24, 24 ], [ 8694, 24, 24, 24 ], [ 8726, 24, 24, 24 ], [ 8774, 24, 24, 24 ], [ 8806, 24, 24, 24 ], [ 8870, 24, 24, 24 ], [ 8886, 24, 24, 24 ], [ 8902, 24, 24, 24 ], [ 9046, 24, 24, 24 ], [ 9062, 24, 24, 24 ], [ 9094, 24, 24, 24 ], [ 9126, 24, 24, 24 ], [ 9158, 24, 24, 24 ], [ 9190, 24, 24, 24 ], [ 9206, 24, 24, 24 ], [ 9238, 24, 24, 24 ], [ 11462, 24, 24, 24 ], [ 11558, 24, 24, 24 ], [ 11590, 24, 24, 24 ], [ 11606, 24, 24, 24 ], [ 11622, 24, 24, 24 ], [ 11654, 24, 24, 24 ], [ 11734, 24, 24, 24 ], [ 11750, 24, 24, 24 ], [ 11782, 24, 24, 24 ], [ 11846, 24, 24, 24 ], [ 11862, 24, 24, 24 ], [ 11894, 24, 24, 24 ], [ 11926, 24, 24, 24 ], [ 11958, 24, 24, 24 ], [ 12214, 24, 24, 24 ], [ 12246, 24, 24, 24 ], [ 12262, 24, 24, 24 ], [ 12438, 24, 24, 24 ], [ 12470, 24, 24, 24 ], [ 12502, 24, 24, 24 ], [ 12518, 24, 24, 24 ], [ 12534, 24, 24, 24 ], [ 12550, 24, 24, 24 ], [ 12582, 24, 24, 24 ], [ 12614, 24, 24, 24 ], [ 12806, 24, 24, 24 ], [ 12870, 24, 24, 24 ], [ 12934, 24, 24, 24 ], [ 12950, 24, 24, 24 ], [ 12966, 24, 24, 24 ], [ 13014, 24, 24, 24 ], [ 13126, 24, 24, 24 ], [ 13158, 24, 24, 24 ], [ 13190, 24, 24, 24 ], [ 13222, 24, 24, 24 ], [ 13238, 24, 24, 24 ], [ 13254, 24, 24, 24 ], [ 13302, 24, 24, 24 ], [ 13334, 24, 24, 24 ], [ 13542, 24, 24, 24 ], [ 13590, 24, 24, 24 ], [ 13654, 24, 24, 24 ], [ 13670, 24, 24, 24 ], [ 13686, 24, 24, 24 ], [ 13702, 24, 24, 24 ], [ 13766, 24, 24, 24 ], [ 13878, 24, 24, 24 ], [ 13910, 24, 24, 24 ], [ 13942, 24, 24, 24 ], [ 13958, 24, 24, 24 ], [ 13974, 24, 24, 24 ], [ 13990, 24, 24, 24 ], [ 14022, 24, 24, 24 ], [ 14086, 24, 24, 24 ], [ 14262, 24, 24, 24 ], [ 14278, 24, 24, 24 ], [ 14310, 24, 24, 24 ], [ 14422, 24, 24, 24 ], [ 14454, 24, 24, 24 ], [ 14630, 24, 24, 24 ], [ 14662, 24, 24, 24 ], [ 14774, 24, 24, 24 ], [ 14806, 24, 24, 24 ], 
      [ 14822, 24, 24, 24 ], [ 14998, 24, 24, 24 ], [ 15062, 24, 24, 24 ], [ 15094, 24, 24, 24 ], [ 15110, 24, 24, 24 ], [ 15126, 24, 24, 24 ], [ 15142, 24, 24, 24 ], 
      [ 15174, 24, 24, 24 ], [ 15206, 24, 24, 24 ], [ 15318, 24, 24, 24 ], [ 15382, 24, 24, 24 ], [ 15398, 24, 24, 24 ], [ 15414, 24, 24, 24 ], [ 15430, 24, 24, 24 ], [ 15494, 24, 24, 24 ], [ 15542, 24, 24, 24 ], [ 15702, 24, 24, 24 ], [ 15718, 24, 24, 24 ], [ 15750, 24, 24, 24 ], [ 15782, 24, 24, 24 ], [ 15798, 24, 24, 24 ], [ 15814, 24, 24, 24 ], [ 15862, 24, 24, 24 ], [ 15878, 24, 24, 24 ], [ 15910, 24, 24, 24 ], [ 16006, 24, 24, 24 ], [ 16054, 24, 24, 24 ], [ 16086, 24, 24, 24 ], [ 16150, 24, 24, 24 ], [ 16182, 24, 24, 24 ], [ 16214, 24, 24, 24 ], [ 16438, 24, 24, 24 ], [ 16454, 24, 24, 24 ], [ 16486, 24, 24, 24 ], [ 16662, 24, 24, 24 ], [ 16694, 24, 24, 24 ], [ 16726, 24, 24, 24 ], [ 16742, 24, 24, 24 ], [ 16774, 24, 24, 24 ], [ 16806, 24, 24, 24 ], [ 16838, 24, 24, 24 ], [ 16854, 24, 24, 24 ], [ 17062, 24, 24, 24 ], [ 17094, 24, 24, 24 ], [ 17126, 24, 24, 24 ], [ 17142, 24, 24, 24 ], [ 17158, 24, 24, 24 ], [ 17174, 24, 24, 24 ], [ 17238, 24, 24, 24 ], [ 17270, 24, 24, 24 ], [ 17286, 24, 24, 24 ], [ 17382, 24, 24, 24 ], [ 17414, 24, 24, 24 ], [ 17430, 24, 24, 24 ], [ 17446, 24, 24, 24 ], [ 17494, 24, 24, 24 ], [ 17574, 24, 24, 24 ], [ 17590, 24, 24, 24 ], [ 17606, 24, 24, 24 ], [ 19846, 24, 24, 24 ], [ 19894, 24, 24, 24 ], [ 19910, 24, 24, 24 ], [ 19926, 24, 24, 24 ], [ 19958, 24, 24, 24 ], [ 19990, 24, 24, 24 ], [ 20022, 24, 24, 24 ], [ 20070, 24, 24, 24 ], [ 20182, 24, 24, 24 ], [ 20198, 24, 24, 24 ], [ 20214, 24, 24, 24 ], [ 20278, 24, 24, 24 ], [ 20342, 24, 24, 24 ], [ 20358, 24, 24, 24 ], [ 20390, 24, 24, 24 ], [ 20566, 24, 24, 24 ], [ 20598, 24, 24, 24 ], [ 20614, 24, 24, 24 ], [ 20646, 24, 24, 24 ], [ 20678, 24, 24, 24 ], [ 20758, 24, 24, 24 ], [ 20774, 24, 24, 24 ], [ 20998, 24, 24, 24 ], [ 21030, 24, 24, 24 ], [ 21046, 24, 24, 24 ], [ 21318, 24, 24, 24 ], [ 21350, 24, 24, 24 ], [ 21430, 24, 24, 24 ], [ 21462, 24, 24, 24 ], [ 21478, 24, 24, 24 ], [ 21494, 24, 24, 24 ], [ 21510, 24, 24, 24 ], [ 21622, 24, 24, 24 ], [ 21638, 24, 24, 24 ], [ 21654, 24, 24, 24 ], [ 21686, 24, 24, 24 ], [ 21750, 24, 24, 24 ], [ 21782, 24, 24, 24 ], [ 21798, 24, 24, 24 ], [ 21830, 24, 24, 24 ], [ 22038, 24, 24, 24 ], [ 22054, 24, 24, 24 ], [ 22070, 24, 24, 24 ], [ 22086, 24, 24, 24 ], [ 22150, 24, 24, 24 ], [ 22182, 24, 24, 24 ], [ 22198, 24, 24, 24 ], [ 22230, 24, 24, 24 ], [ 22262, 24, 24, 24 ], [ 22358, 24, 24, 24 ], [ 22374, 24, 24, 24 ], [ 22406, 24, 24, 24 ], [ 22470, 24, 24, 24 ], [ 22486, 24, 24, 24 ], [ 22502, 24, 24, 24 ], [ 22518, 24, 24, 24 ], [ 22582, 24, 24, 24 ], [ 22758, 24, 24, 24 ], [ 22774, 24, 24, 24 ], [ 22806, 24, 24, 24 ], [ 22918, 24, 24, 24 ], [ 22934, 24, 24, 24 ], [ 23078, 24, 24, 24 ], [ 23094, 24, 24, 24 ], [ 23126, 24, 24, 24 ], [ 23238, 24, 24, 24 ], [ 23270, 24, 24, 24 ], [ 23494, 24, 24, 24 ], [ 23510, 24, 24, 24 ], [ 23558, 24, 24, 24 ], [ 23590, 24, 24, 24 ], [ 23622, 24, 24, 24 ], [ 23638, 24, 24, 24 ], [ 23654, 24, 24, 24 ], [ 23670, 24, 24, 24 ], [ 23702, 24, 24, 24 ], [ 23814, 24, 24, 24 ], [ 23878, 24, 24, 24 ], [ 23910, 24, 24, 24 ], [ 23926, 24, 24, 24 ], [ 23942, 24, 24, 24 ], [ 23958, 24, 24, 24 ], [ 23990, 24, 24, 24 ], [ 24022, 24, 24, 24 ], [ 24214, 24, 24, 24 ], [ 24230, 24, 24, 24 ], [ 24246, 24, 24, 24 ], [ 24278, 24, 24, 24 ], [ 24310, 24, 24, 24 ], [ 24342, 24, 24, 24 ], [ 24390, 24, 24, 24 ], [ 24422, 24, 24, 24 ], [ 24534, 24, 24, 24 ], [ 24566, 24, 24, 24 ], [ 24598, 24, 24, 24 ], [ 24646, 24, 24, 24 ], [ 24662, 24, 24, 24 ], [ 24678, 24, 24, 24 ], [ 24710, 24, 24, 24 ], [ 24742, 24, 24, 24 ], [ 24774, 24, 24, 24 ], [ 24966, 24, 24, 24 ], [ 24998, 24, 24, 24 ], [ 25078, 24, 24, 24 ], [ 25094, 24, 24, 24 ], [ 25142, 24, 24, 24 ], [ 25174, 24, 24, 24 ], [ 25350, 24, 24, 24 ], [ 25366, 24, 24, 24 ], [ 25382, 24, 24, 24 ], [ 25398, 24, 24, 24 ], [ 25670, 24, 24, 24 ], [ 25718, 24, 24, 24 ], [ 25750, 24, 24, 24 ], [ 25782, 24, 24, 24 ], [ 25798, 24, 24, 24 ], [ 25814, 24, 24, 24 ], [ 25830, 24, 24, 24 ], [ 25862, 24, 24, 24 ], [ 25894, 24, 24, 24 ], [ 26006, 24, 24, 24 ], [ 26038, 24, 24, 24 ], [ 26102, 24, 24, 24 ], [ 26118, 24, 24, 24 ], [ 26182, 24, 24, 24 ], 
      [ 26214, 24, 24, 24 ], [ 30710, 24, 24, 24 ], [ 30742, 24, 24, 24 ], [ 30918, 24, 24, 24 ], [ 30950, 24, 24, 24 ], [ 30966, 24, 24, 24 ], [ 30998, 24, 24, 24 ], 
      [ 31030, 24, 24, 24 ], [ 31062, 24, 24, 24 ], [ 31078, 24, 24, 24 ], [ 31110, 24, 24, 24 ], [ 31142, 24, 24, 24 ], [ 31318, 24, 24, 24 ], [ 31334, 24, 24, 24 ], [ 31350, 24, 24, 24 ], [ 31366, 24, 24, 24 ], [ 31430, 24, 24, 24 ], [ 31462, 24, 24, 24 ], [ 31494, 24, 24, 24 ], [ 31574, 24, 24, 24 ], [ 31590, 24, 24, 24 ], [ 31606, 24, 24, 24 ], [ 31654, 24, 24, 24 ], [ 31718, 24, 24, 24 ], [ 31734, 24, 24, 24 ], [ 31750, 24, 24, 24 ], [ 31766, 24, 24, 24 ], [ 31798, 24, 24, 24 ], [ 31974, 24, 24, 24 ], [ 32006, 24, 24, 24 ], [ 32022, 24, 24, 24 ], [ 32038, 24, 24, 24 ], [ 32086, 24, 24, 24 ], [ 32118, 24, 24, 24 ], [ 32150, 24, 24, 24 ], [ 32166, 24, 24, 24 ], [ 32198, 24, 24, 24 ], [ 32310, 24, 24, 24 ], [ 32342, 24, 24, 24 ], [ 32374, 24, 24, 24 ], [ 32406, 24, 24, 24 ], [ 32438, 24, 24, 24 ], [ 32454, 24, 24, 24 ], [ 32470, 24, 24, 24 ], [ 32518, 24, 24, 24 ], [ 32726, 24, 24, 24 ], [ 32742, 24, 24, 24 ], [ 32774, 24, 24, 24 ], [ 32870, 24, 24, 24 ], [ 32886, 24, 24, 24 ], [ 32902, 24, 24, 24 ], [ 33046, 24, 24, 24 ], [ 33062, 24, 24, 24 ], [ 33094, 24, 24, 24 ], [ 33190, 24, 24, 24 ], [ 33206, 24, 24, 24 ], [ 33238, 24, 24, 24 ], [ 33446, 24, 24, 24 ], [ 33462, 24, 24, 24 ], [ 33478, 24, 24, 24 ], [ 33558, 24, 24, 24 ], [ 33590, 24, 24, 24 ], [ 33606, 24, 24, 24 ], [ 33622, 24, 24, 24 ], [ 33638, 24, 24, 24 ], [ 33670, 24, 24, 24 ], [ 33766, 24, 24, 24 ], [ 33782, 24, 24, 24 ], [ 33878, 24, 24, 24 ], [ 33894, 24, 24, 24 ], [ 33910, 24, 24, 24 ], [ 33926, 24, 24, 24 ], [ 33958, 24, 24, 24 ], [ 33990, 24, 24, 24 ], [ 34166, 24, 24, 24 ], [ 34182, 24, 24, 24 ], [ 34198, 24, 24, 24 ], [ 34214, 24, 24, 24 ], [ 34278, 24, 24, 24 ], [ 34310, 24, 24, 24 ], [ 34326, 24, 24, 24 ], [ 34358, 24, 24, 24 ], [ 34390, 24, 24, 24 ], [ 34486, 24, 24, 24 ], [ 34502, 24, 24, 24 ], [ 34534, 24, 24, 24 ], [ 34598, 24, 24, 24 ], [ 34614, 24, 24, 24 ], [ 34630, 24, 24, 24 ], [ 34646, 24, 24, 24 ], [ 34710, 24, 24, 24 ], [ 34998, 24, 24, 24 ], [ 35014, 24, 24, 24 ], [ 35158, 24, 24, 24 ], [ 35190, 24, 24, 24 ], [ 35222, 24, 24, 24 ], [ 35254, 24, 24, 24 ], [ 35270, 24, 24, 24 ], [ 35302, 24, 24, 24 ], [ 35334, 24, 24, 24 ], [ 35366, 24, 24, 24 ], [ 35542, 24, 24, 24 ], [ 35558, 24, 24, 24 ], [ 35590, 24, 24, 24 ], [ 35622, 24, 24, 24 ], [ 35654, 24, 24, 24 ], [ 35670, 24, 24, 24 ], [ 35686, 24, 24, 24 ], [ 35702, 24, 24, 24 ], [ 35718, 24, 24, 24 ], [ 35846, 24, 24, 24 ], [ 35878, 24, 24, 24 ], [ 35910, 24, 24, 24 ], [ 35926, 24, 24, 24 ], [ 35942, 24, 24, 24 ], [ 35958, 24, 24, 24 ], [ 35990, 24, 24, 24 ], [ 36022, 24, 24, 24 ], [ 36054, 24, 24, 24 ], [ 36278, 24, 24, 24 ], [ 36310, 24, 24, 24 ], [ 36342, 24, 24, 24 ], [ 36358, 24, 24, 24 ], [ 36374, 24, 24, 24 ], [ 36422, 24, 24, 24 ], [ 36454, 24, 24, 24 ], [ 36566, 24, 24, 24 ], [ 36598, 24, 24, 24 ], [ 36630, 24, 24, 24 ], [ 36646, 24, 24, 24 ], [ 36662, 24, 24, 24 ], [ 36710, 24, 24, 24 ], [ 36742, 24, 24, 24 ], [ 36774, 24, 24, 24 ], [ 39030, 24, 24, 24 ], [ 39062, 24, 24, 24 ], [ 39110, 24, 24, 24 ], [ 39126, 24, 24, 24 ], [ 39142, 24, 24, 24 ], [ 39174, 24, 24, 24 ], [ 39206, 24, 24, 24 ], [ 39238, 24, 24, 24 ], [ 39414, 24, 24, 24 ], [ 39430, 24, 24, 24 ], [ 39462, 24, 24, 24 ], [ 39750, 24, 24, 24 ], [ 39782, 24, 24, 24 ], [ 39814, 24, 24, 24 ], [ 39830, 24, 24, 24 ], [ 39846, 24, 24, 24 ], [ 39862, 24, 24, 24 ], [ 39894, 24, 24, 24 ], [ 39926, 24, 24, 24 ], [ 39974, 24, 24, 24 ], [ 40070, 24, 24, 24 ], [ 40134, 24, 24, 24 ], [ 40150, 24, 24, 24 ], [ 40214, 24, 24, 24 ], [ 40246, 24, 24, 24 ], [ 40278, 24, 24, 24 ], [ 40294, 24, 24, 24 ], [ 40470, 24, 24, 24 ], [ 40502, 24, 24, 24 ], [ 40534, 24, 24, 24 ], [ 40566, 24, 24, 24 ], [ 40582, 24, 24, 24 ], [ 40614, 24, 24, 24 ], [ 40646, 24, 24, 24 ], [ 40678, 24, 24, 24 ], [ 40694, 24, 24, 24 ], [ 40790, 24, 24, 24 ], [ 40854, 24, 24, 24 ], [ 40870, 24, 24, 24 ], [ 40902, 24, 24, 24 ], [ 40934, 24, 24, 24 ], [ 40966, 24, 24, 24 ], [ 40998, 24, 24, 24 ], [ 41014, 24, 24, 24 ], [ 41254, 24, 24, 24 ], [ 41270, 24, 24, 24 ], [ 41366, 24, 24, 24 ], [ 41398, 24, 24, 24 ], [ 41414, 24, 24, 24 ], [ 41430, 24, 24, 24 ], 
      [ 41542, 24, 24, 24 ], [ 41558, 24, 24, 24 ], [ 41574, 24, 24, 24 ], [ 41590, 24, 24, 24 ], [ 41702, 24, 24, 24 ], [ 41718, 24, 24, 24 ], [ 41734, 24, 24, 24 ], 
      [ 41942, 24, 24, 24 ], [ 41974, 24, 24, 24 ], [ 41990, 24, 24, 24 ], [ 42006, 24, 24, 24 ], [ 42022, 24, 24, 24 ], [ 42054, 24, 24, 24 ], [ 42118, 24, 24, 24 ], [ 42134, 24, 24, 24 ], [ 42278, 24, 24, 24 ], [ 42294, 24, 24, 24 ], [ 42310, 24, 24, 24 ], [ 42374, 24, 24, 24 ], [ 42406, 24, 24, 24 ], [ 42438, 24, 24, 24 ], [ 42454, 24, 24, 24 ], [ 42486, 24, 24, 24 ], [ 42662, 24, 24, 24 ], [ 42694, 24, 24, 24 ], [ 42710, 24, 24, 24 ], [ 42742, 24, 24, 24 ], [ 42774, 24, 24, 24 ], [ 42838, 24, 24, 24 ], [ 42854, 24, 24, 24 ], [ 42870, 24, 24, 24 ], [ 42982, 24, 24, 24 ], [ 43014, 24, 24, 24 ], [ 43030, 24, 24, 24 ], [ 43094, 24, 24, 24 ], [ 43126, 24, 24, 24 ], [ 43142, 24, 24, 24 ], [ 43158, 24, 24, 24 ], [ 43174, 24, 24, 24 ], [ 43206, 24, 24, 24 ], [ 43382, 24, 24, 24 ], [ 43430, 24, 24, 24 ], [ 43446, 24, 24, 24 ], [ 43462, 24, 24, 24 ], [ 43526, 24, 24, 24 ], [ 43558, 24, 24, 24 ], [ 43590, 24, 24, 24 ], [ 43606, 24, 24, 24 ], [ 43862, 24, 24, 24 ], [ 44134, 24, 24, 24 ], [ 44150, 24, 24, 24 ], [ 44166, 24, 24, 24 ], [ 44182, 24, 24, 24 ], [ 44214, 24, 24, 24 ], [ 44246, 24, 24, 24 ], [ 44294, 24, 24, 24 ], [ 44326, 24, 24, 24 ], [ 44454, 24, 24, 24 ], [ 44470, 24, 24, 24 ], [ 44502, 24, 24, 24 ], [ 44534, 24, 24, 24 ], [ 44566, 24, 24, 24 ], [ 44582, 24, 24, 24 ], [ 44598, 24, 24, 24 ], [ 44614, 24, 24, 24 ], [ 44646, 24, 24, 24 ], [ 44854, 24, 24, 24 ], [ 44902, 24, 24, 24 ], [ 44934, 24, 24, 24 ], [ 44998, 24, 24, 24 ], [ 45014, 24, 24, 24 ], [ 45030, 24, 24, 24 ], [ 45078, 24, 24, 24 ], [ 45174, 24, 24, 24 ], [ 45190, 24, 24, 24 ], [ 45222, 24, 24, 24 ], [ 45254, 24, 24, 24 ], [ 45286, 24, 24, 24 ], [ 45318, 24, 24, 24 ], [ 45334, 24, 24, 24 ], [ 45366, 24, 24, 24 ], [ 45398, 24, 24, 24 ], [ 49798, 24, 24, 24 ], [ 49814, 24, 24, 24 ], [ 49846, 24, 24, 24 ], [ 49878, 24, 24, 24 ], [ 49894, 24, 24, 24 ], [ 49910, 24, 24, 24 ], [ 49958, 24, 24, 24 ], [ 49974, 24, 24, 24 ], [ 50006, 24, 24, 24 ], [ 50102, 24, 24, 24 ], [ 50150, 24, 24, 24 ], [ 50182, 24, 24, 24 ], [ 50246, 24, 24, 24 ], [ 50278, 24, 24, 24 ], [ 50310, 24, 24, 24 ], [ 50534, 24, 24, 24 ], [ 50550, 24, 24, 24 ], [ 50582, 24, 24, 24 ], [ 50758, 24, 24, 24 ], [ 50790, 24, 24, 24 ], [ 50822, 24, 24, 24 ], [ 50838, 24, 24, 24 ], [ 50870, 24, 24, 24 ], [ 50902, 24, 24, 24 ], [ 50934, 24, 24, 24 ], [ 50950, 24, 24, 24 ], [ 51158, 24, 24, 24 ], [ 51190, 24, 24, 24 ], [ 51222, 24, 24, 24 ], [ 51238, 24, 24, 24 ], [ 51254, 24, 24, 24 ], [ 51270, 24, 24, 24 ], [ 51334, 24, 24, 24 ], [ 51366, 24, 24, 24 ], [ 51382, 24, 24, 24 ], [ 51478, 24, 24, 24 ], [ 51510, 24, 24, 24 ], [ 51526, 24, 24, 24 ], [ 51542, 24, 24, 24 ], [ 51590, 24, 24, 24 ], [ 51670, 24, 24, 24 ], [ 51686, 24, 24, 24 ], [ 51702, 24, 24, 24 ], [ 51878, 24, 24, 24 ], [ 51942, 24, 24, 24 ], [ 51958, 24, 24, 24 ], [ 51974, 24, 24, 24 ], [ 51990, 24, 24, 24 ], [ 52054, 24, 24, 24 ], [ 52086, 24, 24, 24 ], [ 52102, 24, 24, 24 ], [ 52198, 24, 24, 24 ], [ 52246, 24, 24, 24 ], [ 52262, 24, 24, 24 ], [ 52278, 24, 24, 24 ], [ 52374, 24, 24, 24 ], [ 52406, 24, 24, 24 ], [ 52422, 24, 24, 24 ], [ 52630, 24, 24, 24 ], [ 52662, 24, 24, 24 ], [ 52678, 24, 24, 24 ], [ 52806, 24, 24, 24 ], [ 52822, 24, 24, 24 ], [ 52838, 24, 24, 24 ], [ 52950, 24, 24, 24 ], [ 52982, 24, 24, 24 ], [ 52998, 24, 24, 24 ], [ 53094, 24, 24, 24 ], [ 53110, 24, 24, 24 ], [ 53126, 24, 24, 24 ], [ 53142, 24, 24, 24 ], [ 53350, 24, 24, 24 ], [ 53382, 24, 24, 24 ], [ 53398, 24, 24, 24 ], [ 53414, 24, 24, 24 ], [ 53430, 24, 24, 24 ], [ 53494, 24, 24, 24 ], [ 53526, 24, 24, 24 ], [ 53542, 24, 24, 24 ], [ 53558, 24, 24, 24 ], [ 53670, 24, 24, 24 ], [ 53686, 24, 24, 24 ], [ 53702, 24, 24, 24 ], [ 53718, 24, 24, 24 ], [ 53814, 24, 24, 24 ], [ 53830, 24, 24, 24 ], [ 53846, 24, 24, 24 ], [ 53862, 24, 24, 24 ], [ 53894, 24, 24, 24 ], [ 54070, 24, 24, 24 ], [ 54086, 24, 24, 24 ], [ 54102, 24, 24, 24 ], [ 54150, 24, 24, 24 ], [ 54182, 24, 24, 24 ], [ 54214, 24, 24, 24 ], [ 54246, 24, 24, 24 ], [ 54342, 24, 24, 24 ], [ 54374, 24, 24, 24 ], [ 54438, 24, 24, 24 ], [ 54470, 24, 24, 24 ], [ 54502, 24, 24, 24 ], [ 54550, 24, 24, 24 ], 
      [ 54774, 24, 24, 24 ], [ 54806, 24, 24, 24 ], [ 55014, 24, 24, 24 ], [ 55030, 24, 24, 24 ], [ 55062, 24, 24, 24 ], [ 55094, 24, 24, 24 ], [ 55126, 24, 24, 24 ], 
      [ 55142, 24, 24, 24 ], [ 55174, 24, 24, 24 ], [ 55206, 24, 24, 24 ], [ 55414, 24, 24, 24 ], [ 55430, 24, 24, 24 ], [ 55446, 24, 24, 24 ], [ 55526, 24, 24, 24 ], [ 55558, 24, 24, 24 ], [ 55574, 24, 24, 24 ], [ 55606, 24, 24, 24 ], [ 55718, 24, 24, 24 ], [ 55734, 24, 24, 24 ], [ 55782, 24, 24, 24 ], [ 55846, 24, 24, 24 ], [ 55862, 24, 24, 24 ], [ 55878, 24, 24, 24 ], [ 55894, 24, 24, 24 ], [ 55926, 24, 24, 24 ], [ 58182, 24, 24, 24 ], [ 58198, 24, 24, 24 ], [ 58214, 24, 24, 24 ], [ 58246, 24, 24, 24 ], [ 58278, 24, 24, 24 ], [ 58310, 24, 24, 24 ], [ 58358, 24, 24, 24 ], [ 58390, 24, 24, 24 ], [ 58502, 24, 24, 24 ], [ 58534, 24, 24, 24 ], [ 58566, 24, 24, 24 ], [ 58614, 24, 24, 24 ], [ 58630, 24, 24, 24 ], [ 58646, 24, 24, 24 ], [ 58678, 24, 24, 24 ], [ 58710, 24, 24, 24 ], [ 58934, 24, 24, 24 ], [ 58966, 24, 24, 24 ], [ 59046, 24, 24, 24 ], [ 59062, 24, 24, 24 ], [ 59110, 24, 24, 24 ], [ 59142, 24, 24, 24 ], [ 59318, 24, 24, 24 ], [ 59334, 24, 24, 24 ], [ 59350, 24, 24, 24 ], [ 59366, 24, 24, 24 ], [ 59638, 24, 24, 24 ], [ 59686, 24, 24, 24 ], [ 59718, 24, 24, 24 ], [ 59750, 24, 24, 24 ], [ 59766, 24, 24, 24 ], [ 59782, 24, 24, 24 ], [ 59798, 24, 24, 24 ], [ 59830, 24, 24, 24 ], [ 59862, 24, 24, 24 ], [ 59974, 24, 24, 24 ], [ 60006, 24, 24, 24 ], [ 60070, 24, 24, 24 ], [ 60086, 24, 24, 24 ], [ 60150, 24, 24, 24 ], [ 60374, 24, 24, 24 ], [ 60438, 24, 24, 24 ], [ 60470, 24, 24, 24 ], [ 60486, 24, 24, 24 ], [ 60502, 24, 24, 24 ], [ 60518, 24, 24, 24 ], [ 60550, 24, 24, 24 ], [ 60582, 24, 24, 24 ], [ 60694, 24, 24, 24 ], [ 60758, 24, 24, 24 ], [ 60774, 24, 24, 24 ], [ 60790, 24, 24, 24 ], [ 60806, 24, 24, 24 ], [ 60870, 24, 24, 24 ], [ 60902, 24, 24, 24 ], [ 60918, 24, 24, 24 ], [ 61094, 24, 24, 24 ], [ 61126, 24, 24, 24 ], [ 61302, 24, 24, 24 ], [ 61334, 24, 24, 24 ], [ 61446, 24, 24, 24 ], [ 61478, 24, 24, 24 ], [ 61494, 24, 24, 24 ], [ 61638, 24, 24, 24 ], [ 61654, 24, 24, 24 ], [ 61846, 24, 24, 24 ], [ 61878, 24, 24, 24 ], [ 61910, 24, 24, 24 ], [ 61926, 24, 24, 24 ], [ 61942, 24, 24, 24 ], [ 61958, 24, 24, 24 ], [ 61990, 24, 24, 24 ], [ 62054, 24, 24, 24 ], [ 62166, 24, 24, 24 ], [ 62214, 24, 24, 24 ], [ 62230, 24, 24, 24 ], [ 62246, 24, 24, 24 ], [ 62310, 24, 24, 24 ], [ 62342, 24, 24, 24 ], [ 62374, 24, 24, 24 ], [ 62566, 24, 24, 24 ], [ 62598, 24, 24, 24 ], [ 62630, 24, 24, 24 ], [ 62662, 24, 24, 24 ], [ 62678, 24, 24, 24 ], [ 62710, 24, 24, 24 ], [ 62742, 24, 24, 24 ], [ 62774, 24, 24, 24 ], [ 62790, 24, 24, 24 ], [ 62886, 24, 24, 24 ], [ 62950, 24, 24, 24 ], [ 62966, 24, 24, 24 ], [ 62998, 24, 24, 24 ], [ 63030, 24, 24, 24 ], [ 63062, 24, 24, 24 ], [ 63094, 24, 24, 24 ], [ 63110, 24, 24, 24 ], [ 63286, 24, 24, 24 ], [ 63318, 24, 24, 24 ], [ 63366, 24, 24, 24 ], [ 63382, 24, 24, 24 ], [ 63398, 24, 24, 24 ], [ 63462, 24, 24, 24 ], [ 63494, 24, 24, 24 ], [ 63686, 24, 24, 24 ], [ 63718, 24, 24, 24 ], [ 64038, 24, 24, 24 ], [ 64070, 24, 24, 24 ], [ 64086, 24, 24, 24 ], [ 64102, 24, 24, 24 ], [ 64118, 24, 24, 24 ], [ 64150, 24, 24, 24 ], [ 64182, 24, 24, 24 ], [ 64230, 24, 24, 24 ], [ 64390, 24, 24, 24 ], [ 64406, 24, 24, 24 ], [ 64470, 24, 24, 24 ], [ 64502, 24, 24, 24 ], [ 64534, 24, 24, 24 ], [ 64550, 24, 24, 24 ], [ 69126, 24, 24, 24 ], [ 69190, 24, 24, 24 ], [ 69254, 24, 24, 24 ], [ 69270, 24, 24, 24 ], [ 69334, 24, 24, 24 ], [ 69446, 24, 24, 24 ], [ 69478, 24, 24, 24 ], [ 69510, 24, 24, 24 ], [ 69542, 24, 24, 24 ], [ 69558, 24, 24, 24 ], [ 69574, 24, 24, 24 ], [ 69622, 24, 24, 24 ], [ 69654, 24, 24, 24 ], [ 69846, 24, 24, 24 ], [ 69910, 24, 24, 24 ], [ 69942, 24, 24, 24 ], [ 69974, 24, 24, 24 ], [ 69990, 24, 24, 24 ], [ 70054, 24, 24, 24 ], [ 70166, 24, 24, 24 ], [ 70198, 24, 24, 24 ], [ 70230, 24, 24, 24 ], [ 70262, 24, 24, 24 ], [ 70278, 24, 24, 24 ], [ 70310, 24, 24, 24 ], [ 70342, 24, 24, 24 ], [ 70374, 24, 24, 24 ], [ 70406, 24, 24, 24 ], [ 70662, 24, 24, 24 ], [ 70694, 24, 24, 24 ], [ 70710, 24, 24, 24 ], [ 70918, 24, 24, 24 ], [ 70950, 24, 24, 24 ], [ 70982, 24, 24, 24 ], [ 70998, 24, 24, 24 ], [ 71014, 24, 24, 24 ], [ 71030, 24, 24, 24 ], [ 71062, 24, 24, 24 ], [ 71094, 24, 24, 24 ], 
      [ 71126, 24, 24, 24 ], [ 71318, 24, 24, 24 ], [ 71414, 24, 24, 24 ], [ 71430, 24, 24, 24 ], [ 71446, 24, 24, 24 ], [ 71494, 24, 24, 24 ], [ 71526, 24, 24, 24 ], 
      [ 71638, 24, 24, 24 ], [ 71702, 24, 24, 24 ], [ 71718, 24, 24, 24 ], [ 71734, 24, 24, 24 ], [ 71750, 24, 24, 24 ], [ 71814, 24, 24, 24 ], [ 71862, 24, 24, 24 ], [ 72070, 24, 24, 24 ], [ 72134, 24, 24, 24 ], [ 72150, 24, 24, 24 ], [ 72166, 24, 24, 24 ], [ 72182, 24, 24, 24 ], [ 72246, 24, 24, 24 ], [ 72358, 24, 24, 24 ], [ 72390, 24, 24, 24 ], [ 72438, 24, 24, 24 ], [ 72454, 24, 24, 24 ], [ 72470, 24, 24, 24 ], [ 72566, 24, 24, 24 ], [ 72758, 24, 24, 24 ], [ 72790, 24, 24, 24 ], [ 72822, 24, 24, 24 ], [ 72934, 24, 24, 24 ], [ 72998, 24, 24, 24 ], [ 73110, 24, 24, 24 ], [ 73142, 24, 24, 24 ], [ 73254, 24, 24, 24 ], [ 73286, 24, 24, 24 ], [ 73302, 24, 24, 24 ], [ 73318, 24, 24, 24 ], [ 73510, 24, 24, 24 ], [ 73542, 24, 24, 24 ], [ 73574, 24, 24, 24 ], [ 73590, 24, 24, 24 ], [ 73606, 24, 24, 24 ], [ 73622, 24, 24, 24 ], [ 73654, 24, 24, 24 ], [ 73686, 24, 24, 24 ], [ 73718, 24, 24, 24 ], [ 73830, 24, 24, 24 ], [ 73862, 24, 24, 24 ], [ 73878, 24, 24, 24 ], [ 73894, 24, 24, 24 ], [ 73942, 24, 24, 24 ], [ 73974, 24, 24, 24 ], [ 74022, 24, 24, 24 ], [ 74038, 24, 24, 24 ], [ 74230, 24, 24, 24 ], [ 74262, 24, 24, 24 ], [ 74294, 24, 24, 24 ], [ 74310, 24, 24, 24 ], [ 74326, 24, 24, 24 ], [ 74374, 24, 24, 24 ], [ 74406, 24, 24, 24 ], [ 74438, 24, 24, 24 ], [ 74454, 24, 24, 24 ], [ 74550, 24, 24, 24 ], [ 74598, 24, 24, 24 ], [ 74630, 24, 24, 24 ], [ 74694, 24, 24, 24 ], [ 74726, 24, 24, 24 ], [ 74758, 24, 24, 24 ], [ 75030, 24, 24, 24 ], [ 75062, 24, 24, 24 ], [ 75094, 24, 24, 24 ], [ 75270, 24, 24, 24 ], [ 75302, 24, 24, 24 ], [ 75334, 24, 24, 24 ], [ 75350, 24, 24, 24 ], [ 75382, 24, 24, 24 ], [ 75414, 24, 24, 24 ], [ 75446, 24, 24, 24 ], [ 75462, 24, 24, 24 ], [ 75494, 24, 24, 24 ], [ 77862, 24, 24, 24 ], [ 77894, 24, 24, 24 ], [ 77926, 24, 24, 24 ], [ 77942, 24, 24, 24 ], [ 78006, 24, 24, 24 ], [ 78038, 24, 24, 24 ], [ 78054, 24, 24, 24 ], [ 78070, 24, 24, 24 ], [ 78086, 24, 24, 24 ], [ 78198, 24, 24, 24 ], [ 78214, 24, 24, 24 ], [ 78230, 24, 24, 24 ], [ 78262, 24, 24, 24 ], [ 78326, 24, 24, 24 ], [ 78358, 24, 24, 24 ], [ 78374, 24, 24, 24 ], [ 78406, 24, 24, 24 ], [ 78630, 24, 24, 24 ], [ 78646, 24, 24, 24 ], [ 78662, 24, 24, 24 ], [ 78694, 24, 24, 24 ], [ 78726, 24, 24, 24 ], [ 78758, 24, 24, 24 ], [ 78806, 24, 24, 24 ], [ 78918, 24, 24, 24 ], [ 78934, 24, 24, 24 ], [ 78950, 24, 24, 24 ], [ 78982, 24, 24, 24 ], [ 79014, 24, 24, 24 ], [ 79062, 24, 24, 24 ], [ 79078, 24, 24, 24 ], [ 79094, 24, 24, 24 ], [ 79126, 24, 24, 24 ], [ 79334, 24, 24, 24 ], [ 79350, 24, 24, 24 ], [ 79382, 24, 24, 24 ], [ 79414, 24, 24, 24 ], [ 79494, 24, 24, 24 ], [ 79510, 24, 24, 24 ], [ 79558, 24, 24, 24 ], [ 79734, 24, 24, 24 ], [ 79766, 24, 24, 24 ], [ 79782, 24, 24, 24 ], [ 79798, 24, 24, 24 ], [ 80054, 24, 24, 24 ], [ 80070, 24, 24, 24 ], [ 80086, 24, 24, 24 ], [ 80166, 24, 24, 24 ], [ 80198, 24, 24, 24 ], [ 80214, 24, 24, 24 ], [ 80230, 24, 24, 24 ], [ 80246, 24, 24, 24 ], [ 80278, 24, 24, 24 ], [ 80374, 24, 24, 24 ], [ 80390, 24, 24, 24 ], [ 80486, 24, 24, 24 ], [ 80502, 24, 24, 24 ], [ 80518, 24, 24, 24 ], [ 80534, 24, 24, 24 ], [ 80566, 24, 24, 24 ], [ 80598, 24, 24, 24 ], [ 80790, 24, 24, 24 ], [ 80806, 24, 24, 24 ], [ 80822, 24, 24, 24 ], [ 80886, 24, 24, 24 ], [ 80918, 24, 24, 24 ], [ 80934, 24, 24, 24 ], [ 80966, 24, 24, 24 ], [ 80998, 24, 24, 24 ], [ 81110, 24, 24, 24 ], [ 81142, 24, 24, 24 ], [ 81206, 24, 24, 24 ], [ 81222, 24, 24, 24 ], [ 81238, 24, 24, 24 ], [ 81254, 24, 24, 24 ], [ 81318, 24, 24, 24 ], [ 81510, 24, 24, 24 ], [ 81542, 24, 24, 24 ], [ 81574, 24, 24, 24 ], [ 81670, 24, 24, 24 ], [ 81830, 24, 24, 24 ], [ 81862, 24, 24, 24 ], [ 81894, 24, 24, 24 ], [ 82006, 24, 24, 24 ], [ 82246, 24, 24, 24 ], [ 82294, 24, 24, 24 ], [ 82326, 24, 24, 24 ], [ 82358, 24, 24, 24 ], [ 82374, 24, 24, 24 ], [ 82390, 24, 24, 24 ], [ 82406, 24, 24, 24 ], [ 82438, 24, 24, 24 ], [ 82470, 24, 24, 24 ], [ 82582, 24, 24, 24 ], [ 82614, 24, 24, 24 ], [ 82646, 24, 24, 24 ], [ 82678, 24, 24, 24 ], [ 82694, 24, 24, 24 ], [ 82726, 24, 24, 24 ], [ 82758, 24, 24, 24 ], [ 82966, 24, 24, 24 ], [ 82982, 24, 24, 24 ], [ 83014, 24, 24, 24 ], 
      [ 83046, 24, 24, 24 ], [ 83078, 24, 24, 24 ], [ 83110, 24, 24, 24 ], [ 83126, 24, 24, 24 ], [ 83158, 24, 24, 24 ], [ 83190, 24, 24, 24 ], [ 83302, 24, 24, 24 ], [ 83334, 24, 24, 24 ], [ 83382, 24, 24, 24 ], [ 83398, 24, 24, 24 ], [ 83414, 24, 24, 24 ], [ 83446, 24, 24, 24 ], [ 83478, 24, 24, 24 ], [ 83702, 24, 24, 24 ], [ 83734, 24, 24, 24 ], [ 83766, 24, 24, 24 ], [ 83814, 24, 24, 24 ], [ 83830, 24, 24, 24 ], [ 83846, 24, 24, 24 ], [ 83878, 24, 24, 24 ], [ 83910, 24, 24, 24 ], [ 84102, 24, 24, 24 ], [ 84118, 24, 24, 24 ], [ 84134, 24, 24, 24 ], [ 84166, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 393216, 589824, 1179648, 3145728, 12582912, 18874368, 4246732800, 2149908480000 ],
  witnessBad := [  ],
  witnessOK := 4274,
  worker := 5 );


==> anc/five_values/logs/task2_worker_5.log <==
worker 5 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=5 processed=5408 index_sum=233960896 witness_verified=4274 witness_failed=0 no_witness=1134 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 393216, 589824, 1179648, 3145728, 12582912, 18874368, 4246732800, 2149908480000 ] counts=[ 1134, 2605, 1239, 13, 101, 62, 86, 29, 37, 20, 10, 4, 1, 30, 3, 6, 8, 8, 3, 2, 3, 1, 2, 1 ]


==> anc/five_values/logs/task2_worker_6.data <==
TASK2_DATA[7] := rec(
  counts := [ 1124, 2626, 1215, 8, 116, 78, 87, 14, 48, 14, 5, 4, 3, 27, 8, 10, 6, 1, 3, 3, 4, 2, 1, 1 ],
  idxsum := 233966304,
  processed := 5408,
  realizing := [ [ 1111, 24, 24, 24 ], [ 1143, 24, 24, 24 ], [ 1175, 24, 24, 24 ], [ 1319, 24, 24, 24 ], [ 1351, 24, 24, 24 ], [ 1383, 24, 24, 24 ], [ 1399, 24, 24, 24 ], 
      [ 1431, 24, 24, 24 ], [ 1463, 24, 24, 24 ], [ 1495, 24, 24, 24 ], [ 1511, 24, 24, 24 ], [ 1543, 24, 24, 24 ], [ 1703, 24, 24, 24 ], [ 1719, 24, 24, 24 ], [ 1751, 24, 24, 24 ], [ 1767, 24, 24, 24 ], [ 1783, 24, 24, 24 ], [ 1799, 24, 24, 24 ], [ 1863, 24, 24, 24 ], [ 1879, 24, 24, 24 ], [ 1895, 24, 24, 24 ], [ 1975, 24, 24, 24 ], [ 2007, 24, 24, 24 ], [ 2023, 24, 24, 24 ], [ 2039, 24, 24, 24 ], [ 2087, 24, 24, 24 ], [ 2167, 24, 24, 24 ], [ 2183, 24, 24, 24 ], [ 2199, 24, 24, 24 ], [ 2407, 24, 24, 24 ], [ 2439, 24, 24, 24 ], [ 2455, 24, 24, 24 ], [ 2471, 24, 24, 24 ], [ 2519, 24, 24, 24 ], [ 2551, 24, 24, 24 ], [ 2583, 24, 24, 24 ], [ 2599, 24, 24, 24 ], [ 2743, 24, 24, 24 ], [ 2775, 24, 24, 24 ], [ 2839, 24, 24, 24 ], [ 2871, 24, 24, 24 ], [ 2903, 24, 24, 24 ], [ 3175, 24, 24, 24 ], [ 3207, 24, 24, 24 ], [ 3383, 24, 24, 24 ], [ 3415, 24, 24, 24 ], [ 3431, 24, 24, 24 ], [ 3463, 24, 24, 24 ], [ 3495, 24, 24, 24 ], [ 3527, 24, 24, 24 ], [ 3543, 24, 24, 24 ], [ 3575, 24, 24, 24 ], [ 3607, 24, 24, 24 ], [ 3767, 24, 24, 24 ], [ 3783, 24, 24, 24 ], [ 3799, 24, 24, 24 ], [ 3815, 24, 24, 24 ], [ 3831, 24, 24, 24 ], [ 3895, 24, 24, 24 ], [ 3927, 24, 24, 24 ], [ 3959, 24, 24, 24 ], [ 4039, 24, 24, 24 ], [ 4055, 24, 24, 24 ], [ 4071, 24, 24, 24 ], [ 4119, 24, 24, 24 ], [ 4183, 24, 24, 24 ], [ 4199, 24, 24, 24 ], [ 4215, 24, 24, 24 ], [ 4231, 24, 24, 24 ], [ 4263, 24, 24, 24 ], [ 4439, 24, 24, 24 ], [ 4471, 24, 24, 24 ], [ 4487, 24, 24, 24 ], [ 4503, 24, 24, 24 ], [ 4551, 24, 24, 24 ], [ 4583, 24, 24, 24 ], [ 4615, 24, 24, 24 ], [ 4631, 24, 24, 24 ], [ 4663, 24, 24, 24 ], [ 4775, 24, 24, 24 ], [ 4807, 24, 24, 24 ], [ 4839, 24, 24, 24 ], [ 4871, 24, 24, 24 ], [ 4903, 24, 24, 24 ], [ 4919, 24, 24, 24 ], [ 4935, 24, 24, 24 ], [ 4983, 24, 24, 24 ], [ 7239, 24, 24, 24 ], [ 7271, 24, 24, 24 ], [ 7303, 24, 24, 24 ], [ 7383, 24, 24, 24 ], [ 7399, 24, 24, 24 ], [ 7447, 24, 24, 24 ], [ 7655, 24, 24, 24 ], [ 7671, 24, 24, 24 ], [ 7687, 24, 24, 24 ], [ 7703, 24, 24, 24 ], [ 7975, 24, 24, 24 ], [ 8023, 24, 24, 24 ], [ 8055, 24, 24, 24 ], [ 8087, 24, 24, 24 ], [ 8103, 24, 24, 24 ], [ 8119, 24, 24, 24 ], [ 8135, 24, 24, 24 ], [ 8167, 24, 24, 24 ], [ 8279, 24, 24, 24 ], [ 8311, 24, 24, 24 ], [ 8343, 24, 24, 24 ], [ 8375, 24, 24, 24 ], [ 8407, 24, 24, 24 ], [ 8423, 24, 24, 24 ], [ 8455, 24, 24, 24 ], [ 8487, 24, 24, 24 ], [ 8519, 24, 24, 24 ], [ 8695, 24, 24, 24 ], [ 8711, 24, 24, 24 ], [ 8743, 24, 24, 24 ], [ 8775, 24, 24, 24 ], [ 8807, 24, 24, 24 ], [ 8839, 24, 24, 24 ], [ 8855, 24, 24, 24 ], [ 8887, 24, 24, 24 ], [ 8919, 24, 24, 24 ], [ 9031, 24, 24, 24 ], [ 9063, 24, 24, 24 ], [ 9111, 24, 24, 24 ], [ 9127, 24, 24, 24 ], [ 9143, 24, 24, 24 ], [ 9175, 24, 24, 24 ], [ 9207, 24, 24, 24 ], [ 9239, 24, 24, 24 ], [ 11463, 24, 24, 24 ], [ 11479, 24, 24, 24 ], [ 11495, 24, 24, 24 ], [ 11527, 24, 24, 24 ], [ 11543, 24, 24, 24 ], [ 11575, 24, 24, 24 ], [ 11607, 24, 24, 24 ], [ 11623, 24, 24, 24 ], [ 11655, 24, 24, 24 ], [ 11751, 24, 24, 24 ], [ 11783, 24, 24, 24 ], [ 11799, 24, 24, 24 ], [ 11815, 24, 24, 24 ], [ 11831, 24, 24, 24 ], [ 11863, 24, 24, 24 ], [ 11895, 24, 24, 24 ], [ 11943, 24, 24, 24 ], [ 12199, 24, 24, 24 ], [ 12215, 24, 24, 24 ], [ 12231, 24, 24, 24 ], [ 12263, 24, 24, 24 ], [ 12407, 24, 24, 24 ], [ 12455, 24, 24, 24 ], [ 12471, 24, 24, 24 ], [ 12551, 24, 24, 24 ], [ 12583, 24, 24, 24 ], [ 12615, 24, 24, 24 ], [ 12631, 24, 24, 24 ], [ 12807, 24, 24, 24 ], [ 12839, 24, 24, 24 ], [ 12871, 24, 24, 24 ], [ 12887, 24, 24, 24 ], [ 12903, 24, 24, 24 ], [ 12951, 24, 24, 24 ], [ 12983, 24, 24, 24 ], [ 13015, 24, 24, 24 ], [ 13031, 24, 24, 24 ], [ 13127, 24, 24, 24 ], [ 13159, 24, 24, 24 ], [ 13207, 24, 24, 24 ], [ 13239, 24, 24, 24 ], [ 13271, 24, 24, 24 ], [ 13303, 24, 24, 24 ], [ 13319, 24, 24, 24 ], [ 13335, 24, 24, 24 ], [ 13559, 24, 24, 24 ], [ 13591, 24, 24, 24 ], [ 13607, 24, 24, 24 ], [ 13623, 24, 24, 24 ], [ 13639, 24, 24, 24 ], [ 13735, 24, 24, 24 ], [ 13751, 24, 24, 24 ], [ 13767, 24, 24, 24 ], [ 13879, 24, 24, 24 ], [ 13895, 24, 24, 24 ], [ 13911, 24, 24, 24 ], [ 13927, 24, 24, 24 ], [ 13959, 24, 24, 24 ], [ 14039, 24, 24, 24 ], 
      [ 14055, 24, 24, 24 ], [ 14071, 24, 24, 24 ], [ 14279, 24, 24, 24 ], [ 14311, 24, 24, 24 ], [ 14327, 24, 24, 24 ], [ 14423, 24, 24, 24 ], [ 14455, 24, 24, 24 ], 
      [ 14471, 24, 24, 24 ], [ 14615, 24, 24, 24 ], [ 14631, 24, 24, 24 ], [ 14647, 24, 24, 24 ], [ 14775, 24, 24, 24 ], [ 14791, 24, 24, 24 ], [ 14823, 24, 24, 24 ], [ 15031, 24, 24, 24 ], [ 15047, 24, 24, 24 ], [ 15079, 24, 24, 24 ], [ 15175, 24, 24, 24 ], [ 15191, 24, 24, 24 ], [ 15207, 24, 24, 24 ], [ 15319, 24, 24, 24 ], [ 15351, 24, 24, 24 ], [ 15367, 24, 24, 24 ], [ 15399, 24, 24, 24 ], [ 15463, 24, 24, 24 ], [ 15479, 24, 24, 24 ], [ 15495, 24, 24, 24 ], [ 15511, 24, 24, 24 ], [ 15703, 24, 24, 24 ], [ 15735, 24, 24, 24 ], [ 15767, 24, 24, 24 ], [ 15831, 24, 24, 24 ], [ 15847, 24, 24, 24 ], [ 15863, 24, 24, 24 ], [ 15991, 24, 24, 24 ], [ 16007, 24, 24, 24 ], [ 16023, 24, 24, 24 ], [ 16055, 24, 24, 24 ], [ 16119, 24, 24, 24 ], [ 16135, 24, 24, 24 ], [ 16167, 24, 24, 24 ], [ 16199, 24, 24, 24 ], [ 16455, 24, 24, 24 ], [ 16487, 24, 24, 24 ], [ 16647, 24, 24, 24 ], [ 16663, 24, 24, 24 ], [ 16711, 24, 24, 24 ], [ 16743, 24, 24, 24 ], [ 16775, 24, 24, 24 ], [ 16791, 24, 24, 24 ], [ 16807, 24, 24, 24 ], [ 16823, 24, 24, 24 ], [ 16855, 24, 24, 24 ], [ 17063, 24, 24, 24 ], [ 17079, 24, 24, 24 ], [ 17143, 24, 24, 24 ], [ 17207, 24, 24, 24 ], [ 17223, 24, 24, 24 ], [ 17287, 24, 24, 24 ], [ 17399, 24, 24, 24 ], [ 17431, 24, 24, 24 ], [ 17463, 24, 24, 24 ], [ 17495, 24, 24, 24 ], [ 17511, 24, 24, 24 ], [ 17527, 24, 24, 24 ], [ 17575, 24, 24, 24 ], [ 17607, 24, 24, 24 ], [ 19847, 24, 24, 24 ], [ 19895, 24, 24, 24 ], [ 19927, 24, 24, 24 ], [ 19975, 24, 24, 24 ], [ 19991, 24, 24, 24 ], [ 20007, 24, 24, 24 ], [ 20039, 24, 24, 24 ], [ 20071, 24, 24, 24 ], [ 20183, 24, 24, 24 ], [ 20215, 24, 24, 24 ], [ 20247, 24, 24, 24 ], [ 20263, 24, 24, 24 ], [ 20279, 24, 24, 24 ], [ 20295, 24, 24, 24 ], [ 20327, 24, 24, 24 ], [ 20359, 24, 24, 24 ], [ 20567, 24, 24, 24 ], [ 20583, 24, 24, 24 ], [ 20615, 24, 24, 24 ], [ 20647, 24, 24, 24 ], [ 20679, 24, 24, 24 ], [ 20695, 24, 24, 24 ], [ 20711, 24, 24, 24 ], [ 20727, 24, 24, 24 ], [ 20759, 24, 24, 24 ], [ 20791, 24, 24, 24 ], [ 20999, 24, 24, 24 ], [ 21015, 24, 24, 24 ], [ 21047, 24, 24, 24 ], [ 21303, 24, 24, 24 ], [ 21335, 24, 24, 24 ], [ 21367, 24, 24, 24 ], [ 21399, 24, 24, 24 ], [ 21431, 24, 24, 24 ], [ 21447, 24, 24, 24 ], [ 21479, 24, 24, 24 ], [ 21511, 24, 24, 24 ], [ 21623, 24, 24, 24 ], [ 21655, 24, 24, 24 ], [ 21703, 24, 24, 24 ], [ 21719, 24, 24, 24 ], [ 21735, 24, 24, 24 ], [ 21767, 24, 24, 24 ], [ 21799, 24, 24, 24 ], [ 22055, 24, 24, 24 ], [ 22119, 24, 24, 24 ], [ 22135, 24, 24, 24 ], [ 22151, 24, 24, 24 ], [ 22167, 24, 24, 24 ], [ 22231, 24, 24, 24 ], [ 22263, 24, 24, 24 ], [ 22375, 24, 24, 24 ], [ 22423, 24, 24, 24 ], [ 22439, 24, 24, 24 ], [ 22455, 24, 24, 24 ], [ 22551, 24, 24, 24 ], [ 22583, 24, 24, 24 ], [ 22775, 24, 24, 24 ], [ 22807, 24, 24, 24 ], [ 22919, 24, 24, 24 ], [ 22983, 24, 24, 24 ], [ 23095, 24, 24, 24 ], [ 23127, 24, 24, 24 ], [ 23239, 24, 24, 24 ], [ 23271, 24, 24, 24 ], [ 23287, 24, 24, 24 ], [ 23303, 24, 24, 24 ], [ 23527, 24, 24, 24 ], [ 23559, 24, 24, 24 ], [ 23575, 24, 24, 24 ], [ 23591, 24, 24, 24 ], [ 23607, 24, 24, 24 ], [ 23671, 24, 24, 24 ], [ 23703, 24, 24, 24 ], [ 23719, 24, 24, 24 ], [ 23847, 24, 24, 24 ], [ 23863, 24, 24, 24 ], [ 23879, 24, 24, 24 ], [ 23895, 24, 24, 24 ], [ 24007, 24, 24, 24 ], [ 24023, 24, 24, 24 ], [ 24039, 24, 24, 24 ], [ 24215, 24, 24, 24 ], [ 24247, 24, 24, 24 ], [ 24295, 24, 24, 24 ], [ 24311, 24, 24, 24 ], [ 24327, 24, 24, 24 ], [ 24359, 24, 24, 24 ], [ 24391, 24, 24, 24 ], [ 24423, 24, 24, 24 ], [ 24535, 24, 24, 24 ], [ 24583, 24, 24, 24 ], [ 24599, 24, 24, 24 ], [ 24615, 24, 24, 24 ], [ 24679, 24, 24, 24 ], [ 24743, 24, 24, 24 ], [ 24759, 24, 24, 24 ], [ 24967, 24, 24, 24 ], [ 24999, 24, 24, 24 ], [ 25015, 24, 24, 24 ], [ 25031, 24, 24, 24 ], [ 25047, 24, 24, 24 ], [ 25079, 24, 24, 24 ], [ 25111, 24, 24, 24 ], [ 25159, 24, 24, 24 ], [ 25175, 24, 24, 24 ], [ 25367, 24, 24, 24 ], [ 25399, 24, 24, 24 ], [ 25687, 24, 24, 24 ], [ 25719, 24, 24, 24 ], [ 25751, 24, 24, 24 ], [ 25767, 24, 24, 24 ], [ 25831, 24, 24, 24 ], [ 25863, 24, 24, 24 ], [ 25879, 24, 24, 24 ], [ 25895, 24, 24, 24 ], [ 26023, 24, 24, 24 ], 
      [ 26039, 24, 24, 24 ], [ 26055, 24, 24, 24 ], [ 26087, 24, 24, 24 ], [ 26151, 24, 24, 24 ], [ 26183, 24, 24, 24 ], [ 26199, 24, 24, 24 ], [ 26231, 24, 24, 24 ], 
      [ 30711, 24, 24, 24 ], [ 30743, 24, 24, 24 ], [ 30759, 24, 24, 24 ], [ 30935, 24, 24, 24 ], [ 30967, 24, 24, 24 ], [ 30999, 24, 24, 24 ], [ 31015, 24, 24, 24 ], [ 31031, 24, 24, 24 ], [ 31047, 24, 24, 24 ], [ 31079, 24, 24, 24 ], [ 31111, 24, 24, 24 ], [ 31143, 24, 24, 24 ], [ 31303, 24, 24, 24 ], [ 31335, 24, 24, 24 ], [ 31399, 24, 24, 24 ], [ 31415, 24, 24, 24 ], [ 31431, 24, 24, 24 ], [ 31463, 24, 24, 24 ], [ 31495, 24, 24, 24 ], [ 31591, 24, 24, 24 ], [ 31623, 24, 24, 24 ], [ 31655, 24, 24, 24 ], [ 31671, 24, 24, 24 ], [ 31687, 24, 24, 24 ], [ 31735, 24, 24, 24 ], [ 31767, 24, 24, 24 ], [ 32023, 24, 24, 24 ], [ 32055, 24, 24, 24 ], [ 32087, 24, 24, 24 ], [ 32103, 24, 24, 24 ], [ 32119, 24, 24, 24 ], [ 32167, 24, 24, 24 ], [ 32199, 24, 24, 24 ], [ 32311, 24, 24, 24 ], [ 32343, 24, 24, 24 ], [ 32391, 24, 24, 24 ], [ 32423, 24, 24, 24 ], [ 32487, 24, 24, 24 ], [ 32519, 24, 24, 24 ], [ 32711, 24, 24, 24 ], [ 32743, 24, 24, 24 ], [ 32775, 24, 24, 24 ], [ 32887, 24, 24, 24 ], [ 33063, 24, 24, 24 ], [ 33095, 24, 24, 24 ], [ 33207, 24, 24, 24 ], [ 33239, 24, 24, 24 ], [ 33255, 24, 24, 24 ], [ 33431, 24, 24, 24 ], [ 33495, 24, 24, 24 ], [ 33527, 24, 24, 24 ], [ 33543, 24, 24, 24 ], [ 33559, 24, 24, 24 ], [ 33575, 24, 24, 24 ], [ 33607, 24, 24, 24 ], [ 33639, 24, 24, 24 ], [ 33671, 24, 24, 24 ], [ 33815, 24, 24, 24 ], [ 33831, 24, 24, 24 ], [ 33847, 24, 24, 24 ], [ 33863, 24, 24, 24 ], [ 33927, 24, 24, 24 ], [ 33975, 24, 24, 24 ], [ 33991, 24, 24, 24 ], [ 34183, 24, 24, 24 ], [ 34247, 24, 24, 24 ], [ 34263, 24, 24, 24 ], [ 34279, 24, 24, 24 ], [ 34295, 24, 24, 24 ], [ 34359, 24, 24, 24 ], [ 34391, 24, 24, 24 ], [ 34503, 24, 24, 24 ], [ 34551, 24, 24, 24 ], [ 34567, 24, 24, 24 ], [ 34583, 24, 24, 24 ], [ 34679, 24, 24, 24 ], [ 34711, 24, 24, 24 ], [ 34951, 24, 24, 24 ], [ 34983, 24, 24, 24 ], [ 35015, 24, 24, 24 ], [ 35159, 24, 24, 24 ], [ 35191, 24, 24, 24 ], [ 35223, 24, 24, 24 ], [ 35239, 24, 24, 24 ], [ 35271, 24, 24, 24 ], [ 35303, 24, 24, 24 ], [ 35335, 24, 24, 24 ], [ 35351, 24, 24, 24 ], [ 35383, 24, 24, 24 ], [ 35543, 24, 24, 24 ], [ 35559, 24, 24, 24 ], [ 35591, 24, 24, 24 ], [ 35607, 24, 24, 24 ], [ 35623, 24, 24, 24 ], [ 35639, 24, 24, 24 ], [ 35703, 24, 24, 24 ], [ 35719, 24, 24, 24 ], [ 35735, 24, 24, 24 ], [ 35815, 24, 24, 24 ], [ 35847, 24, 24, 24 ], [ 35863, 24, 24, 24 ], [ 35879, 24, 24, 24 ], [ 35927, 24, 24, 24 ], [ 36007, 24, 24, 24 ], [ 36023, 24, 24, 24 ], [ 36039, 24, 24, 24 ], [ 36247, 24, 24, 24 ], [ 36279, 24, 24, 24 ], [ 36295, 24, 24, 24 ], [ 36311, 24, 24, 24 ], [ 36359, 24, 24, 24 ], [ 36391, 24, 24, 24 ], [ 36423, 24, 24, 24 ], [ 36439, 24, 24, 24 ], [ 36583, 24, 24, 24 ], [ 36615, 24, 24, 24 ], [ 36679, 24, 24, 24 ], [ 36711, 24, 24, 24 ], [ 36743, 24, 24, 24 ], [ 39031, 24, 24, 24 ], [ 39047, 24, 24, 24 ], [ 39079, 24, 24, 24 ], [ 39111, 24, 24, 24 ], [ 39191, 24, 24, 24 ], [ 39207, 24, 24, 24 ], [ 39431, 24, 24, 24 ], [ 39463, 24, 24, 24 ], [ 39479, 24, 24, 24 ], [ 39751, 24, 24, 24 ], [ 39783, 24, 24, 24 ], [ 39863, 24, 24, 24 ], [ 39895, 24, 24, 24 ], [ 39911, 24, 24, 24 ], [ 39927, 24, 24, 24 ], [ 39943, 24, 24, 24 ], [ 39975, 24, 24, 24 ], [ 40071, 24, 24, 24 ], [ 40087, 24, 24, 24 ], [ 40119, 24, 24, 24 ], [ 40183, 24, 24, 24 ], [ 40215, 24, 24, 24 ], [ 40231, 24, 24, 24 ], [ 40263, 24, 24, 24 ], [ 40295, 24, 24, 24 ], [ 40487, 24, 24, 24 ], [ 40503, 24, 24, 24 ], [ 40519, 24, 24, 24 ], [ 40551, 24, 24, 24 ], [ 40583, 24, 24, 24 ], [ 40615, 24, 24, 24 ], [ 40663, 24, 24, 24 ], [ 40695, 24, 24, 24 ], [ 40791, 24, 24, 24 ], [ 40807, 24, 24, 24 ], [ 40839, 24, 24, 24 ], [ 40871, 24, 24, 24 ], [ 40919, 24, 24, 24 ], [ 40935, 24, 24, 24 ], [ 40951, 24, 24, 24 ], [ 40983, 24, 24, 24 ], [ 41015, 24, 24, 24 ], [ 41207, 24, 24, 24 ], [ 41239, 24, 24, 24 ], [ 41271, 24, 24, 24 ], [ 41367, 24, 24, 24 ], [ 41527, 24, 24, 24 ], [ 41559, 24, 24, 24 ], [ 41591, 24, 24, 24 ], [ 41703, 24, 24, 24 ], [ 41927, 24, 24, 24 ], [ 41943, 24, 24, 24 ], [ 41991, 24, 24, 24 ], [ 42023, 24, 24, 24 ], [ 42055, 24, 24, 24 ], [ 42071, 24, 24, 24 ], [ 42087, 24, 24, 24 ], [ 42103, 24, 24, 24 ], 
      [ 42135, 24, 24, 24 ], [ 42247, 24, 24, 24 ], [ 42311, 24, 24, 24 ], [ 42343, 24, 24, 24 ], [ 42359, 24, 24, 24 ], [ 42375, 24, 24, 24 ], [ 42391, 24, 24, 24 ], 
      [ 42423, 24, 24, 24 ], [ 42455, 24, 24, 24 ], [ 42487, 24, 24, 24 ], [ 42663, 24, 24, 24 ], [ 42679, 24, 24, 24 ], [ 42743, 24, 24, 24 ], [ 42775, 24, 24, 24 ], [ 42791, 24, 24, 24 ], [ 42807, 24, 24, 24 ], [ 42823, 24, 24, 24 ], [ 42855, 24, 24, 24 ], [ 42887, 24, 24, 24 ], [ 42999, 24, 24, 24 ], [ 43063, 24, 24, 24 ], [ 43079, 24, 24, 24 ], [ 43095, 24, 24, 24 ], [ 43111, 24, 24, 24 ], [ 43175, 24, 24, 24 ], [ 43207, 24, 24, 24 ], [ 43399, 24, 24, 24 ], [ 43431, 24, 24, 24 ], [ 43511, 24, 24, 24 ], [ 43527, 24, 24, 24 ], [ 43575, 24, 24, 24 ], [ 43607, 24, 24, 24 ], [ 43799, 24, 24, 24 ], [ 43815, 24, 24, 24 ], [ 43831, 24, 24, 24 ], [ 43863, 24, 24, 24 ], [ 44151, 24, 24, 24 ], [ 44183, 24, 24, 24 ], [ 44215, 24, 24, 24 ], [ 44231, 24, 24, 24 ], [ 44247, 24, 24, 24 ], [ 44263, 24, 24, 24 ], [ 44295, 24, 24, 24 ], [ 44327, 24, 24, 24 ], [ 44439, 24, 24, 24 ], [ 44471, 24, 24, 24 ], [ 44535, 24, 24, 24 ], [ 44551, 24, 24, 24 ], [ 44615, 24, 24, 24 ], [ 44647, 24, 24, 24 ], [ 44839, 24, 24, 24 ], [ 44871, 24, 24, 24 ], [ 44903, 24, 24, 24 ], [ 44935, 24, 24, 24 ], [ 44967, 24, 24, 24 ], [ 44983, 24, 24, 24 ], [ 45015, 24, 24, 24 ], [ 45047, 24, 24, 24 ], [ 45079, 24, 24, 24 ], [ 45191, 24, 24, 24 ], [ 45255, 24, 24, 24 ], [ 45271, 24, 24, 24 ], [ 45303, 24, 24, 24 ], [ 45335, 24, 24, 24 ], [ 45367, 24, 24, 24 ], [ 45399, 24, 24, 24 ], [ 49799, 24, 24, 24 ], [ 49831, 24, 24, 24 ], [ 49863, 24, 24, 24 ], [ 49927, 24, 24, 24 ], [ 49943, 24, 24, 24 ], [ 49959, 24, 24, 24 ], [ 49975, 24, 24, 24 ], [ 50087, 24, 24, 24 ], [ 50103, 24, 24, 24 ], [ 50119, 24, 24, 24 ], [ 50151, 24, 24, 24 ], [ 50215, 24, 24, 24 ], [ 50231, 24, 24, 24 ], [ 50263, 24, 24, 24 ], [ 50295, 24, 24, 24 ], [ 50551, 24, 24, 24 ], [ 50583, 24, 24, 24 ], [ 50743, 24, 24, 24 ], [ 50759, 24, 24, 24 ], [ 50807, 24, 24, 24 ], [ 50839, 24, 24, 24 ], [ 50871, 24, 24, 24 ], [ 50887, 24, 24, 24 ], [ 50903, 24, 24, 24 ], [ 50919, 24, 24, 24 ], [ 50951, 24, 24, 24 ], [ 51159, 24, 24, 24 ], [ 51175, 24, 24, 24 ], [ 51239, 24, 24, 24 ], [ 51303, 24, 24, 24 ], [ 51319, 24, 24, 24 ], [ 51335, 24, 24, 24 ], [ 51383, 24, 24, 24 ], [ 51495, 24, 24, 24 ], [ 51527, 24, 24, 24 ], [ 51559, 24, 24, 24 ], [ 51591, 24, 24, 24 ], [ 51607, 24, 24, 24 ], [ 51623, 24, 24, 24 ], [ 51671, 24, 24, 24 ], [ 51703, 24, 24, 24 ], [ 51879, 24, 24, 24 ], [ 51895, 24, 24, 24 ], [ 51911, 24, 24, 24 ], [ 52023, 24, 24, 24 ], [ 52039, 24, 24, 24 ], [ 52055, 24, 24, 24 ], [ 52071, 24, 24, 24 ], [ 52199, 24, 24, 24 ], [ 52215, 24, 24, 24 ], [ 52247, 24, 24, 24 ], [ 52311, 24, 24, 24 ], [ 52327, 24, 24, 24 ], [ 52343, 24, 24, 24 ], [ 52359, 24, 24, 24 ], [ 52391, 24, 24, 24 ], [ 52615, 24, 24, 24 ], [ 52631, 24, 24, 24 ], [ 52647, 24, 24, 24 ], [ 52679, 24, 24, 24 ], [ 52791, 24, 24, 24 ], [ 52823, 24, 24, 24 ], [ 52935, 24, 24, 24 ], [ 52999, 24, 24, 24 ], [ 53111, 24, 24, 24 ], [ 53143, 24, 24, 24 ], [ 53335, 24, 24, 24 ], [ 53367, 24, 24, 24 ], [ 53463, 24, 24, 24 ], [ 53479, 24, 24, 24 ], [ 53495, 24, 24, 24 ], [ 53543, 24, 24, 24 ], [ 53655, 24, 24, 24 ], [ 53687, 24, 24, 24 ], [ 53751, 24, 24, 24 ], [ 53767, 24, 24, 24 ], [ 53783, 24, 24, 24 ], [ 53799, 24, 24, 24 ], [ 53863, 24, 24, 24 ], [ 54055, 24, 24, 24 ], [ 54087, 24, 24, 24 ], [ 54119, 24, 24, 24 ], [ 54151, 24, 24, 24 ], [ 54167, 24, 24, 24 ], [ 54183, 24, 24, 24 ], [ 54215, 24, 24, 24 ], [ 54247, 24, 24, 24 ], [ 54343, 24, 24, 24 ], [ 54375, 24, 24, 24 ], [ 54407, 24, 24, 24 ], [ 54423, 24, 24, 24 ], [ 54455, 24, 24, 24 ], [ 54487, 24, 24, 24 ], [ 54519, 24, 24, 24 ], [ 54551, 24, 24, 24 ], [ 54775, 24, 24, 24 ], [ 54807, 24, 24, 24 ], [ 54823, 24, 24, 24 ], [ 54999, 24, 24, 24 ], [ 55031, 24, 24, 24 ], [ 55063, 24, 24, 24 ], [ 55079, 24, 24, 24 ], [ 55095, 24, 24, 24 ], [ 55111, 24, 24, 24 ], [ 55143, 24, 24, 24 ], [ 55175, 24, 24, 24 ], [ 55207, 24, 24, 24 ], [ 55223, 24, 24, 24 ], [ 55431, 24, 24, 24 ], [ 55463, 24, 24, 24 ], [ 55495, 24, 24, 24 ], [ 55511, 24, 24, 24 ], [ 55527, 24, 24, 24 ], [ 55543, 24, 24, 24 ], [ 55575, 24, 24, 24 ], [ 55607, 24, 24, 24 ], [ 55719, 24, 24, 24 ], [ 55751, 24, 24, 24 ], 
      [ 55783, 24, 24, 24 ], [ 55799, 24, 24, 24 ], [ 55815, 24, 24, 24 ], [ 55863, 24, 24, 24 ], [ 55895, 24, 24, 24 ], [ 55943, 24, 24, 24 ], [ 58183, 24, 24, 24 ], 
      [ 58215, 24, 24, 24 ], [ 58263, 24, 24, 24 ], [ 58279, 24, 24, 24 ], [ 58295, 24, 24, 24 ], [ 58327, 24, 24, 24 ], [ 58359, 24, 24, 24 ], [ 58391, 24, 24, 24 ], [ 58503, 24, 24, 24 ], [ 58551, 24, 24, 24 ], [ 58567, 24, 24, 24 ], [ 58583, 24, 24, 24 ], [ 58647, 24, 24, 24 ], [ 58711, 24, 24, 24 ], [ 58727, 24, 24, 24 ], [ 58935, 24, 24, 24 ], [ 58967, 24, 24, 24 ], [ 58983, 24, 24, 24 ], [ 58999, 24, 24, 24 ], [ 59015, 24, 24, 24 ], [ 59047, 24, 24, 24 ], [ 59079, 24, 24, 24 ], [ 59127, 24, 24, 24 ], [ 59143, 24, 24, 24 ], [ 59335, 24, 24, 24 ], [ 59367, 24, 24, 24 ], [ 59655, 24, 24, 24 ], [ 59687, 24, 24, 24 ], [ 59719, 24, 24, 24 ], [ 59735, 24, 24, 24 ], [ 59799, 24, 24, 24 ], [ 59831, 24, 24, 24 ], [ 59847, 24, 24, 24 ], [ 59863, 24, 24, 24 ], [ 59991, 24, 24, 24 ], [ 60007, 24, 24, 24 ], [ 60023, 24, 24, 24 ], [ 60055, 24, 24, 24 ], [ 60119, 24, 24, 24 ], [ 60151, 24, 24, 24 ], [ 60167, 24, 24, 24 ], [ 60199, 24, 24, 24 ], [ 60407, 24, 24, 24 ], [ 60423, 24, 24, 24 ], [ 60439, 24, 24, 24 ], [ 60455, 24, 24, 24 ], [ 60519, 24, 24, 24 ], [ 60551, 24, 24, 24 ], [ 60567, 24, 24, 24 ], [ 60599, 24, 24, 24 ], [ 60711, 24, 24, 24 ], [ 60727, 24, 24, 24 ], [ 60743, 24, 24, 24 ], [ 60839, 24, 24, 24 ], [ 60871, 24, 24, 24 ], [ 60887, 24, 24, 24 ], [ 61095, 24, 24, 24 ], [ 61127, 24, 24, 24 ], [ 61143, 24, 24, 24 ], [ 61271, 24, 24, 24 ], [ 61287, 24, 24, 24 ], [ 61303, 24, 24, 24 ], [ 61447, 24, 24, 24 ], [ 61463, 24, 24, 24 ], [ 61495, 24, 24, 24 ], [ 61591, 24, 24, 24 ], [ 61607, 24, 24, 24 ], [ 61639, 24, 24, 24 ], [ 61847, 24, 24, 24 ], [ 61863, 24, 24, 24 ], [ 61879, 24, 24, 24 ], [ 61959, 24, 24, 24 ], [ 61991, 24, 24, 24 ], [ 62007, 24, 24, 24 ], [ 62023, 24, 24, 24 ], [ 62039, 24, 24, 24 ], [ 62151, 24, 24, 24 ], [ 62167, 24, 24, 24 ], [ 62183, 24, 24, 24 ], [ 62279, 24, 24, 24 ], [ 62295, 24, 24, 24 ], [ 62311, 24, 24, 24 ], [ 62327, 24, 24, 24 ], [ 62359, 24, 24, 24 ], [ 62583, 24, 24, 24 ], [ 62599, 24, 24, 24 ], [ 62615, 24, 24, 24 ], [ 62647, 24, 24, 24 ], [ 62679, 24, 24, 24 ], [ 62711, 24, 24, 24 ], [ 62759, 24, 24, 24 ], [ 62791, 24, 24, 24 ], [ 62887, 24, 24, 24 ], [ 62903, 24, 24, 24 ], [ 62935, 24, 24, 24 ], [ 62967, 24, 24, 24 ], [ 63015, 24, 24, 24 ], [ 63031, 24, 24, 24 ], [ 63047, 24, 24, 24 ], [ 63079, 24, 24, 24 ], [ 63111, 24, 24, 24 ], [ 63287, 24, 24, 24 ], [ 63303, 24, 24, 24 ], [ 63335, 24, 24, 24 ], [ 63367, 24, 24, 24 ], [ 63447, 24, 24, 24 ], [ 63463, 24, 24, 24 ], [ 63511, 24, 24, 24 ], [ 63687, 24, 24, 24 ], [ 63719, 24, 24, 24 ], [ 63735, 24, 24, 24 ], [ 63751, 24, 24, 24 ], [ 64039, 24, 24, 24 ], [ 64087, 24, 24, 24 ], [ 64119, 24, 24, 24 ], [ 64151, 24, 24, 24 ], [ 64167, 24, 24, 24 ], [ 64183, 24, 24, 24 ], [ 64199, 24, 24, 24 ], [ 64231, 24, 24, 24 ], [ 64343, 24, 24, 24 ], [ 64375, 24, 24, 24 ], [ 64407, 24, 24, 24 ], [ 64439, 24, 24, 24 ], [ 64471, 24, 24, 24 ], [ 64487, 24, 24, 24 ], [ 64519, 24, 24, 24 ], [ 64551, 24, 24, 24 ], [ 69127, 24, 24, 24 ], [ 69159, 24, 24, 24 ], [ 69191, 24, 24, 24 ], [ 69207, 24, 24, 24 ], [ 69223, 24, 24, 24 ], [ 69271, 24, 24, 24 ], [ 69303, 24, 24, 24 ], [ 69335, 24, 24, 24 ], [ 69351, 24, 24, 24 ], [ 69447, 24, 24, 24 ], [ 69479, 24, 24, 24 ], [ 69527, 24, 24, 24 ], [ 69559, 24, 24, 24 ], [ 69591, 24, 24, 24 ], [ 69623, 24, 24, 24 ], [ 69639, 24, 24, 24 ], [ 69655, 24, 24, 24 ], [ 69847, 24, 24, 24 ], [ 69879, 24, 24, 24 ], [ 69911, 24, 24, 24 ], [ 69927, 24, 24, 24 ], [ 69959, 24, 24, 24 ], [ 70023, 24, 24, 24 ], [ 70055, 24, 24, 24 ], [ 70071, 24, 24, 24 ], [ 70167, 24, 24, 24 ], [ 70199, 24, 24, 24 ], [ 70215, 24, 24, 24 ], [ 70231, 24, 24, 24 ], [ 70247, 24, 24, 24 ], [ 70279, 24, 24, 24 ], [ 70359, 24, 24, 24 ], [ 70391, 24, 24, 24 ], [ 70663, 24, 24, 24 ], [ 70679, 24, 24, 24 ], [ 70711, 24, 24, 24 ], [ 70935, 24, 24, 24 ], [ 70951, 24, 24, 24 ], [ 71031, 24, 24, 24 ], [ 71063, 24, 24, 24 ], [ 71095, 24, 24, 24 ], [ 71111, 24, 24, 24 ], [ 71351, 24, 24, 24 ], [ 71367, 24, 24, 24 ], [ 71383, 24, 24, 24 ], [ 71399, 24, 24, 24 ], [ 71463, 24, 24, 24 ], [ 71495, 24, 24, 24 ], [ 71511, 24, 24, 24 ], [ 71527, 24, 24, 24 ], 
      [ 71639, 24, 24, 24 ], [ 71671, 24, 24, 24 ], [ 71687, 24, 24, 24 ], [ 71719, 24, 24, 24 ], [ 71783, 24, 24, 24 ], [ 71799, 24, 24, 24 ], [ 71815, 24, 24, 24 ], 
      [ 71831, 24, 24, 24 ], [ 72039, 24, 24, 24 ], [ 72071, 24, 24, 24 ], [ 72087, 24, 24, 24 ], [ 72103, 24, 24, 24 ], [ 72119, 24, 24, 24 ], [ 72215, 24, 24, 24 ], [ 72231, 24, 24, 24 ], [ 72247, 24, 24, 24 ], [ 72263, 24, 24, 24 ], [ 72359, 24, 24, 24 ], [ 72375, 24, 24, 24 ], [ 72391, 24, 24, 24 ], [ 72407, 24, 24, 24 ], [ 72439, 24, 24, 24 ], [ 72503, 24, 24, 24 ], [ 72519, 24, 24, 24 ], [ 72535, 24, 24, 24 ], [ 72551, 24, 24, 24 ], [ 72583, 24, 24, 24 ], [ 72759, 24, 24, 24 ], [ 72791, 24, 24, 24 ], [ 72807, 24, 24, 24 ], [ 72823, 24, 24, 24 ], [ 72935, 24, 24, 24 ], [ 72951, 24, 24, 24 ], [ 72983, 24, 24, 24 ], [ 73095, 24, 24, 24 ], [ 73111, 24, 24, 24 ], [ 73127, 24, 24, 24 ], [ 73255, 24, 24, 24 ], [ 73271, 24, 24, 24 ], [ 73303, 24, 24, 24 ], [ 73511, 24, 24, 24 ], [ 73527, 24, 24, 24 ], [ 73591, 24, 24, 24 ], [ 73655, 24, 24, 24 ], [ 73671, 24, 24, 24 ], [ 73687, 24, 24, 24 ], [ 73847, 24, 24, 24 ], [ 73879, 24, 24, 24 ], [ 73911, 24, 24, 24 ], [ 73943, 24, 24, 24 ], [ 73959, 24, 24, 24 ], [ 73975, 24, 24, 24 ], [ 74023, 24, 24, 24 ], [ 74231, 24, 24, 24 ], [ 74247, 24, 24, 24 ], [ 74343, 24, 24, 24 ], [ 74375, 24, 24, 24 ], [ 74391, 24, 24, 24 ], [ 74407, 24, 24, 24 ], [ 74455, 24, 24, 24 ], [ 74551, 24, 24, 24 ], [ 74567, 24, 24, 24 ], [ 74599, 24, 24, 24 ], [ 74663, 24, 24, 24 ], [ 74679, 24, 24, 24 ], [ 74711, 24, 24, 24 ], [ 74743, 24, 24, 24 ], [ 74775, 24, 24, 24 ], [ 75031, 24, 24, 24 ], [ 75063, 24, 24, 24 ], [ 75095, 24, 24, 24 ], [ 75271, 24, 24, 24 ], [ 75319, 24, 24, 24 ], [ 75351, 24, 24, 24 ], [ 75383, 24, 24, 24 ], [ 75399, 24, 24, 24 ], [ 75415, 24, 24, 24 ], [ 75431, 24, 24, 24 ], [ 75463, 24, 24, 24 ], [ 75495, 24, 24, 24 ], [ 77879, 24, 24, 24 ], [ 77911, 24, 24, 24 ], [ 77975, 24, 24, 24 ], [ 78007, 24, 24, 24 ], [ 78055, 24, 24, 24 ], [ 78087, 24, 24, 24 ], [ 78199, 24, 24, 24 ], [ 78231, 24, 24, 24 ], [ 78279, 24, 24, 24 ], [ 78295, 24, 24, 24 ], [ 78311, 24, 24, 24 ], [ 78343, 24, 24, 24 ], [ 78375, 24, 24, 24 ], [ 78631, 24, 24, 24 ], [ 78663, 24, 24, 24 ], [ 78711, 24, 24, 24 ], [ 78727, 24, 24, 24 ], [ 78743, 24, 24, 24 ], [ 78775, 24, 24, 24 ], [ 78807, 24, 24, 24 ], [ 78919, 24, 24, 24 ], [ 78951, 24, 24, 24 ], [ 78999, 24, 24, 24 ], [ 79015, 24, 24, 24 ], [ 79031, 24, 24, 24 ], [ 79095, 24, 24, 24 ], [ 79319, 24, 24, 24 ], [ 79351, 24, 24, 24 ], [ 79383, 24, 24, 24 ], [ 79415, 24, 24, 24 ], [ 79431, 24, 24, 24 ], [ 79447, 24, 24, 24 ], [ 79463, 24, 24, 24 ], [ 79495, 24, 24, 24 ], [ 79527, 24, 24, 24 ], [ 79735, 24, 24, 24 ], [ 79751, 24, 24, 24 ], [ 79783, 24, 24, 24 ], [ 80103, 24, 24, 24 ], [ 80135, 24, 24, 24 ], [ 80151, 24, 24, 24 ], [ 80167, 24, 24, 24 ], [ 80183, 24, 24, 24 ], [ 80215, 24, 24, 24 ], [ 80247, 24, 24, 24 ], [ 80279, 24, 24, 24 ], [ 80423, 24, 24, 24 ], [ 80439, 24, 24, 24 ], [ 80455, 24, 24, 24 ], [ 80471, 24, 24, 24 ], [ 80535, 24, 24, 24 ], [ 80583, 24, 24, 24 ], [ 80599, 24, 24, 24 ], [ 80791, 24, 24, 24 ], [ 80855, 24, 24, 24 ], [ 80871, 24, 24, 24 ], [ 80887, 24, 24, 24 ], [ 80903, 24, 24, 24 ], [ 80967, 24, 24, 24 ], [ 80999, 24, 24, 24 ], [ 81015, 24, 24, 24 ], [ 81111, 24, 24, 24 ], [ 81159, 24, 24, 24 ], [ 81175, 24, 24, 24 ], [ 81191, 24, 24, 24 ], [ 81287, 24, 24, 24 ], [ 81319, 24, 24, 24 ], [ 81335, 24, 24, 24 ], [ 81511, 24, 24, 24 ], [ 81543, 24, 24, 24 ], [ 81575, 24, 24, 24 ], [ 81719, 24, 24, 24 ], [ 81735, 24, 24, 24 ], [ 81831, 24, 24, 24 ], [ 81863, 24, 24, 24 ], [ 81895, 24, 24, 24 ], [ 82007, 24, 24, 24 ], [ 82023, 24, 24, 24 ], [ 82039, 24, 24, 24 ], [ 82055, 24, 24, 24 ], [ 82263, 24, 24, 24 ], [ 82295, 24, 24, 24 ], [ 82327, 24, 24, 24 ], [ 82343, 24, 24, 24 ], [ 82407, 24, 24, 24 ], [ 82439, 24, 24, 24 ], [ 82455, 24, 24, 24 ], [ 82471, 24, 24, 24 ], [ 82599, 24, 24, 24 ], [ 82615, 24, 24, 24 ], [ 82631, 24, 24, 24 ], [ 82663, 24, 24, 24 ], [ 82759, 24, 24, 24 ], [ 82775, 24, 24, 24 ], [ 82983, 24, 24, 24 ], [ 83031, 24, 24, 24 ], [ 83047, 24, 24, 24 ], [ 83063, 24, 24, 24 ], [ 83095, 24, 24, 24 ], [ 83127, 24, 24, 24 ], [ 83159, 24, 24, 24 ], [ 83319, 24, 24, 24 ], [ 83335, 24, 24, 24 ], [ 83351, 24, 24, 24 ], 
      [ 83415, 24, 24, 24 ], [ 83479, 24, 24, 24 ], [ 83495, 24, 24, 24 ], [ 83527, 24, 24, 24 ], [ 83703, 24, 24, 24 ], [ 83735, 24, 24, 24 ], [ 83751, 24, 24, 24 ], [ 83783, 24, 24, 24 ], [ 83815, 24, 24, 24 ], [ 83895, 24, 24, 24 ], [ 83911, 24, 24, 24 ], [ 84103, 24, 24, 24 ], [ 84135, 24, 24, 24 ], [ 84167, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 82944, 98304, 196608, 393216, 589824, 1179648, 3145728, 12582912, 18874368, 42467328, 107495424, 2293235712 ],
  witnessBad := [  ],
  witnessOK := 4284,
  worker := 6 );


==> anc/five_values/logs/task2_worker_6.log <==
worker 6 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=6 processed=5408 index_sum=233966304 witness_verified=4284 witness_failed=0 no_witness=1124 seconds=62
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 82944, 98304, 196608, 393216, 589824, 1179648, 3145728, 12582912, 18874368, 42467328, 107495424, 2293235712 ] counts=[ 1124, 2626, 1215, 8, 116, 78, 87, 14, 48, 14, 5, 4, 3, 27, 8, 10, 6, 1, 3, 3, 4, 2, 1, 1 ]


==> anc/five_values/logs/task2_worker_7.data <==
TASK2_DATA[8] := rec(
  counts := [ 1117, 2624, 1239, 10, 103, 59, 81, 32, 43, 25, 10, 5, 3, 34, 3, 2, 6, 1, 6, 1, 1, 2, 1 ],
  idxsum := 233971712,
  processed := 5408,
  realizing := [ [ 1112, 24, 24, 24 ], [ 1144, 24, 24, 24 ], [ 1176, 24, 24, 24 ], [ 1320, 24, 24, 24 ], [ 1368, 24, 24, 24 ], [ 1400, 24, 24, 24 ], [ 1432, 24, 24, 24 ], 
      [ 1448, 24, 24, 24 ], [ 1464, 24, 24, 24 ], [ 1480, 24, 24, 24 ], [ 1512, 24, 24, 24 ], [ 1544, 24, 24, 24 ], [ 1704, 24, 24, 24 ], [ 1768, 24, 24, 24 ], [ 1832, 24, 24, 24 ], [ 1848, 24, 24, 24 ], [ 1864, 24, 24, 24 ], [ 1896, 24, 24, 24 ], [ 1992, 24, 24, 24 ], [ 2024, 24, 24, 24 ], [ 2056, 24, 24, 24 ], [ 2088, 24, 24, 24 ], [ 2104, 24, 24, 24 ], [ 2120, 24, 24, 24 ], [ 2168, 24, 24, 24 ], [ 2200, 24, 24, 24 ], [ 2392, 24, 24, 24 ], [ 2456, 24, 24, 24 ], [ 2488, 24, 24, 24 ], [ 2520, 24, 24, 24 ], [ 2536, 24, 24, 24 ], [ 2552, 24, 24, 24 ], [ 2600, 24, 24, 24 ], [ 2712, 24, 24, 24 ], [ 2744, 24, 24, 24 ], [ 2776, 24, 24, 24 ], [ 2808, 24, 24, 24 ], [ 2824, 24, 24, 24 ], [ 2856, 24, 24, 24 ], [ 2888, 24, 24, 24 ], [ 2920, 24, 24, 24 ], [ 3176, 24, 24, 24 ], [ 3208, 24, 24, 24 ], [ 3224, 24, 24, 24 ], [ 3400, 24, 24, 24 ], [ 3432, 24, 24, 24 ], [ 3464, 24, 24, 24 ], [ 3480, 24, 24, 24 ], [ 3496, 24, 24, 24 ], [ 3512, 24, 24, 24 ], [ 3544, 24, 24, 24 ], [ 3576, 24, 24, 24 ], [ 3608, 24, 24, 24 ], [ 3768, 24, 24, 24 ], [ 3800, 24, 24, 24 ], [ 3864, 24, 24, 24 ], [ 3880, 24, 24, 24 ], [ 3896, 24, 24, 24 ], [ 3928, 24, 24, 24 ], [ 3960, 24, 24, 24 ], [ 4056, 24, 24, 24 ], [ 4088, 24, 24, 24 ], [ 4120, 24, 24, 24 ], [ 4136, 24, 24, 24 ], [ 4152, 24, 24, 24 ], [ 4200, 24, 24, 24 ], [ 4232, 24, 24, 24 ], [ 4488, 24, 24, 24 ], [ 4520, 24, 24, 24 ], [ 4552, 24, 24, 24 ], [ 4568, 24, 24, 24 ], [ 4584, 24, 24, 24 ], [ 4632, 24, 24, 24 ], [ 4664, 24, 24, 24 ], [ 4776, 24, 24, 24 ], [ 4808, 24, 24, 24 ], [ 4856, 24, 24, 24 ], [ 4888, 24, 24, 24 ], [ 4952, 24, 24, 24 ], [ 4984, 24, 24, 24 ], [ 7240, 24, 24, 24 ], [ 7272, 24, 24, 24 ], [ 7304, 24, 24, 24 ], [ 7320, 24, 24, 24 ], [ 7336, 24, 24, 24 ], [ 7352, 24, 24, 24 ], [ 7384, 24, 24, 24 ], [ 7416, 24, 24, 24 ], [ 7464, 24, 24, 24 ], [ 7640, 24, 24, 24 ], [ 7672, 24, 24, 24 ], [ 7704, 24, 24, 24 ], [ 7960, 24, 24, 24 ], [ 7992, 24, 24, 24 ], [ 8024, 24, 24, 24 ], [ 8056, 24, 24, 24 ], [ 8072, 24, 24, 24 ], [ 8136, 24, 24, 24 ], [ 8168, 24, 24, 24 ], [ 8184, 24, 24, 24 ], [ 8280, 24, 24, 24 ], [ 8328, 24, 24, 24 ], [ 8344, 24, 24, 24 ], [ 8360, 24, 24, 24 ], [ 8392, 24, 24, 24 ], [ 8488, 24, 24, 24 ], [ 8504, 24, 24, 24 ], [ 8712, 24, 24, 24 ], [ 8760, 24, 24, 24 ], [ 8776, 24, 24, 24 ], [ 8792, 24, 24, 24 ], [ 8824, 24, 24, 24 ], [ 8856, 24, 24, 24 ], [ 8888, 24, 24, 24 ], [ 9048, 24, 24, 24 ], [ 9064, 24, 24, 24 ], [ 9080, 24, 24, 24 ], [ 9144, 24, 24, 24 ], [ 9208, 24, 24, 24 ], [ 9224, 24, 24, 24 ], [ 11480, 24, 24, 24 ], [ 11512, 24, 24, 24 ], [ 11544, 24, 24, 24 ], [ 11608, 24, 24, 24 ], [ 11752, 24, 24, 24 ], [ 11800, 24, 24, 24 ], [ 11832, 24, 24, 24 ], [ 11864, 24, 24, 24 ], [ 11880, 24, 24, 24 ], [ 11896, 24, 24, 24 ], [ 11912, 24, 24, 24 ], [ 11944, 24, 24, 24 ], [ 12232, 24, 24, 24 ], [ 12264, 24, 24, 24 ], [ 12424, 24, 24, 24 ], [ 12456, 24, 24, 24 ], [ 12520, 24, 24, 24 ], [ 12536, 24, 24, 24 ], [ 12552, 24, 24, 24 ], [ 12600, 24, 24, 24 ], [ 12632, 24, 24, 24 ], [ 12808, 24, 24, 24 ], [ 12824, 24, 24, 24 ], [ 12856, 24, 24, 24 ], [ 12888, 24, 24, 24 ], [ 12920, 24, 24, 24 ], [ 12952, 24, 24, 24 ], [ 12968, 24, 24, 24 ], [ 13032, 24, 24, 24 ], [ 13128, 24, 24, 24 ], [ 13144, 24, 24, 24 ], [ 13176, 24, 24, 24 ], [ 13208, 24, 24, 24 ], [ 13240, 24, 24, 24 ], [ 13256, 24, 24, 24 ], [ 13288, 24, 24, 24 ], [ 13320, 24, 24, 24 ], [ 13352, 24, 24, 24 ], [ 13544, 24, 24, 24 ], [ 13576, 24, 24, 24 ], [ 13608, 24, 24, 24 ], [ 13672, 24, 24, 24 ], [ 13688, 24, 24, 24 ], [ 13704, 24, 24, 24 ], [ 13752, 24, 24, 24 ], [ 13864, 24, 24, 24 ], [ 13928, 24, 24, 24 ], [ 13960, 24, 24, 24 ], [ 13976, 24, 24, 24 ], [ 13992, 24, 24, 24 ], [ 14008, 24, 24, 24 ], [ 14040, 24, 24, 24 ], [ 14072, 24, 24, 24 ], [ 14264, 24, 24, 24 ], [ 14280, 24, 24, 24 ], [ 14424, 24, 24, 24 ], [ 14440, 24, 24, 24 ], [ 14472, 24, 24, 24 ], [ 14584, 24, 24, 24 ], [ 14616, 24, 24, 24 ], [ 14792, 24, 24, 24 ], [ 14824, 24, 24, 24 ], [ 15000, 24, 24, 24 ], [ 15016, 24, 24, 24 ], [ 15048, 24, 24, 24 ], [ 15112, 24, 24, 24 ], [ 15128, 24, 24, 24 ], [ 15144, 24, 24, 24 ], [ 15160, 24, 24, 24 ], 
      [ 15224, 24, 24, 24 ], [ 15336, 24, 24, 24 ], [ 15368, 24, 24, 24 ], [ 15400, 24, 24, 24 ], [ 15416, 24, 24, 24 ], [ 15432, 24, 24, 24 ], [ 15448, 24, 24, 24 ], [ 15480, 24, 24, 24 ], 
      [ 15544, 24, 24, 24 ], [ 15704, 24, 24, 24 ], [ 15720, 24, 24, 24 ], [ 15736, 24, 24, 24 ], [ 15800, 24, 24, 24 ], [ 15816, 24, 24, 24 ], [ 15848, 24, 24, 24 ], [ 15864, 24, 24, 24 ], [ 15896, 24, 24, 24 ], [ 15992, 24, 24, 24 ], [ 16024, 24, 24, 24 ], [ 16056, 24, 24, 24 ], [ 16072, 24, 24, 24 ], [ 16088, 24, 24, 24 ], [ 16104, 24, 24, 24 ], [ 16136, 24, 24, 24 ], [ 16168, 24, 24, 24 ], [ 16216, 24, 24, 24 ], [ 16456, 24, 24, 24 ], [ 16472, 24, 24, 24 ], [ 16488, 24, 24, 24 ], [ 16504, 24, 24, 24 ], [ 16648, 24, 24, 24 ], [ 16680, 24, 24, 24 ], [ 16728, 24, 24, 24 ], [ 16744, 24, 24, 24 ], [ 16824, 24, 24, 24 ], [ 16856, 24, 24, 24 ], [ 17048, 24, 24, 24 ], [ 17080, 24, 24, 24 ], [ 17112, 24, 24, 24 ], [ 17144, 24, 24, 24 ], [ 17160, 24, 24, 24 ], [ 17176, 24, 24, 24 ], [ 17224, 24, 24, 24 ], [ 17256, 24, 24, 24 ], [ 17288, 24, 24, 24 ], [ 17400, 24, 24, 24 ], [ 17432, 24, 24, 24 ], [ 17480, 24, 24, 24 ], [ 17512, 24, 24, 24 ], [ 17544, 24, 24, 24 ], [ 17576, 24, 24, 24 ], [ 17592, 24, 24, 24 ], [ 17608, 24, 24, 24 ], [ 19864, 24, 24, 24 ], [ 19896, 24, 24, 24 ], [ 19912, 24, 24, 24 ], [ 19928, 24, 24, 24 ], [ 19944, 24, 24, 24 ], [ 20008, 24, 24, 24 ], [ 20056, 24, 24, 24 ], [ 20072, 24, 24, 24 ], [ 20184, 24, 24, 24 ], [ 20216, 24, 24, 24 ], [ 20232, 24, 24, 24 ], [ 20264, 24, 24, 24 ], [ 20344, 24, 24, 24 ], [ 20360, 24, 24, 24 ], [ 20376, 24, 24, 24 ], [ 20584, 24, 24, 24 ], [ 20616, 24, 24, 24 ], [ 20648, 24, 24, 24 ], [ 20664, 24, 24, 24 ], [ 20696, 24, 24, 24 ], [ 20728, 24, 24, 24 ], [ 20760, 24, 24, 24 ], [ 20776, 24, 24, 24 ], [ 21016, 24, 24, 24 ], [ 21048, 24, 24, 24 ], [ 21304, 24, 24, 24 ], [ 21352, 24, 24, 24 ], [ 21384, 24, 24, 24 ], [ 21416, 24, 24, 24 ], [ 21480, 24, 24, 24 ], [ 21512, 24, 24, 24 ], [ 21624, 24, 24, 24 ], [ 21656, 24, 24, 24 ], [ 21672, 24, 24, 24 ], [ 21704, 24, 24, 24 ], [ 21736, 24, 24, 24 ], [ 21784, 24, 24, 24 ], [ 21800, 24, 24, 24 ], [ 21816, 24, 24, 24 ], [ 21848, 24, 24, 24 ], [ 22024, 24, 24, 24 ], [ 22056, 24, 24, 24 ], [ 22072, 24, 24, 24 ], [ 22088, 24, 24, 24 ], [ 22104, 24, 24, 24 ], [ 22200, 24, 24, 24 ], [ 22216, 24, 24, 24 ], [ 22232, 24, 24, 24 ], [ 22248, 24, 24, 24 ], [ 22360, 24, 24, 24 ], [ 22376, 24, 24, 24 ], [ 22392, 24, 24, 24 ], [ 22424, 24, 24, 24 ], [ 22488, 24, 24, 24 ], [ 22504, 24, 24, 24 ], [ 22520, 24, 24, 24 ], [ 22536, 24, 24, 24 ], [ 22568, 24, 24, 24 ], [ 22776, 24, 24, 24 ], [ 22792, 24, 24, 24 ], [ 22808, 24, 24, 24 ], [ 22824, 24, 24, 24 ], [ 22920, 24, 24, 24 ], [ 22936, 24, 24, 24 ], [ 22968, 24, 24, 24 ], [ 23080, 24, 24, 24 ], [ 23096, 24, 24, 24 ], [ 23112, 24, 24, 24 ], [ 23240, 24, 24, 24 ], [ 23256, 24, 24, 24 ], [ 23288, 24, 24, 24 ], [ 23496, 24, 24, 24 ], [ 23512, 24, 24, 24 ], [ 23544, 24, 24, 24 ], [ 23640, 24, 24, 24 ], [ 23656, 24, 24, 24 ], [ 23672, 24, 24, 24 ], [ 23720, 24, 24, 24 ], [ 23816, 24, 24, 24 ], [ 23832, 24, 24, 24 ], [ 23864, 24, 24, 24 ], [ 23928, 24, 24, 24 ], [ 23944, 24, 24, 24 ], [ 23960, 24, 24, 24 ], [ 23976, 24, 24, 24 ], [ 24040, 24, 24, 24 ], [ 24216, 24, 24, 24 ], [ 24232, 24, 24, 24 ], [ 24248, 24, 24, 24 ], [ 24328, 24, 24, 24 ], [ 24376, 24, 24, 24 ], [ 24392, 24, 24, 24 ], [ 24408, 24, 24, 24 ], [ 24440, 24, 24, 24 ], [ 24536, 24, 24, 24 ], [ 24552, 24, 24, 24 ], [ 24584, 24, 24, 24 ], [ 24648, 24, 24, 24 ], [ 24664, 24, 24, 24 ], [ 24680, 24, 24, 24 ], [ 24696, 24, 24, 24 ], [ 24728, 24, 24, 24 ], [ 24760, 24, 24, 24 ], [ 24968, 24, 24, 24 ], [ 24984, 24, 24, 24 ], [ 25016, 24, 24, 24 ], [ 25048, 24, 24, 24 ], [ 25080, 24, 24, 24 ], [ 25096, 24, 24, 24 ], [ 25128, 24, 24, 24 ], [ 25160, 24, 24, 24 ], [ 25368, 24, 24, 24 ], [ 25400, 24, 24, 24 ], [ 25416, 24, 24, 24 ], [ 25672, 24, 24, 24 ], [ 25704, 24, 24, 24 ], [ 25736, 24, 24, 24 ], [ 25800, 24, 24, 24 ], [ 25832, 24, 24, 24 ], [ 25880, 24, 24, 24 ], [ 25992, 24, 24, 24 ], [ 26024, 24, 24, 24 ], [ 26056, 24, 24, 24 ], [ 26104, 24, 24, 24 ], [ 26120, 24, 24, 24 ], [ 26136, 24, 24, 24 ], [ 26168, 24, 24, 24 ], [ 26200, 24, 24, 24 ], [ 30696, 24, 24, 24 ], [ 30712, 24, 24, 24 ], [ 30728, 24, 24, 24 ], [ 30760, 24, 24, 24 ], 
      [ 30904, 24, 24, 24 ], [ 30952, 24, 24, 24 ], [ 30968, 24, 24, 24 ], [ 31048, 24, 24, 24 ], [ 31080, 24, 24, 24 ], [ 31112, 24, 24, 24 ], [ 31128, 24, 24, 24 ], [ 31336, 24, 24, 24 ], 
      [ 31352, 24, 24, 24 ], [ 31368, 24, 24, 24 ], [ 31416, 24, 24, 24 ], [ 31464, 24, 24, 24 ], [ 31480, 24, 24, 24 ], [ 31496, 24, 24, 24 ], [ 31592, 24, 24, 24 ], [ 31640, 24, 24, 24 ], [ 31672, 24, 24, 24 ], [ 31704, 24, 24, 24 ], [ 31736, 24, 24, 24 ], [ 31752, 24, 24, 24 ], [ 31768, 24, 24, 24 ], [ 31992, 24, 24, 24 ], [ 32024, 24, 24, 24 ], [ 32040, 24, 24, 24 ], [ 32072, 24, 24, 24 ], [ 32136, 24, 24, 24 ], [ 32168, 24, 24, 24 ], [ 32184, 24, 24, 24 ], [ 32200, 24, 24, 24 ], [ 32312, 24, 24, 24 ], [ 32328, 24, 24, 24 ], [ 32344, 24, 24, 24 ], [ 32360, 24, 24, 24 ], [ 32392, 24, 24, 24 ], [ 32456, 24, 24, 24 ], [ 32472, 24, 24, 24 ], [ 32504, 24, 24, 24 ], [ 32536, 24, 24, 24 ], [ 32712, 24, 24, 24 ], [ 32744, 24, 24, 24 ], [ 32760, 24, 24, 24 ], [ 32776, 24, 24, 24 ], [ 32888, 24, 24, 24 ], [ 32904, 24, 24, 24 ], [ 32936, 24, 24, 24 ], [ 33048, 24, 24, 24 ], [ 33064, 24, 24, 24 ], [ 33080, 24, 24, 24 ], [ 33208, 24, 24, 24 ], [ 33224, 24, 24, 24 ], [ 33256, 24, 24, 24 ], [ 33464, 24, 24, 24 ], [ 33480, 24, 24, 24 ], [ 33512, 24, 24, 24 ], [ 33608, 24, 24, 24 ], [ 33624, 24, 24, 24 ], [ 33640, 24, 24, 24 ], [ 33784, 24, 24, 24 ], [ 33800, 24, 24, 24 ], [ 33832, 24, 24, 24 ], [ 33896, 24, 24, 24 ], [ 33912, 24, 24, 24 ], [ 33928, 24, 24, 24 ], [ 33944, 24, 24, 24 ], [ 34184, 24, 24, 24 ], [ 34200, 24, 24, 24 ], [ 34216, 24, 24, 24 ], [ 34328, 24, 24, 24 ], [ 34344, 24, 24, 24 ], [ 34360, 24, 24, 24 ], [ 34376, 24, 24, 24 ], [ 34488, 24, 24, 24 ], [ 34504, 24, 24, 24 ], [ 34520, 24, 24, 24 ], [ 34552, 24, 24, 24 ], [ 34616, 24, 24, 24 ], [ 34632, 24, 24, 24 ], [ 34648, 24, 24, 24 ], [ 34664, 24, 24, 24 ], [ 34696, 24, 24, 24 ], [ 34952, 24, 24, 24 ], [ 34984, 24, 24, 24 ], [ 35016, 24, 24, 24 ], [ 35160, 24, 24, 24 ], [ 35208, 24, 24, 24 ], [ 35240, 24, 24, 24 ], [ 35272, 24, 24, 24 ], [ 35288, 24, 24, 24 ], [ 35304, 24, 24, 24 ], [ 35320, 24, 24, 24 ], [ 35352, 24, 24, 24 ], [ 35384, 24, 24, 24 ], [ 35544, 24, 24, 24 ], [ 35608, 24, 24, 24 ], [ 35672, 24, 24, 24 ], [ 35688, 24, 24, 24 ], [ 35704, 24, 24, 24 ], [ 35736, 24, 24, 24 ], [ 35832, 24, 24, 24 ], [ 35864, 24, 24, 24 ], [ 35896, 24, 24, 24 ], [ 35928, 24, 24, 24 ], [ 35944, 24, 24, 24 ], [ 35960, 24, 24, 24 ], [ 36008, 24, 24, 24 ], [ 36040, 24, 24, 24 ], [ 36232, 24, 24, 24 ], [ 36296, 24, 24, 24 ], [ 36328, 24, 24, 24 ], [ 36360, 24, 24, 24 ], [ 36376, 24, 24, 24 ], [ 36440, 24, 24, 24 ], [ 36552, 24, 24, 24 ], [ 36584, 24, 24, 24 ], [ 36616, 24, 24, 24 ], [ 36648, 24, 24, 24 ], [ 36664, 24, 24, 24 ], [ 36696, 24, 24, 24 ], [ 36728, 24, 24, 24 ], [ 36760, 24, 24, 24 ], [ 39016, 24, 24, 24 ], [ 39048, 24, 24, 24 ], [ 39080, 24, 24, 24 ], [ 39112, 24, 24, 24 ], [ 39128, 24, 24, 24 ], [ 39144, 24, 24, 24 ], [ 39160, 24, 24, 24 ], [ 39192, 24, 24, 24 ], [ 39224, 24, 24, 24 ], [ 39432, 24, 24, 24 ], [ 39448, 24, 24, 24 ], [ 39480, 24, 24, 24 ], [ 39736, 24, 24, 24 ], [ 39768, 24, 24, 24 ], [ 39800, 24, 24, 24 ], [ 39832, 24, 24, 24 ], [ 39864, 24, 24, 24 ], [ 39880, 24, 24, 24 ], [ 39912, 24, 24, 24 ], [ 39944, 24, 24, 24 ], [ 39976, 24, 24, 24 ], [ 40088, 24, 24, 24 ], [ 40152, 24, 24, 24 ], [ 40168, 24, 24, 24 ], [ 40200, 24, 24, 24 ], [ 40232, 24, 24, 24 ], [ 40296, 24, 24, 24 ], [ 40488, 24, 24, 24 ], [ 40520, 24, 24, 24 ], [ 40568, 24, 24, 24 ], [ 40584, 24, 24, 24 ], [ 40600, 24, 24, 24 ], [ 40632, 24, 24, 24 ], [ 40664, 24, 24, 24 ], [ 40696, 24, 24, 24 ], [ 40808, 24, 24, 24 ], [ 40872, 24, 24, 24 ], [ 40888, 24, 24, 24 ], [ 40952, 24, 24, 24 ], [ 41016, 24, 24, 24 ], [ 41208, 24, 24, 24 ], [ 41240, 24, 24, 24 ], [ 41272, 24, 24, 24 ], [ 41416, 24, 24, 24 ], [ 41432, 24, 24, 24 ], [ 41528, 24, 24, 24 ], [ 41560, 24, 24, 24 ], [ 41592, 24, 24, 24 ], [ 41704, 24, 24, 24 ], [ 41720, 24, 24, 24 ], [ 41736, 24, 24, 24 ], [ 41752, 24, 24, 24 ], [ 41960, 24, 24, 24 ], [ 41992, 24, 24, 24 ], [ 42008, 24, 24, 24 ], [ 42024, 24, 24, 24 ], [ 42040, 24, 24, 24 ], [ 42104, 24, 24, 24 ], [ 42136, 24, 24, 24 ], [ 42152, 24, 24, 24 ], [ 42280, 24, 24, 24 ], [ 42296, 24, 24, 24 ], [ 42312, 24, 24, 24 ], [ 42328, 24, 24, 24 ], [ 42440, 24, 24, 24 ], 
      [ 42456, 24, 24, 24 ], [ 42472, 24, 24, 24 ], [ 42712, 24, 24, 24 ], [ 42728, 24, 24, 24 ], [ 42744, 24, 24, 24 ], [ 42760, 24, 24, 24 ], [ 42824, 24, 24, 24 ], [ 42856, 24, 24, 24 ], 
      [ 42872, 24, 24, 24 ], [ 43016, 24, 24, 24 ], [ 43032, 24, 24, 24 ], [ 43048, 24, 24, 24 ], [ 43144, 24, 24, 24 ], [ 43176, 24, 24, 24 ], [ 43192, 24, 24, 24 ], [ 43400, 24, 24, 24 ], [ 43432, 24, 24, 24 ], [ 43448, 24, 24, 24 ], [ 43464, 24, 24, 24 ], [ 43480, 24, 24, 24 ], [ 43512, 24, 24, 24 ], [ 43544, 24, 24, 24 ], [ 43592, 24, 24, 24 ], [ 43608, 24, 24, 24 ], [ 43800, 24, 24, 24 ], [ 43832, 24, 24, 24 ], [ 43864, 24, 24, 24 ], [ 44120, 24, 24, 24 ], [ 44152, 24, 24, 24 ], [ 44184, 24, 24, 24 ], [ 44200, 24, 24, 24 ], [ 44264, 24, 24, 24 ], [ 44296, 24, 24, 24 ], [ 44312, 24, 24, 24 ], [ 44328, 24, 24, 24 ], [ 44344, 24, 24, 24 ], [ 44456, 24, 24, 24 ], [ 44472, 24, 24, 24 ], [ 44488, 24, 24, 24 ], [ 44520, 24, 24, 24 ], [ 44584, 24, 24, 24 ], [ 44616, 24, 24, 24 ], [ 44632, 24, 24, 24 ], [ 44664, 24, 24, 24 ], [ 44840, 24, 24, 24 ], [ 44888, 24, 24, 24 ], [ 44904, 24, 24, 24 ], [ 44920, 24, 24, 24 ], [ 44952, 24, 24, 24 ], [ 44984, 24, 24, 24 ], [ 45016, 24, 24, 24 ], [ 45064, 24, 24, 24 ], [ 45176, 24, 24, 24 ], [ 45192, 24, 24, 24 ], [ 45208, 24, 24, 24 ], [ 45240, 24, 24, 24 ], [ 45272, 24, 24, 24 ], [ 45320, 24, 24, 24 ], [ 45336, 24, 24, 24 ], [ 45352, 24, 24, 24 ], [ 45384, 24, 24, 24 ], [ 49800, 24, 24, 24 ], [ 49816, 24, 24, 24 ], [ 49832, 24, 24, 24 ], [ 49896, 24, 24, 24 ], [ 49912, 24, 24, 24 ], [ 49944, 24, 24, 24 ], [ 49960, 24, 24, 24 ], [ 49992, 24, 24, 24 ], [ 50088, 24, 24, 24 ], [ 50120, 24, 24, 24 ], [ 50152, 24, 24, 24 ], [ 50168, 24, 24, 24 ], [ 50184, 24, 24, 24 ], [ 50200, 24, 24, 24 ], [ 50232, 24, 24, 24 ], [ 50264, 24, 24, 24 ], [ 50312, 24, 24, 24 ], [ 50552, 24, 24, 24 ], [ 50568, 24, 24, 24 ], [ 50584, 24, 24, 24 ], [ 50600, 24, 24, 24 ], [ 50744, 24, 24, 24 ], [ 50776, 24, 24, 24 ], [ 50824, 24, 24, 24 ], [ 50840, 24, 24, 24 ], [ 50920, 24, 24, 24 ], [ 50952, 24, 24, 24 ], [ 51176, 24, 24, 24 ], [ 51208, 24, 24, 24 ], [ 51240, 24, 24, 24 ], [ 51256, 24, 24, 24 ], [ 51272, 24, 24, 24 ], [ 51320, 24, 24, 24 ], [ 51352, 24, 24, 24 ], [ 51384, 24, 24, 24 ], [ 51496, 24, 24, 24 ], [ 51528, 24, 24, 24 ], [ 51576, 24, 24, 24 ], [ 51608, 24, 24, 24 ], [ 51640, 24, 24, 24 ], [ 51672, 24, 24, 24 ], [ 51688, 24, 24, 24 ], [ 51704, 24, 24, 24 ], [ 51896, 24, 24, 24 ], [ 51928, 24, 24, 24 ], [ 51960, 24, 24, 24 ], [ 51976, 24, 24, 24 ], [ 51992, 24, 24, 24 ], [ 52008, 24, 24, 24 ], [ 52040, 24, 24, 24 ], [ 52104, 24, 24, 24 ], [ 52216, 24, 24, 24 ], [ 52248, 24, 24, 24 ], [ 52264, 24, 24, 24 ], [ 52280, 24, 24, 24 ], [ 52296, 24, 24, 24 ], [ 52328, 24, 24, 24 ], [ 52360, 24, 24, 24 ], [ 52408, 24, 24, 24 ], [ 52424, 24, 24, 24 ], [ 52648, 24, 24, 24 ], [ 52680, 24, 24, 24 ], [ 52792, 24, 24, 24 ], [ 52824, 24, 24, 24 ], [ 52840, 24, 24, 24 ], [ 52984, 24, 24, 24 ], [ 53000, 24, 24, 24 ], [ 53112, 24, 24, 24 ], [ 53144, 24, 24, 24 ], [ 53160, 24, 24, 24 ], [ 53336, 24, 24, 24 ], [ 53400, 24, 24, 24 ], [ 53416, 24, 24, 24 ], [ 53432, 24, 24, 24 ], [ 53448, 24, 24, 24 ], [ 53512, 24, 24, 24 ], [ 53544, 24, 24, 24 ], [ 53560, 24, 24, 24 ], [ 53656, 24, 24, 24 ], [ 53688, 24, 24, 24 ], [ 53720, 24, 24, 24 ], [ 53736, 24, 24, 24 ], [ 53768, 24, 24, 24 ], [ 53832, 24, 24, 24 ], [ 53848, 24, 24, 24 ], [ 53864, 24, 24, 24 ], [ 53880, 24, 24, 24 ], [ 54088, 24, 24, 24 ], [ 54104, 24, 24, 24 ], [ 54136, 24, 24, 24 ], [ 54216, 24, 24, 24 ], [ 54232, 24, 24, 24 ], [ 54248, 24, 24, 24 ], [ 54344, 24, 24, 24 ], [ 54360, 24, 24, 24 ], [ 54376, 24, 24, 24 ], [ 54392, 24, 24, 24 ], [ 54424, 24, 24, 24 ], [ 54504, 24, 24, 24 ], [ 54536, 24, 24, 24 ], [ 54776, 24, 24, 24 ], [ 54792, 24, 24, 24 ], [ 54824, 24, 24, 24 ], [ 55016, 24, 24, 24 ], [ 55032, 24, 24, 24 ], [ 55112, 24, 24, 24 ], [ 55144, 24, 24, 24 ], [ 55176, 24, 24, 24 ], [ 55192, 24, 24, 24 ], [ 55224, 24, 24, 24 ], [ 55400, 24, 24, 24 ], [ 55432, 24, 24, 24 ], [ 55448, 24, 24, 24 ], [ 55512, 24, 24, 24 ], [ 55576, 24, 24, 24 ], [ 55592, 24, 24, 24 ], [ 55608, 24, 24, 24 ], [ 55720, 24, 24, 24 ], [ 55768, 24, 24, 24 ], [ 55800, 24, 24, 24 ], [ 55832, 24, 24, 24 ], [ 55864, 24, 24, 24 ], [ 55880, 24, 24, 24 ], [ 55896, 24, 24, 24 ], 
      [ 55944, 24, 24, 24 ], [ 58184, 24, 24, 24 ], [ 58200, 24, 24, 24 ], [ 58216, 24, 24, 24 ], [ 58296, 24, 24, 24 ], [ 58344, 24, 24, 24 ], [ 58360, 24, 24, 24 ], [ 58376, 24, 24, 24 ], 
      [ 58408, 24, 24, 24 ], [ 58504, 24, 24, 24 ], [ 58520, 24, 24, 24 ], [ 58552, 24, 24, 24 ], [ 58616, 24, 24, 24 ], [ 58632, 24, 24, 24 ], [ 58648, 24, 24, 24 ], [ 58664, 24, 24, 24 ], [ 58696, 24, 24, 24 ], [ 58728, 24, 24, 24 ], [ 58936, 24, 24, 24 ], [ 58952, 24, 24, 24 ], [ 58984, 24, 24, 24 ], [ 59016, 24, 24, 24 ], [ 59048, 24, 24, 24 ], [ 59064, 24, 24, 24 ], [ 59096, 24, 24, 24 ], [ 59128, 24, 24, 24 ], [ 59336, 24, 24, 24 ], [ 59368, 24, 24, 24 ], [ 59384, 24, 24, 24 ], [ 59640, 24, 24, 24 ], [ 59672, 24, 24, 24 ], [ 59704, 24, 24, 24 ], [ 59768, 24, 24, 24 ], [ 59800, 24, 24, 24 ], [ 59848, 24, 24, 24 ], [ 59960, 24, 24, 24 ], [ 59992, 24, 24, 24 ], [ 60024, 24, 24, 24 ], [ 60072, 24, 24, 24 ], [ 60088, 24, 24, 24 ], [ 60104, 24, 24, 24 ], [ 60136, 24, 24, 24 ], [ 60168, 24, 24, 24 ], [ 60376, 24, 24, 24 ], [ 60424, 24, 24, 24 ], [ 60488, 24, 24, 24 ], [ 60504, 24, 24, 24 ], [ 60520, 24, 24, 24 ], [ 60536, 24, 24, 24 ], [ 60600, 24, 24, 24 ], [ 60712, 24, 24, 24 ], [ 60744, 24, 24, 24 ], [ 60776, 24, 24, 24 ], [ 60792, 24, 24, 24 ], [ 60808, 24, 24, 24 ], [ 60824, 24, 24, 24 ], [ 60856, 24, 24, 24 ], [ 60920, 24, 24, 24 ], [ 61096, 24, 24, 24 ], [ 61112, 24, 24, 24 ], [ 61144, 24, 24, 24 ], [ 61256, 24, 24, 24 ], [ 61288, 24, 24, 24 ], [ 61464, 24, 24, 24 ], [ 61496, 24, 24, 24 ], [ 61608, 24, 24, 24 ], [ 61640, 24, 24, 24 ], [ 61656, 24, 24, 24 ], [ 61832, 24, 24, 24 ], [ 61896, 24, 24, 24 ], [ 61928, 24, 24, 24 ], [ 61944, 24, 24, 24 ], [ 61960, 24, 24, 24 ], [ 61976, 24, 24, 24 ], [ 62008, 24, 24, 24 ], [ 62040, 24, 24, 24 ], [ 62152, 24, 24, 24 ], [ 62216, 24, 24, 24 ], [ 62232, 24, 24, 24 ], [ 62248, 24, 24, 24 ], [ 62264, 24, 24, 24 ], [ 62328, 24, 24, 24 ], [ 62376, 24, 24, 24 ], [ 62584, 24, 24, 24 ], [ 62616, 24, 24, 24 ], [ 62664, 24, 24, 24 ], [ 62680, 24, 24, 24 ], [ 62696, 24, 24, 24 ], [ 62728, 24, 24, 24 ], [ 62760, 24, 24, 24 ], [ 62792, 24, 24, 24 ], [ 62904, 24, 24, 24 ], [ 62968, 24, 24, 24 ], [ 62984, 24, 24, 24 ], [ 63048, 24, 24, 24 ], [ 63112, 24, 24, 24 ], [ 63304, 24, 24, 24 ], [ 63336, 24, 24, 24 ], [ 63368, 24, 24, 24 ], [ 63384, 24, 24, 24 ], [ 63400, 24, 24, 24 ], [ 63416, 24, 24, 24 ], [ 63448, 24, 24, 24 ], [ 63480, 24, 24, 24 ], [ 63688, 24, 24, 24 ], [ 63704, 24, 24, 24 ], [ 63736, 24, 24, 24 ], [ 64024, 24, 24, 24 ], [ 64056, 24, 24, 24 ], [ 64088, 24, 24, 24 ], [ 64120, 24, 24, 24 ], [ 64136, 24, 24, 24 ], [ 64200, 24, 24, 24 ], [ 64232, 24, 24, 24 ], [ 64248, 24, 24, 24 ], [ 64344, 24, 24, 24 ], [ 64408, 24, 24, 24 ], [ 64424, 24, 24, 24 ], [ 64456, 24, 24, 24 ], [ 64552, 24, 24, 24 ], [ 64568, 24, 24, 24 ], [ 69128, 24, 24, 24 ], [ 69144, 24, 24, 24 ], [ 69176, 24, 24, 24 ], [ 69208, 24, 24, 24 ], [ 69240, 24, 24, 24 ], [ 69272, 24, 24, 24 ], [ 69288, 24, 24, 24 ], [ 69352, 24, 24, 24 ], [ 69448, 24, 24, 24 ], [ 69464, 24, 24, 24 ], [ 69496, 24, 24, 24 ], [ 69528, 24, 24, 24 ], [ 69560, 24, 24, 24 ], [ 69576, 24, 24, 24 ], [ 69608, 24, 24, 24 ], [ 69640, 24, 24, 24 ], [ 69672, 24, 24, 24 ], [ 69848, 24, 24, 24 ], [ 69864, 24, 24, 24 ], [ 69896, 24, 24, 24 ], [ 69928, 24, 24, 24 ], [ 69992, 24, 24, 24 ], [ 70008, 24, 24, 24 ], [ 70072, 24, 24, 24 ], [ 70168, 24, 24, 24 ], [ 70216, 24, 24, 24 ], [ 70248, 24, 24, 24 ], [ 70280, 24, 24, 24 ], [ 70296, 24, 24, 24 ], [ 70312, 24, 24, 24 ], [ 70328, 24, 24, 24 ], [ 70360, 24, 24, 24 ], [ 70392, 24, 24, 24 ], [ 70680, 24, 24, 24 ], [ 70712, 24, 24, 24 ], [ 70728, 24, 24, 24 ], [ 70904, 24, 24, 24 ], [ 70936, 24, 24, 24 ], [ 70968, 24, 24, 24 ], [ 71000, 24, 24, 24 ], [ 71016, 24, 24, 24 ], [ 71032, 24, 24, 24 ], [ 71080, 24, 24, 24 ], [ 71112, 24, 24, 24 ], [ 71304, 24, 24, 24 ], [ 71320, 24, 24, 24 ], [ 71336, 24, 24, 24 ], [ 71368, 24, 24, 24 ], [ 71432, 24, 24, 24 ], [ 71448, 24, 24, 24 ], [ 71480, 24, 24, 24 ], [ 71624, 24, 24, 24 ], [ 71656, 24, 24, 24 ], [ 71688, 24, 24, 24 ], [ 71720, 24, 24, 24 ], [ 71736, 24, 24, 24 ], [ 71752, 24, 24, 24 ], [ 71768, 24, 24, 24 ], [ 71800, 24, 24, 24 ], [ 71864, 24, 24, 24 ], [ 72056, 24, 24, 24 ], [ 72088, 24, 24, 24 ], [ 72152, 24, 24, 24 ], [ 72168, 24, 24, 24 ], 
      [ 72184, 24, 24, 24 ], [ 72232, 24, 24, 24 ], [ 72408, 24, 24, 24 ], [ 72440, 24, 24, 24 ], [ 72456, 24, 24, 24 ], [ 72472, 24, 24, 24 ], [ 72488, 24, 24, 24 ], [ 72520, 24, 24, 24 ], 
      [ 72552, 24, 24, 24 ], [ 72760, 24, 24, 24 ], [ 72920, 24, 24, 24 ], [ 72952, 24, 24, 24 ], [ 72984, 24, 24, 24 ], [ 73096, 24, 24, 24 ], [ 73272, 24, 24, 24 ], [ 73304, 24, 24, 24 ], [ 73528, 24, 24, 24 ], [ 73560, 24, 24, 24 ], [ 73592, 24, 24, 24 ], [ 73608, 24, 24, 24 ], [ 73624, 24, 24, 24 ], [ 73672, 24, 24, 24 ], [ 73704, 24, 24, 24 ], [ 73816, 24, 24, 24 ], [ 73848, 24, 24, 24 ], [ 73880, 24, 24, 24 ], [ 73896, 24, 24, 24 ], [ 73928, 24, 24, 24 ], [ 73960, 24, 24, 24 ], [ 73992, 24, 24, 24 ], [ 74024, 24, 24, 24 ], [ 74040, 24, 24, 24 ], [ 74248, 24, 24, 24 ], [ 74280, 24, 24, 24 ], [ 74312, 24, 24, 24 ], [ 74328, 24, 24, 24 ], [ 74360, 24, 24, 24 ], [ 74392, 24, 24, 24 ], [ 74424, 24, 24, 24 ], [ 74456, 24, 24, 24 ], [ 74568, 24, 24, 24 ], [ 74600, 24, 24, 24 ], [ 74616, 24, 24, 24 ], [ 74632, 24, 24, 24 ], [ 74648, 24, 24, 24 ], [ 74680, 24, 24, 24 ], [ 74712, 24, 24, 24 ], [ 74760, 24, 24, 24 ], [ 75032, 24, 24, 24 ], [ 75048, 24, 24, 24 ], [ 75064, 24, 24, 24 ], [ 75080, 24, 24, 24 ], [ 75288, 24, 24, 24 ], [ 75336, 24, 24, 24 ], [ 75352, 24, 24, 24 ], [ 75432, 24, 24, 24 ], [ 75464, 24, 24, 24 ], [ 75496, 24, 24, 24 ], [ 77880, 24, 24, 24 ], [ 77928, 24, 24, 24 ], [ 77944, 24, 24, 24 ], [ 77960, 24, 24, 24 ], [ 77992, 24, 24, 24 ], [ 78024, 24, 24, 24 ], [ 78056, 24, 24, 24 ], [ 78088, 24, 24, 24 ], [ 78200, 24, 24, 24 ], [ 78232, 24, 24, 24 ], [ 78248, 24, 24, 24 ], [ 78280, 24, 24, 24 ], [ 78312, 24, 24, 24 ], [ 78360, 24, 24, 24 ], [ 78376, 24, 24, 24 ], [ 78392, 24, 24, 24 ], [ 78424, 24, 24, 24 ], [ 78600, 24, 24, 24 ], [ 78632, 24, 24, 24 ], [ 78648, 24, 24, 24 ], [ 78664, 24, 24, 24 ], [ 78680, 24, 24, 24 ], [ 78744, 24, 24, 24 ], [ 78792, 24, 24, 24 ], [ 78808, 24, 24, 24 ], [ 78824, 24, 24, 24 ], [ 78920, 24, 24, 24 ], [ 78952, 24, 24, 24 ], [ 78968, 24, 24, 24 ], [ 79000, 24, 24, 24 ], [ 79064, 24, 24, 24 ], [ 79080, 24, 24, 24 ], [ 79096, 24, 24, 24 ], [ 79112, 24, 24, 24 ], [ 79144, 24, 24, 24 ], [ 79320, 24, 24, 24 ], [ 79352, 24, 24, 24 ], [ 79384, 24, 24, 24 ], [ 79400, 24, 24, 24 ], [ 79432, 24, 24, 24 ], [ 79464, 24, 24, 24 ], [ 79496, 24, 24, 24 ], [ 79512, 24, 24, 24 ], [ 79544, 24, 24, 24 ], [ 79752, 24, 24, 24 ], [ 79784, 24, 24, 24 ], [ 80072, 24, 24, 24 ], [ 80088, 24, 24, 24 ], [ 80120, 24, 24, 24 ], [ 80216, 24, 24, 24 ], [ 80232, 24, 24, 24 ], [ 80248, 24, 24, 24 ], [ 80392, 24, 24, 24 ], [ 80408, 24, 24, 24 ], [ 80440, 24, 24, 24 ], [ 80504, 24, 24, 24 ], [ 80520, 24, 24, 24 ], [ 80536, 24, 24, 24 ], [ 80552, 24, 24, 24 ], [ 80792, 24, 24, 24 ], [ 80808, 24, 24, 24 ], [ 80824, 24, 24, 24 ], [ 80936, 24, 24, 24 ], [ 80952, 24, 24, 24 ], [ 80968, 24, 24, 24 ], [ 80984, 24, 24, 24 ], [ 81112, 24, 24, 24 ], [ 81128, 24, 24, 24 ], [ 81160, 24, 24, 24 ], [ 81224, 24, 24, 24 ], [ 81240, 24, 24, 24 ], [ 81256, 24, 24, 24 ], [ 81272, 24, 24, 24 ], [ 81304, 24, 24, 24 ], [ 81512, 24, 24, 24 ], [ 81528, 24, 24, 24 ], [ 81544, 24, 24, 24 ], [ 81560, 24, 24, 24 ], [ 81672, 24, 24, 24 ], [ 81704, 24, 24, 24 ], [ 81736, 24, 24, 24 ], [ 81832, 24, 24, 24 ], [ 81848, 24, 24, 24 ], [ 81992, 24, 24, 24 ], [ 82024, 24, 24, 24 ], [ 82056, 24, 24, 24 ], [ 82248, 24, 24, 24 ], [ 82280, 24, 24, 24 ], [ 82312, 24, 24, 24 ], [ 82376, 24, 24, 24 ], [ 82408, 24, 24, 24 ], [ 82456, 24, 24, 24 ], [ 82568, 24, 24, 24 ], [ 82600, 24, 24, 24 ], [ 82632, 24, 24, 24 ], [ 82680, 24, 24, 24 ], [ 82696, 24, 24, 24 ], [ 82712, 24, 24, 24 ], [ 82744, 24, 24, 24 ], [ 82776, 24, 24, 24 ], [ 82968, 24, 24, 24 ], [ 82984, 24, 24, 24 ], [ 83032, 24, 24, 24 ], [ 83064, 24, 24, 24 ], [ 83112, 24, 24, 24 ], [ 83128, 24, 24, 24 ], [ 83144, 24, 24, 24 ], [ 83176, 24, 24, 24 ], [ 83288, 24, 24, 24 ], [ 83320, 24, 24, 24 ], [ 83352, 24, 24, 24 ], [ 83384, 24, 24, 24 ], [ 83400, 24, 24, 24 ], [ 83416, 24, 24, 24 ], [ 83432, 24, 24, 24 ], [ 83464, 24, 24, 24 ], [ 83496, 24, 24, 24 ], [ 83704, 24, 24, 24 ], [ 83720, 24, 24, 24 ], [ 83752, 24, 24, 24 ], [ 83784, 24, 24, 24 ], [ 83816, 24, 24, 24 ], [ 83832, 24, 24, 24 ], [ 83848, 24, 24, 24 ], [ 83864, 24, 24, 24 ], [ 83896, 24, 24, 24 ], [ 83928, 24, 24, 24 ], 
      [ 84104, 24, 24, 24 ], [ 84136, 24, 24, 24 ], [ 84152, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 393216, 497664, 589824, 1179648, 1572864, 21233664, 214990848 ],
  witnessBad := [  ],
  witnessOK := 4291,
  worker := 7 );


==> anc/five_values/logs/task2_worker_7.log <==
worker 7 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=7 processed=5408 index_sum=233971712 witness_verified=4291 witness_failed=0 no_witness=1117 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 41472, 98304, 165888, 196608, 393216, 497664, 589824, 1179648, 1572864, 21233664, 214990848 ] counts=[ 1117, 2624, 1239, 10, 103, 59, 81, 32, 43, 25, 10, 5, 3, 34, 3, 2, 6, 1, 6, 1, 1, 2, 1 ]


==> anc/five_values/logs/task2_worker_8.data <==
TASK2_DATA[9] := rec(
  counts := [ 1127, 2629, 1217, 16, 103, 76, 81, 19, 43, 22, 6, 34, 3, 12, 6, 4, 3, 3, 2, 1, 1 ],
  idxsum := 233977120,
  processed := 5408,
  realizing := [ [ 1113, 24, 24, 24 ], [ 1129, 24, 24, 24 ], [ 1145, 24, 24, 24 ], [ 1161, 24, 24, 24 ], [ 1337, 24, 24, 24 ], [ 1385, 24, 24, 24 ], [ 1401, 24, 24, 24 ], 
      [ 1481, 24, 24, 24 ], [ 1513, 24, 24, 24 ], [ 1545, 24, 24, 24 ], [ 1705, 24, 24, 24 ], [ 1721, 24, 24, 24 ], [ 1737, 24, 24, 24 ], [ 1769, 24, 24, 24 ], [ 1785, 24, 24, 24 ], [ 1801, 24, 24, 24 ], [ 1849, 24, 24, 24 ], [ 1865, 24, 24, 24 ], [ 1897, 24, 24, 24 ], [ 1993, 24, 24, 24 ], [ 2025, 24, 24, 24 ], [ 2073, 24, 24, 24 ], [ 2105, 24, 24, 24 ], [ 2137, 24, 24, 24 ], [ 2169, 24, 24, 24 ], [ 2185, 24, 24, 24 ], [ 2201, 24, 24, 24 ], [ 2393, 24, 24, 24 ], [ 2425, 24, 24, 24 ], [ 2457, 24, 24, 24 ], [ 2473, 24, 24, 24 ], [ 2505, 24, 24, 24 ], [ 2569, 24, 24, 24 ], [ 2601, 24, 24, 24 ], [ 2617, 24, 24, 24 ], [ 2713, 24, 24, 24 ], [ 2745, 24, 24, 24 ], [ 2761, 24, 24, 24 ], [ 2777, 24, 24, 24 ], [ 2793, 24, 24, 24 ], [ 2825, 24, 24, 24 ], [ 2905, 24, 24, 24 ], [ 2937, 24, 24, 24 ], [ 3161, 24, 24, 24 ], [ 3177, 24, 24, 24 ], [ 3193, 24, 24, 24 ], [ 3225, 24, 24, 24 ], [ 3369, 24, 24, 24 ], [ 3417, 24, 24, 24 ], [ 3433, 24, 24, 24 ], [ 3513, 24, 24, 24 ], [ 3545, 24, 24, 24 ], [ 3577, 24, 24, 24 ], [ 3593, 24, 24, 24 ], [ 3769, 24, 24, 24 ], [ 3801, 24, 24, 24 ], [ 3817, 24, 24, 24 ], [ 3833, 24, 24, 24 ], [ 3881, 24, 24, 24 ], [ 3913, 24, 24, 24 ], [ 3929, 24, 24, 24 ], [ 3945, 24, 24, 24 ], [ 3961, 24, 24, 24 ], [ 4057, 24, 24, 24 ], [ 4105, 24, 24, 24 ], [ 4137, 24, 24, 24 ], [ 4169, 24, 24, 24 ], [ 4201, 24, 24, 24 ], [ 4217, 24, 24, 24 ], [ 4233, 24, 24, 24 ], [ 4457, 24, 24, 24 ], [ 4489, 24, 24, 24 ], [ 4505, 24, 24, 24 ], [ 4537, 24, 24, 24 ], [ 4601, 24, 24, 24 ], [ 4633, 24, 24, 24 ], [ 4649, 24, 24, 24 ], [ 4665, 24, 24, 24 ], [ 4777, 24, 24, 24 ], [ 4793, 24, 24, 24 ], [ 4809, 24, 24, 24 ], [ 4825, 24, 24, 24 ], [ 4857, 24, 24, 24 ], [ 4921, 24, 24, 24 ], [ 4937, 24, 24, 24 ], [ 4969, 24, 24, 24 ], [ 5001, 24, 24, 24 ], [ 7241, 24, 24, 24 ], [ 7273, 24, 24, 24 ], [ 7289, 24, 24, 24 ], [ 7321, 24, 24, 24 ], [ 7353, 24, 24, 24 ], [ 7385, 24, 24, 24 ], [ 7401, 24, 24, 24 ], [ 7433, 24, 24, 24 ], [ 7465, 24, 24, 24 ], [ 7641, 24, 24, 24 ], [ 7673, 24, 24, 24 ], [ 7705, 24, 24, 24 ], [ 7977, 24, 24, 24 ], [ 8009, 24, 24, 24 ], [ 8041, 24, 24, 24 ], [ 8105, 24, 24, 24 ], [ 8137, 24, 24, 24 ], [ 8185, 24, 24, 24 ], [ 8281, 24, 24, 24 ], [ 8297, 24, 24, 24 ], [ 8329, 24, 24, 24 ], [ 8361, 24, 24, 24 ], [ 8409, 24, 24, 24 ], [ 8425, 24, 24, 24 ], [ 8441, 24, 24, 24 ], [ 8473, 24, 24, 24 ], [ 8505, 24, 24, 24 ], [ 8697, 24, 24, 24 ], [ 8713, 24, 24, 24 ], [ 8761, 24, 24, 24 ], [ 8793, 24, 24, 24 ], [ 8841, 24, 24, 24 ], [ 8857, 24, 24, 24 ], [ 8873, 24, 24, 24 ], [ 8905, 24, 24, 24 ], [ 9017, 24, 24, 24 ], [ 9049, 24, 24, 24 ], [ 9081, 24, 24, 24 ], [ 9113, 24, 24, 24 ], [ 9129, 24, 24, 24 ], [ 9145, 24, 24, 24 ], [ 9161, 24, 24, 24 ], [ 9193, 24, 24, 24 ], [ 9225, 24, 24, 24 ], [ 11481, 24, 24, 24 ], [ 11513, 24, 24, 24 ], [ 11545, 24, 24, 24 ], [ 11561, 24, 24, 24 ], [ 11577, 24, 24, 24 ], [ 11593, 24, 24, 24 ], [ 11609, 24, 24, 24 ], [ 11625, 24, 24, 24 ], [ 11641, 24, 24, 24 ], [ 11737, 24, 24, 24 ], [ 11769, 24, 24, 24 ], [ 11801, 24, 24, 24 ], [ 11817, 24, 24, 24 ], [ 11833, 24, 24, 24 ], [ 11881, 24, 24, 24 ], [ 11913, 24, 24, 24 ], [ 11945, 24, 24, 24 ], [ 11961, 24, 24, 24 ], [ 12201, 24, 24, 24 ], [ 12217, 24, 24, 24 ], [ 12233, 24, 24, 24 ], [ 12425, 24, 24, 24 ], [ 12457, 24, 24, 24 ], [ 12473, 24, 24, 24 ], [ 12505, 24, 24, 24 ], [ 12537, 24, 24, 24 ], [ 12569, 24, 24, 24 ], [ 12617, 24, 24, 24 ], [ 12633, 24, 24, 24 ], [ 12825, 24, 24, 24 ], [ 12857, 24, 24, 24 ], [ 12889, 24, 24, 24 ], [ 12905, 24, 24, 24 ], [ 12937, 24, 24, 24 ], [ 12969, 24, 24, 24 ], [ 13001, 24, 24, 24 ], [ 13033, 24, 24, 24 ], [ 13145, 24, 24, 24 ], [ 13193, 24, 24, 24 ], [ 13209, 24, 24, 24 ], [ 13225, 24, 24, 24 ], [ 13289, 24, 24, 24 ], [ 13321, 24, 24, 24 ], [ 13577, 24, 24, 24 ], [ 13609, 24, 24, 24 ], [ 13625, 24, 24, 24 ], [ 13641, 24, 24, 24 ], [ 13657, 24, 24, 24 ], [ 13721, 24, 24, 24 ], [ 13753, 24, 24, 24 ], [ 13769, 24, 24, 24 ], [ 13897, 24, 24, 24 ], [ 13929, 24, 24, 24 ], [ 13945, 24, 24, 24 ], [ 14041, 24, 24, 24 ], [ 14057, 24, 24, 24 ], [ 14073, 24, 24, 24 ], [ 14089, 24, 24, 24 ], [ 14265, 24, 24, 24 ], 
      [ 14329, 24, 24, 24 ], [ 14441, 24, 24, 24 ], [ 14473, 24, 24, 24 ], [ 14489, 24, 24, 24 ], [ 14585, 24, 24, 24 ], [ 14617, 24, 24, 24 ], [ 14633, 24, 24, 24 ], 
      [ 14649, 24, 24, 24 ], [ 14777, 24, 24, 24 ], [ 14793, 24, 24, 24 ], [ 14809, 24, 24, 24 ], [ 15017, 24, 24, 24 ], [ 15049, 24, 24, 24 ], [ 15065, 24, 24, 24 ], [ 15081, 24, 24, 24 ], [ 15097, 24, 24, 24 ], [ 15193, 24, 24, 24 ], [ 15209, 24, 24, 24 ], [ 15353, 24, 24, 24 ], [ 15369, 24, 24, 24 ], [ 15385, 24, 24, 24 ], [ 15481, 24, 24, 24 ], [ 15513, 24, 24, 24 ], [ 15529, 24, 24, 24 ], [ 15721, 24, 24, 24 ], [ 15737, 24, 24, 24 ], [ 15753, 24, 24, 24 ], [ 15769, 24, 24, 24 ], [ 15785, 24, 24, 24 ], [ 15817, 24, 24, 24 ], [ 15849, 24, 24, 24 ], [ 15881, 24, 24, 24 ], [ 15993, 24, 24, 24 ], [ 16025, 24, 24, 24 ], [ 16073, 24, 24, 24 ], [ 16105, 24, 24, 24 ], [ 16137, 24, 24, 24 ], [ 16153, 24, 24, 24 ], [ 16169, 24, 24, 24 ], [ 16185, 24, 24, 24 ], [ 16217, 24, 24, 24 ], [ 16505, 24, 24, 24 ], [ 16649, 24, 24, 24 ], [ 16665, 24, 24, 24 ], [ 16697, 24, 24, 24 ], [ 16729, 24, 24, 24 ], [ 16793, 24, 24, 24 ], [ 16809, 24, 24, 24 ], [ 16825, 24, 24, 24 ], [ 16873, 24, 24, 24 ], [ 17049, 24, 24, 24 ], [ 17081, 24, 24, 24 ], [ 17097, 24, 24, 24 ], [ 17129, 24, 24, 24 ], [ 17161, 24, 24, 24 ], [ 17193, 24, 24, 24 ], [ 17225, 24, 24, 24 ], [ 17241, 24, 24, 24 ], [ 17385, 24, 24, 24 ], [ 17401, 24, 24, 24 ], [ 17417, 24, 24, 24 ], [ 17449, 24, 24, 24 ], [ 17481, 24, 24, 24 ], [ 17513, 24, 24, 24 ], [ 17529, 24, 24, 24 ], [ 17561, 24, 24, 24 ], [ 17593, 24, 24, 24 ], [ 19881, 24, 24, 24 ], [ 19913, 24, 24, 24 ], [ 19977, 24, 24, 24 ], [ 19993, 24, 24, 24 ], [ 20009, 24, 24, 24 ], [ 20057, 24, 24, 24 ], [ 20169, 24, 24, 24 ], [ 20201, 24, 24, 24 ], [ 20233, 24, 24, 24 ], [ 20265, 24, 24, 24 ], [ 20297, 24, 24, 24 ], [ 20313, 24, 24, 24 ], [ 20345, 24, 24, 24 ], [ 20377, 24, 24, 24 ], [ 20569, 24, 24, 24 ], [ 20585, 24, 24, 24 ], [ 20633, 24, 24, 24 ], [ 20665, 24, 24, 24 ], [ 20697, 24, 24, 24 ], [ 20729, 24, 24, 24 ], [ 20745, 24, 24, 24 ], [ 20777, 24, 24, 24 ], [ 21001, 24, 24, 24 ], [ 21017, 24, 24, 24 ], [ 21033, 24, 24, 24 ], [ 21305, 24, 24, 24 ], [ 21321, 24, 24, 24 ], [ 21353, 24, 24, 24 ], [ 21385, 24, 24, 24 ], [ 21433, 24, 24, 24 ], [ 21449, 24, 24, 24 ], [ 21465, 24, 24, 24 ], [ 21497, 24, 24, 24 ], [ 21529, 24, 24, 24 ], [ 21641, 24, 24, 24 ], [ 21673, 24, 24, 24 ], [ 21705, 24, 24, 24 ], [ 21721, 24, 24, 24 ], [ 21737, 24, 24, 24 ], [ 21753, 24, 24, 24 ], [ 21785, 24, 24, 24 ], [ 21817, 24, 24, 24 ], [ 22041, 24, 24, 24 ], [ 22073, 24, 24, 24 ], [ 22137, 24, 24, 24 ], [ 22153, 24, 24, 24 ], [ 22169, 24, 24, 24 ], [ 22217, 24, 24, 24 ], [ 22393, 24, 24, 24 ], [ 22425, 24, 24, 24 ], [ 22441, 24, 24, 24 ], [ 22457, 24, 24, 24 ], [ 22473, 24, 24, 24 ], [ 22537, 24, 24, 24 ], [ 22585, 24, 24, 24 ], [ 22825, 24, 24, 24 ], [ 22937, 24, 24, 24 ], [ 22969, 24, 24, 24 ], [ 23081, 24, 24, 24 ], [ 23257, 24, 24, 24 ], [ 23289, 24, 24, 24 ], [ 23481, 24, 24, 24 ], [ 23513, 24, 24, 24 ], [ 23577, 24, 24, 24 ], [ 23593, 24, 24, 24 ], [ 23609, 24, 24, 24 ], [ 23625, 24, 24, 24 ], [ 23689, 24, 24, 24 ], [ 23721, 24, 24, 24 ], [ 23833, 24, 24, 24 ], [ 23865, 24, 24, 24 ], [ 23897, 24, 24, 24 ], [ 23913, 24, 24, 24 ], [ 24009, 24, 24, 24 ], [ 24025, 24, 24, 24 ], [ 24041, 24, 24, 24 ], [ 24233, 24, 24, 24 ], [ 24265, 24, 24, 24 ], [ 24297, 24, 24, 24 ], [ 24313, 24, 24, 24 ], [ 24329, 24, 24, 24 ], [ 24345, 24, 24, 24 ], [ 24377, 24, 24, 24 ], [ 24409, 24, 24, 24 ], [ 24553, 24, 24, 24 ], [ 24585, 24, 24, 24 ], [ 24617, 24, 24, 24 ], [ 24633, 24, 24, 24 ], [ 24665, 24, 24, 24 ], [ 24697, 24, 24, 24 ], [ 24745, 24, 24, 24 ], [ 24761, 24, 24, 24 ], [ 24953, 24, 24, 24 ], [ 24985, 24, 24, 24 ], [ 25017, 24, 24, 24 ], [ 25049, 24, 24, 24 ], [ 25065, 24, 24, 24 ], [ 25097, 24, 24, 24 ], [ 25129, 24, 24, 24 ], [ 25161, 24, 24, 24 ], [ 25177, 24, 24, 24 ], [ 25353, 24, 24, 24 ], [ 25417, 24, 24, 24 ], [ 25673, 24, 24, 24 ], [ 25705, 24, 24, 24 ], [ 25753, 24, 24, 24 ], [ 25769, 24, 24, 24 ], [ 25785, 24, 24, 24 ], [ 25817, 24, 24, 24 ], [ 25849, 24, 24, 24 ], [ 25881, 24, 24, 24 ], [ 25993, 24, 24, 24 ], [ 26025, 24, 24, 24 ], [ 26057, 24, 24, 24 ], [ 26073, 24, 24, 24 ], [ 26105, 24, 24, 24 ], [ 26137, 24, 24, 24 ], 
      [ 26185, 24, 24, 24 ], [ 26201, 24, 24, 24 ], [ 26217, 24, 24, 24 ], [ 30729, 24, 24, 24 ], [ 30761, 24, 24, 24 ], [ 30921, 24, 24, 24 ], [ 30953, 24, 24, 24 ], 
      [ 31017, 24, 24, 24 ], [ 31033, 24, 24, 24 ], [ 31049, 24, 24, 24 ], [ 31097, 24, 24, 24 ], [ 31129, 24, 24, 24 ], [ 31321, 24, 24, 24 ], [ 31353, 24, 24, 24 ], [ 31385, 24, 24, 24 ], [ 31417, 24, 24, 24 ], [ 31433, 24, 24, 24 ], [ 31449, 24, 24, 24 ], [ 31481, 24, 24, 24 ], [ 31577, 24, 24, 24 ], [ 31609, 24, 24, 24 ], [ 31641, 24, 24, 24 ], [ 31673, 24, 24, 24 ], [ 31689, 24, 24, 24 ], [ 31721, 24, 24, 24 ], [ 31753, 24, 24, 24 ], [ 31785, 24, 24, 24 ], [ 31977, 24, 24, 24 ], [ 32009, 24, 24, 24 ], [ 32041, 24, 24, 24 ], [ 32105, 24, 24, 24 ], [ 32121, 24, 24, 24 ], [ 32185, 24, 24, 24 ], [ 32329, 24, 24, 24 ], [ 32361, 24, 24, 24 ], [ 32393, 24, 24, 24 ], [ 32409, 24, 24, 24 ], [ 32425, 24, 24, 24 ], [ 32441, 24, 24, 24 ], [ 32473, 24, 24, 24 ], [ 32505, 24, 24, 24 ], [ 32713, 24, 24, 24 ], [ 32873, 24, 24, 24 ], [ 32905, 24, 24, 24 ], [ 32937, 24, 24, 24 ], [ 33049, 24, 24, 24 ], [ 33225, 24, 24, 24 ], [ 33257, 24, 24, 24 ], [ 33433, 24, 24, 24 ], [ 33449, 24, 24, 24 ], [ 33481, 24, 24, 24 ], [ 33545, 24, 24, 24 ], [ 33561, 24, 24, 24 ], [ 33577, 24, 24, 24 ], [ 33593, 24, 24, 24 ], [ 33657, 24, 24, 24 ], [ 33769, 24, 24, 24 ], [ 33801, 24, 24, 24 ], [ 33833, 24, 24, 24 ], [ 33849, 24, 24, 24 ], [ 33865, 24, 24, 24 ], [ 33881, 24, 24, 24 ], [ 33913, 24, 24, 24 ], [ 33977, 24, 24, 24 ], [ 33993, 24, 24, 24 ], [ 34169, 24, 24, 24 ], [ 34201, 24, 24, 24 ], [ 34233, 24, 24, 24 ], [ 34265, 24, 24, 24 ], [ 34281, 24, 24, 24 ], [ 34297, 24, 24, 24 ], [ 34313, 24, 24, 24 ], [ 34345, 24, 24, 24 ], [ 34521, 24, 24, 24 ], [ 34553, 24, 24, 24 ], [ 34569, 24, 24, 24 ], [ 34585, 24, 24, 24 ], [ 34601, 24, 24, 24 ], [ 34633, 24, 24, 24 ], [ 34665, 24, 24, 24 ], [ 34713, 24, 24, 24 ], [ 34953, 24, 24, 24 ], [ 34969, 24, 24, 24 ], [ 34985, 24, 24, 24 ], [ 35001, 24, 24, 24 ], [ 35177, 24, 24, 24 ], [ 35225, 24, 24, 24 ], [ 35241, 24, 24, 24 ], [ 35321, 24, 24, 24 ], [ 35353, 24, 24, 24 ], [ 35385, 24, 24, 24 ], [ 35545, 24, 24, 24 ], [ 35561, 24, 24, 24 ], [ 35577, 24, 24, 24 ], [ 35609, 24, 24, 24 ], [ 35625, 24, 24, 24 ], [ 35641, 24, 24, 24 ], [ 35689, 24, 24, 24 ], [ 35705, 24, 24, 24 ], [ 35737, 24, 24, 24 ], [ 35833, 24, 24, 24 ], [ 35865, 24, 24, 24 ], [ 35913, 24, 24, 24 ], [ 35945, 24, 24, 24 ], [ 35977, 24, 24, 24 ], [ 36009, 24, 24, 24 ], [ 36025, 24, 24, 24 ], [ 36041, 24, 24, 24 ], [ 36233, 24, 24, 24 ], [ 36265, 24, 24, 24 ], [ 36297, 24, 24, 24 ], [ 36313, 24, 24, 24 ], [ 36345, 24, 24, 24 ], [ 36409, 24, 24, 24 ], [ 36441, 24, 24, 24 ], [ 36457, 24, 24, 24 ], [ 36553, 24, 24, 24 ], [ 36585, 24, 24, 24 ], [ 36601, 24, 24, 24 ], [ 36617, 24, 24, 24 ], [ 36633, 24, 24, 24 ], [ 36665, 24, 24, 24 ], [ 36745, 24, 24, 24 ], [ 36777, 24, 24, 24 ], [ 39017, 24, 24, 24 ], [ 39049, 24, 24, 24 ], [ 39081, 24, 24, 24 ], [ 39097, 24, 24, 24 ], [ 39129, 24, 24, 24 ], [ 39161, 24, 24, 24 ], [ 39193, 24, 24, 24 ], [ 39209, 24, 24, 24 ], [ 39241, 24, 24, 24 ], [ 39449, 24, 24, 24 ], [ 39481, 24, 24, 24 ], [ 39737, 24, 24, 24 ], [ 39785, 24, 24, 24 ], [ 39817, 24, 24, 24 ], [ 39849, 24, 24, 24 ], [ 39913, 24, 24, 24 ], [ 39945, 24, 24, 24 ], [ 40089, 24, 24, 24 ], [ 40105, 24, 24, 24 ], [ 40137, 24, 24, 24 ], [ 40169, 24, 24, 24 ], [ 40217, 24, 24, 24 ], [ 40233, 24, 24, 24 ], [ 40249, 24, 24, 24 ], [ 40281, 24, 24, 24 ], [ 40489, 24, 24, 24 ], [ 40505, 24, 24, 24 ], [ 40521, 24, 24, 24 ], [ 40601, 24, 24, 24 ], [ 40649, 24, 24, 24 ], [ 40665, 24, 24, 24 ], [ 40681, 24, 24, 24 ], [ 40809, 24, 24, 24 ], [ 40825, 24, 24, 24 ], [ 40857, 24, 24, 24 ], [ 40921, 24, 24, 24 ], [ 40937, 24, 24, 24 ], [ 40953, 24, 24, 24 ], [ 40969, 24, 24, 24 ], [ 41001, 24, 24, 24 ], [ 41209, 24, 24, 24 ], [ 41225, 24, 24, 24 ], [ 41241, 24, 24, 24 ], [ 41257, 24, 24, 24 ], [ 41369, 24, 24, 24 ], [ 41401, 24, 24, 24 ], [ 41433, 24, 24, 24 ], [ 41529, 24, 24, 24 ], [ 41545, 24, 24, 24 ], [ 41689, 24, 24, 24 ], [ 41721, 24, 24, 24 ], [ 41753, 24, 24, 24 ], [ 41929, 24, 24, 24 ], [ 41945, 24, 24, 24 ], [ 41977, 24, 24, 24 ], [ 42073, 24, 24, 24 ], [ 42089, 24, 24, 24 ], [ 42105, 24, 24, 24 ], [ 42153, 24, 24, 24 ], [ 42249, 24, 24, 24 ], 
      [ 42265, 24, 24, 24 ], [ 42297, 24, 24, 24 ], [ 42361, 24, 24, 24 ], [ 42377, 24, 24, 24 ], [ 42393, 24, 24, 24 ], [ 42409, 24, 24, 24 ], [ 42473, 24, 24, 24 ], 
      [ 42665, 24, 24, 24 ], [ 42681, 24, 24, 24 ], [ 42729, 24, 24, 24 ], [ 42793, 24, 24, 24 ], [ 42809, 24, 24, 24 ], [ 42825, 24, 24, 24 ], [ 42841, 24, 24, 24 ], [ 42985, 24, 24, 24 ], [ 43017, 24, 24, 24 ], [ 43049, 24, 24, 24 ], [ 43081, 24, 24, 24 ], [ 43097, 24, 24, 24 ], [ 43113, 24, 24, 24 ], [ 43129, 24, 24, 24 ], [ 43161, 24, 24, 24 ], [ 43401, 24, 24, 24 ], [ 43417, 24, 24, 24 ], [ 43449, 24, 24, 24 ], [ 43481, 24, 24, 24 ], [ 43513, 24, 24, 24 ], [ 43529, 24, 24, 24 ], [ 43561, 24, 24, 24 ], [ 43593, 24, 24, 24 ], [ 43801, 24, 24, 24 ], [ 43833, 24, 24, 24 ], [ 43849, 24, 24, 24 ], [ 44137, 24, 24, 24 ], [ 44169, 24, 24, 24 ], [ 44233, 24, 24, 24 ], [ 44265, 24, 24, 24 ], [ 44313, 24, 24, 24 ], [ 44345, 24, 24, 24 ], [ 44457, 24, 24, 24 ], [ 44489, 24, 24, 24 ], [ 44537, 24, 24, 24 ], [ 44553, 24, 24, 24 ], [ 44569, 24, 24, 24 ], [ 44601, 24, 24, 24 ], [ 44633, 24, 24, 24 ], [ 44841, 24, 24, 24 ], [ 44889, 24, 24, 24 ], [ 44921, 24, 24, 24 ], [ 44969, 24, 24, 24 ], [ 44985, 24, 24, 24 ], [ 45001, 24, 24, 24 ], [ 45033, 24, 24, 24 ], [ 45065, 24, 24, 24 ], [ 45177, 24, 24, 24 ], [ 45209, 24, 24, 24 ], [ 45257, 24, 24, 24 ], [ 45273, 24, 24, 24 ], [ 45289, 24, 24, 24 ], [ 45353, 24, 24, 24 ], [ 49817, 24, 24, 24 ], [ 49833, 24, 24, 24 ], [ 49849, 24, 24, 24 ], [ 49865, 24, 24, 24 ], [ 49881, 24, 24, 24 ], [ 49913, 24, 24, 24 ], [ 49945, 24, 24, 24 ], [ 49977, 24, 24, 24 ], [ 50089, 24, 24, 24 ], [ 50121, 24, 24, 24 ], [ 50169, 24, 24, 24 ], [ 50201, 24, 24, 24 ], [ 50233, 24, 24, 24 ], [ 50249, 24, 24, 24 ], [ 50265, 24, 24, 24 ], [ 50281, 24, 24, 24 ], [ 50313, 24, 24, 24 ], [ 50601, 24, 24, 24 ], [ 50745, 24, 24, 24 ], [ 50761, 24, 24, 24 ], [ 50793, 24, 24, 24 ], [ 50825, 24, 24, 24 ], [ 50889, 24, 24, 24 ], [ 50905, 24, 24, 24 ], [ 50921, 24, 24, 24 ], [ 50969, 24, 24, 24 ], [ 51145, 24, 24, 24 ], [ 51177, 24, 24, 24 ], [ 51193, 24, 24, 24 ], [ 51225, 24, 24, 24 ], [ 51257, 24, 24, 24 ], [ 51289, 24, 24, 24 ], [ 51321, 24, 24, 24 ], [ 51337, 24, 24, 24 ], [ 51481, 24, 24, 24 ], [ 51497, 24, 24, 24 ], [ 51513, 24, 24, 24 ], [ 51545, 24, 24, 24 ], [ 51577, 24, 24, 24 ], [ 51609, 24, 24, 24 ], [ 51625, 24, 24, 24 ], [ 51657, 24, 24, 24 ], [ 51689, 24, 24, 24 ], [ 51897, 24, 24, 24 ], [ 51913, 24, 24, 24 ], [ 51945, 24, 24, 24 ], [ 51977, 24, 24, 24 ], [ 52041, 24, 24, 24 ], [ 52057, 24, 24, 24 ], [ 52073, 24, 24, 24 ], [ 52217, 24, 24, 24 ], [ 52233, 24, 24, 24 ], [ 52297, 24, 24, 24 ], [ 52329, 24, 24, 24 ], [ 52345, 24, 24, 24 ], [ 52361, 24, 24, 24 ], [ 52377, 24, 24, 24 ], [ 52409, 24, 24, 24 ], [ 52617, 24, 24, 24 ], [ 52633, 24, 24, 24 ], [ 52649, 24, 24, 24 ], [ 52777, 24, 24, 24 ], [ 52793, 24, 24, 24 ], [ 52809, 24, 24, 24 ], [ 52841, 24, 24, 24 ], [ 52937, 24, 24, 24 ], [ 52953, 24, 24, 24 ], [ 52985, 24, 24, 24 ], [ 53097, 24, 24, 24 ], [ 53161, 24, 24, 24 ], [ 53337, 24, 24, 24 ], [ 53353, 24, 24, 24 ], [ 53369, 24, 24, 24 ], [ 53385, 24, 24, 24 ], [ 53417, 24, 24, 24 ], [ 53481, 24, 24, 24 ], [ 53497, 24, 24, 24 ], [ 53529, 24, 24, 24 ], [ 53657, 24, 24, 24 ], [ 53673, 24, 24, 24 ], [ 53705, 24, 24, 24 ], [ 53737, 24, 24, 24 ], [ 53769, 24, 24, 24 ], [ 53785, 24, 24, 24 ], [ 53801, 24, 24, 24 ], [ 53817, 24, 24, 24 ], [ 53849, 24, 24, 24 ], [ 54073, 24, 24, 24 ], [ 54105, 24, 24, 24 ], [ 54169, 24, 24, 24 ], [ 54185, 24, 24, 24 ], [ 54201, 24, 24, 24 ], [ 54233, 24, 24, 24 ], [ 54361, 24, 24, 24 ], [ 54393, 24, 24, 24 ], [ 54425, 24, 24, 24 ], [ 54441, 24, 24, 24 ], [ 54457, 24, 24, 24 ], [ 54473, 24, 24, 24 ], [ 54505, 24, 24, 24 ], [ 54537, 24, 24, 24 ], [ 54793, 24, 24, 24 ], [ 54825, 24, 24, 24 ], [ 54841, 24, 24, 24 ], [ 54985, 24, 24, 24 ], [ 55017, 24, 24, 24 ], [ 55049, 24, 24, 24 ], [ 55081, 24, 24, 24 ], [ 55097, 24, 24, 24 ], [ 55113, 24, 24, 24 ], [ 55161, 24, 24, 24 ], [ 55193, 24, 24, 24 ], [ 55225, 24, 24, 24 ], [ 55417, 24, 24, 24 ], [ 55449, 24, 24, 24 ], [ 55481, 24, 24, 24 ], [ 55513, 24, 24, 24 ], [ 55529, 24, 24, 24 ], [ 55545, 24, 24, 24 ], [ 55593, 24, 24, 24 ], [ 55625, 24, 24, 24 ], [ 55737, 24, 24, 24 ], [ 55769, 24, 24, 24 ], [ 55801, 24, 24, 24 ], 
      [ 55817, 24, 24, 24 ], [ 55849, 24, 24, 24 ], [ 55881, 24, 24, 24 ], [ 55913, 24, 24, 24 ], [ 55945, 24, 24, 24 ], [ 58201, 24, 24, 24 ], [ 58233, 24, 24, 24 ], 
      [ 58265, 24, 24, 24 ], [ 58281, 24, 24, 24 ], [ 58297, 24, 24, 24 ], [ 58313, 24, 24, 24 ], [ 58345, 24, 24, 24 ], [ 58377, 24, 24, 24 ], [ 58521, 24, 24, 24 ], [ 58553, 24, 24, 24 ], [ 58585, 24, 24, 24 ], [ 58601, 24, 24, 24 ], [ 58633, 24, 24, 24 ], [ 58665, 24, 24, 24 ], [ 58713, 24, 24, 24 ], [ 58729, 24, 24, 24 ], [ 58921, 24, 24, 24 ], [ 58953, 24, 24, 24 ], [ 58985, 24, 24, 24 ], [ 59017, 24, 24, 24 ], [ 59033, 24, 24, 24 ], [ 59065, 24, 24, 24 ], [ 59097, 24, 24, 24 ], [ 59129, 24, 24, 24 ], [ 59145, 24, 24, 24 ], [ 59321, 24, 24, 24 ], [ 59385, 24, 24, 24 ], [ 59641, 24, 24, 24 ], [ 59673, 24, 24, 24 ], [ 59721, 24, 24, 24 ], [ 59737, 24, 24, 24 ], [ 59753, 24, 24, 24 ], [ 59785, 24, 24, 24 ], [ 59817, 24, 24, 24 ], [ 59849, 24, 24, 24 ], [ 59961, 24, 24, 24 ], [ 59993, 24, 24, 24 ], [ 60025, 24, 24, 24 ], [ 60041, 24, 24, 24 ], [ 60073, 24, 24, 24 ], [ 60105, 24, 24, 24 ], [ 60153, 24, 24, 24 ], [ 60169, 24, 24, 24 ], [ 60185, 24, 24, 24 ], [ 60393, 24, 24, 24 ], [ 60425, 24, 24, 24 ], [ 60441, 24, 24, 24 ], [ 60457, 24, 24, 24 ], [ 60473, 24, 24, 24 ], [ 60569, 24, 24, 24 ], [ 60585, 24, 24, 24 ], [ 60601, 24, 24, 24 ], [ 60713, 24, 24, 24 ], [ 60729, 24, 24, 24 ], [ 60745, 24, 24, 24 ], [ 60761, 24, 24, 24 ], [ 60793, 24, 24, 24 ], [ 60873, 24, 24, 24 ], [ 60889, 24, 24, 24 ], [ 60905, 24, 24, 24 ], [ 61113, 24, 24, 24 ], [ 61145, 24, 24, 24 ], [ 61161, 24, 24, 24 ], [ 61257, 24, 24, 24 ], [ 61289, 24, 24, 24 ], [ 61305, 24, 24, 24 ], [ 61449, 24, 24, 24 ], [ 61465, 24, 24, 24 ], [ 61481, 24, 24, 24 ], [ 61609, 24, 24, 24 ], [ 61625, 24, 24, 24 ], [ 61657, 24, 24, 24 ], [ 61865, 24, 24, 24 ], [ 61881, 24, 24, 24 ], [ 61913, 24, 24, 24 ], [ 62009, 24, 24, 24 ], [ 62025, 24, 24, 24 ], [ 62041, 24, 24, 24 ], [ 62153, 24, 24, 24 ], [ 62185, 24, 24, 24 ], [ 62201, 24, 24, 24 ], [ 62233, 24, 24, 24 ], [ 62297, 24, 24, 24 ], [ 62313, 24, 24, 24 ], [ 62329, 24, 24, 24 ], [ 62345, 24, 24, 24 ], [ 62553, 24, 24, 24 ], [ 62585, 24, 24, 24 ], [ 62601, 24, 24, 24 ], [ 62617, 24, 24, 24 ], [ 62633, 24, 24, 24 ], [ 62697, 24, 24, 24 ], [ 62745, 24, 24, 24 ], [ 62761, 24, 24, 24 ], [ 62777, 24, 24, 24 ], [ 62905, 24, 24, 24 ], [ 62921, 24, 24, 24 ], [ 62953, 24, 24, 24 ], [ 63017, 24, 24, 24 ], [ 63033, 24, 24, 24 ], [ 63049, 24, 24, 24 ], [ 63065, 24, 24, 24 ], [ 63097, 24, 24, 24 ], [ 63305, 24, 24, 24 ], [ 63337, 24, 24, 24 ], [ 63353, 24, 24, 24 ], [ 63385, 24, 24, 24 ], [ 63417, 24, 24, 24 ], [ 63449, 24, 24, 24 ], [ 63465, 24, 24, 24 ], [ 63497, 24, 24, 24 ], [ 63705, 24, 24, 24 ], [ 63737, 24, 24, 24 ], [ 64041, 24, 24, 24 ], [ 64073, 24, 24, 24 ], [ 64105, 24, 24, 24 ], [ 64169, 24, 24, 24 ], [ 64201, 24, 24, 24 ], [ 64249, 24, 24, 24 ], [ 64345, 24, 24, 24 ], [ 64361, 24, 24, 24 ], [ 64393, 24, 24, 24 ], [ 64425, 24, 24, 24 ], [ 64473, 24, 24, 24 ], [ 64489, 24, 24, 24 ], [ 64505, 24, 24, 24 ], [ 64537, 24, 24, 24 ], [ 64569, 24, 24, 24 ], [ 69145, 24, 24, 24 ], [ 69177, 24, 24, 24 ], [ 69209, 24, 24, 24 ], [ 69225, 24, 24, 24 ], [ 69257, 24, 24, 24 ], [ 69289, 24, 24, 24 ], [ 69321, 24, 24, 24 ], [ 69353, 24, 24, 24 ], [ 69465, 24, 24, 24 ], [ 69513, 24, 24, 24 ], [ 69529, 24, 24, 24 ], [ 69545, 24, 24, 24 ], [ 69609, 24, 24, 24 ], [ 69641, 24, 24, 24 ], [ 69865, 24, 24, 24 ], [ 69897, 24, 24, 24 ], [ 69929, 24, 24, 24 ], [ 69945, 24, 24, 24 ], [ 69961, 24, 24, 24 ], [ 69977, 24, 24, 24 ], [ 70009, 24, 24, 24 ], [ 70041, 24, 24, 24 ], [ 70073, 24, 24, 24 ], [ 70185, 24, 24, 24 ], [ 70217, 24, 24, 24 ], [ 70249, 24, 24, 24 ], [ 70297, 24, 24, 24 ], [ 70329, 24, 24, 24 ], [ 70361, 24, 24, 24 ], [ 70377, 24, 24, 24 ], [ 70393, 24, 24, 24 ], [ 70665, 24, 24, 24 ], [ 70681, 24, 24, 24 ], [ 70905, 24, 24, 24 ], [ 70937, 24, 24, 24 ], [ 70953, 24, 24, 24 ], [ 70985, 24, 24, 24 ], [ 71017, 24, 24, 24 ], [ 71097, 24, 24, 24 ], [ 71113, 24, 24, 24 ], [ 71305, 24, 24, 24 ], [ 71337, 24, 24, 24 ], [ 71369, 24, 24, 24 ], [ 71385, 24, 24, 24 ], [ 71401, 24, 24, 24 ], [ 71417, 24, 24, 24 ], [ 71449, 24, 24, 24 ], [ 71513, 24, 24, 24 ], [ 71529, 24, 24, 24 ], [ 71625, 24, 24, 24 ], [ 71673, 24, 24, 24 ], 
      [ 71689, 24, 24, 24 ], [ 71705, 24, 24, 24 ], [ 71769, 24, 24, 24 ], [ 71801, 24, 24, 24 ], [ 71833, 24, 24, 24 ], [ 71849, 24, 24, 24 ], [ 72057, 24, 24, 24 ], 
      [ 72089, 24, 24, 24 ], [ 72105, 24, 24, 24 ], [ 72121, 24, 24, 24 ], [ 72137, 24, 24, 24 ], [ 72169, 24, 24, 24 ], [ 72201, 24, 24, 24 ], [ 72233, 24, 24, 24 ], [ 72249, 24, 24, 24 ], [ 72265, 24, 24, 24 ], [ 72377, 24, 24, 24 ], [ 72409, 24, 24, 24 ], [ 72425, 24, 24, 24 ], [ 72489, 24, 24, 24 ], [ 72521, 24, 24, 24 ], [ 72537, 24, 24, 24 ], [ 72553, 24, 24, 24 ], [ 72569, 24, 24, 24 ], [ 72809, 24, 24, 24 ], [ 72825, 24, 24, 24 ], [ 72921, 24, 24, 24 ], [ 72953, 24, 24, 24 ], [ 72969, 24, 24, 24 ], [ 72985, 24, 24, 24 ], [ 73097, 24, 24, 24 ], [ 73113, 24, 24, 24 ], [ 73129, 24, 24, 24 ], [ 73145, 24, 24, 24 ], [ 73257, 24, 24, 24 ], [ 73273, 24, 24, 24 ], [ 73289, 24, 24, 24 ], [ 73497, 24, 24, 24 ], [ 73529, 24, 24, 24 ], [ 73545, 24, 24, 24 ], [ 73577, 24, 24, 24 ], [ 73609, 24, 24, 24 ], [ 73641, 24, 24, 24 ], [ 73673, 24, 24, 24 ], [ 73689, 24, 24, 24 ], [ 73833, 24, 24, 24 ], [ 73849, 24, 24, 24 ], [ 73865, 24, 24, 24 ], [ 73929, 24, 24, 24 ], [ 73961, 24, 24, 24 ], [ 74009, 24, 24, 24 ], [ 74041, 24, 24, 24 ], [ 74217, 24, 24, 24 ], [ 74249, 24, 24, 24 ], [ 74265, 24, 24, 24 ], [ 74297, 24, 24, 24 ], [ 74329, 24, 24, 24 ], [ 74393, 24, 24, 24 ], [ 74409, 24, 24, 24 ], [ 74569, 24, 24, 24 ], [ 74617, 24, 24, 24 ], [ 74649, 24, 24, 24 ], [ 74681, 24, 24, 24 ], [ 74697, 24, 24, 24 ], [ 74713, 24, 24, 24 ], [ 74729, 24, 24, 24 ], [ 74761, 24, 24, 24 ], [ 75081, 24, 24, 24 ], [ 75273, 24, 24, 24 ], [ 75305, 24, 24, 24 ], [ 75337, 24, 24, 24 ], [ 75401, 24, 24, 24 ], [ 75417, 24, 24, 24 ], [ 75433, 24, 24, 24 ], [ 75481, 24, 24, 24 ], [ 77865, 24, 24, 24 ], [ 77881, 24, 24, 24 ], [ 77897, 24, 24, 24 ], [ 77929, 24, 24, 24 ], [ 77961, 24, 24, 24 ], [ 78009, 24, 24, 24 ], [ 78041, 24, 24, 24 ], [ 78073, 24, 24, 24 ], [ 78185, 24, 24, 24 ], [ 78217, 24, 24, 24 ], [ 78249, 24, 24, 24 ], [ 78281, 24, 24, 24 ], [ 78297, 24, 24, 24 ], [ 78313, 24, 24, 24 ], [ 78329, 24, 24, 24 ], [ 78361, 24, 24, 24 ], [ 78393, 24, 24, 24 ], [ 78617, 24, 24, 24 ], [ 78649, 24, 24, 24 ], [ 78713, 24, 24, 24 ], [ 78729, 24, 24, 24 ], [ 78745, 24, 24, 24 ], [ 78793, 24, 24, 24 ], [ 78825, 24, 24, 24 ], [ 78937, 24, 24, 24 ], [ 78969, 24, 24, 24 ], [ 79001, 24, 24, 24 ], [ 79033, 24, 24, 24 ], [ 79049, 24, 24, 24 ], [ 79081, 24, 24, 24 ], [ 79113, 24, 24, 24 ], [ 79321, 24, 24, 24 ], [ 79369, 24, 24, 24 ], [ 79401, 24, 24, 24 ], [ 79433, 24, 24, 24 ], [ 79465, 24, 24, 24 ], [ 79481, 24, 24, 24 ], [ 79513, 24, 24, 24 ], [ 79545, 24, 24, 24 ], [ 79737, 24, 24, 24 ], [ 79753, 24, 24, 24 ], [ 79769, 24, 24, 24 ], [ 80057, 24, 24, 24 ], [ 80089, 24, 24, 24 ], [ 80153, 24, 24, 24 ], [ 80169, 24, 24, 24 ], [ 80185, 24, 24, 24 ], [ 80201, 24, 24, 24 ], [ 80265, 24, 24, 24 ], [ 80377, 24, 24, 24 ], [ 80409, 24, 24, 24 ], [ 80441, 24, 24, 24 ], [ 80457, 24, 24, 24 ], [ 80473, 24, 24, 24 ], [ 80489, 24, 24, 24 ], [ 80521, 24, 24, 24 ], [ 80585, 24, 24, 24 ], [ 80601, 24, 24, 24 ], [ 80777, 24, 24, 24 ], [ 80809, 24, 24, 24 ], [ 80841, 24, 24, 24 ], [ 80873, 24, 24, 24 ], [ 80889, 24, 24, 24 ], [ 80905, 24, 24, 24 ], [ 80921, 24, 24, 24 ], [ 80953, 24, 24, 24 ], [ 81017, 24, 24, 24 ], [ 81129, 24, 24, 24 ], [ 81161, 24, 24, 24 ], [ 81177, 24, 24, 24 ], [ 81193, 24, 24, 24 ], [ 81209, 24, 24, 24 ], [ 81241, 24, 24, 24 ], [ 81273, 24, 24, 24 ], [ 81321, 24, 24, 24 ], [ 81337, 24, 24, 24 ], [ 81561, 24, 24, 24 ], [ 81673, 24, 24, 24 ], [ 81705, 24, 24, 24 ], [ 81737, 24, 24, 24 ], [ 81897, 24, 24, 24 ], [ 81993, 24, 24, 24 ], [ 82025, 24, 24, 24 ], [ 82057, 24, 24, 24 ], [ 82249, 24, 24, 24 ], [ 82281, 24, 24, 24 ], [ 82329, 24, 24, 24 ], [ 82345, 24, 24, 24 ], [ 82361, 24, 24, 24 ], [ 82393, 24, 24, 24 ], [ 82425, 24, 24, 24 ], [ 82457, 24, 24, 24 ], [ 82569, 24, 24, 24 ], [ 82601, 24, 24, 24 ], [ 82633, 24, 24, 24 ], [ 82649, 24, 24, 24 ], [ 82681, 24, 24, 24 ], [ 82713, 24, 24, 24 ], [ 82761, 24, 24, 24 ], [ 82777, 24, 24, 24 ], [ 82793, 24, 24, 24 ], [ 82969, 24, 24, 24 ], [ 83001, 24, 24, 24 ], [ 83033, 24, 24, 24 ], [ 83049, 24, 24, 24 ], [ 83065, 24, 24, 24 ], [ 83081, 24, 24, 24 ], [ 83145, 24, 24, 24 ], [ 83193, 24, 24, 24 ], 
      [ 83289, 24, 24, 24 ], [ 83321, 24, 24, 24 ], [ 83353, 24, 24, 24 ], [ 83369, 24, 24, 24 ], [ 83401, 24, 24, 24 ], [ 83481, 24, 24, 24 ], [ 83497, 24, 24, 24 ], [ 83513, 24, 24, 24 ], [ 83721, 24, 24, 24 ], [ 83753, 24, 24, 24 ], [ 83785, 24, 24, 24 ], [ 83801, 24, 24, 24 ], [ 83833, 24, 24, 24 ], [ 83865, 24, 24, 24 ], [ 83897, 24, 24, 24 ], [ 83913, 24, 24, 24 ], [ 84153, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 98304, 165888, 196608, 393216, 589824, 1179648, 42467328, 214990848, 9172942848, 1074954240000 ],
  witnessBad := [  ],
  witnessOK := 4281,
  worker := 8 );


==> anc/five_values/logs/task2_worker_8.log <==
worker 8 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=8 processed=5408 index_sum=233977120 witness_verified=4281 witness_failed=0 no_witness=1127 seconds=61
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 98304, 165888, 196608, 393216, 589824, 1179648, 42467328, 214990848, 9172942848, 1074954240000 ] counts=[ 1127, 2629, 1217, 16, 103, 76, 81, 19, 43, 22, 6, 34, 3, 12, 6, 4, 3, 3, 2, 1, 1 ]


==> anc/five_values/logs/task2_worker_9.data <==
TASK2_DATA[10] := rec(
  counts := [ 1131, 2579, 1264, 19, 98, 73, 93, 24, 39, 14, 9, 4, 26, 2, 8, 9, 7, 3, 2, 2, 2 ],
  idxsum := 233982528,
  processed := 5408,
  realizing := [ [ 1162, 24, 24, 24 ], [ 1322, 24, 24, 24 ], [ 1354, 24, 24, 24 ], [ 1386, 24, 24, 24 ], [ 1450, 24, 24, 24 ], [ 1466, 24, 24, 24 ], [ 1482, 24, 24, 24 ], 
      [ 1530, 24, 24, 24 ], [ 1722, 24, 24, 24 ], [ 1754, 24, 24, 24 ], [ 1786, 24, 24, 24 ], [ 1818, 24, 24, 24 ], [ 1850, 24, 24, 24 ], [ 1978, 24, 24, 24 ], [ 1994, 24, 24, 24 ], [ 2010, 24, 24, 24 ], [ 2042, 24, 24, 24 ], [ 2074, 24, 24, 24 ], [ 2106, 24, 24, 24 ], [ 2122, 24, 24, 24 ], [ 2154, 24, 24, 24 ], [ 2186, 24, 24, 24 ], [ 2394, 24, 24, 24 ], [ 2410, 24, 24, 24 ], [ 2442, 24, 24, 24 ], [ 2474, 24, 24, 24 ], [ 2538, 24, 24, 24 ], [ 2554, 24, 24, 24 ], [ 2618, 24, 24, 24 ], [ 2714, 24, 24, 24 ], [ 2762, 24, 24, 24 ], [ 2794, 24, 24, 24 ], [ 2826, 24, 24, 24 ], [ 2842, 24, 24, 24 ], [ 2858, 24, 24, 24 ], [ 2874, 24, 24, 24 ], [ 2906, 24, 24, 24 ], [ 2938, 24, 24, 24 ], [ 3194, 24, 24, 24 ], [ 3226, 24, 24, 24 ], [ 3386, 24, 24, 24 ], [ 3418, 24, 24, 24 ], [ 3482, 24, 24, 24 ], [ 3498, 24, 24, 24 ], [ 3514, 24, 24, 24 ], [ 3562, 24, 24, 24 ], [ 3594, 24, 24, 24 ], [ 3818, 24, 24, 24 ], [ 3850, 24, 24, 24 ], [ 3882, 24, 24, 24 ], [ 3898, 24, 24, 24 ], [ 3914, 24, 24, 24 ], [ 3946, 24, 24, 24 ], [ 4042, 24, 24, 24 ], [ 4074, 24, 24, 24 ], [ 4106, 24, 24, 24 ], [ 4138, 24, 24, 24 ], [ 4154, 24, 24, 24 ], [ 4186, 24, 24, 24 ], [ 4218, 24, 24, 24 ], [ 4250, 24, 24, 24 ], [ 4442, 24, 24, 24 ], [ 4506, 24, 24, 24 ], [ 4570, 24, 24, 24 ], [ 4586, 24, 24, 24 ], [ 4650, 24, 24, 24 ], [ 4794, 24, 24, 24 ], [ 4826, 24, 24, 24 ], [ 4858, 24, 24, 24 ], [ 4874, 24, 24, 24 ], [ 4890, 24, 24, 24 ], [ 4906, 24, 24, 24 ], [ 4938, 24, 24, 24 ], [ 4970, 24, 24, 24 ], [ 7258, 24, 24, 24 ], [ 7290, 24, 24, 24 ], [ 7322, 24, 24, 24 ], [ 7354, 24, 24, 24 ], [ 7370, 24, 24, 24 ], [ 7402, 24, 24, 24 ], [ 7434, 24, 24, 24 ], [ 7466, 24, 24, 24 ], [ 7642, 24, 24, 24 ], [ 7658, 24, 24, 24 ], [ 7978, 24, 24, 24 ], [ 8010, 24, 24, 24 ], [ 8058, 24, 24, 24 ], [ 8074, 24, 24, 24 ], [ 8090, 24, 24, 24 ], [ 8122, 24, 24, 24 ], [ 8154, 24, 24, 24 ], [ 8186, 24, 24, 24 ], [ 8298, 24, 24, 24 ], [ 8330, 24, 24, 24 ], [ 8362, 24, 24, 24 ], [ 8378, 24, 24, 24 ], [ 8410, 24, 24, 24 ], [ 8442, 24, 24, 24 ], [ 8490, 24, 24, 24 ], [ 8506, 24, 24, 24 ], [ 8698, 24, 24, 24 ], [ 8730, 24, 24, 24 ], [ 8762, 24, 24, 24 ], [ 8778, 24, 24, 24 ], [ 8794, 24, 24, 24 ], [ 8810, 24, 24, 24 ], [ 8874, 24, 24, 24 ], [ 8922, 24, 24, 24 ], [ 9018, 24, 24, 24 ], [ 9050, 24, 24, 24 ], [ 9082, 24, 24, 24 ], [ 9098, 24, 24, 24 ], [ 9130, 24, 24, 24 ], [ 9210, 24, 24, 24 ], [ 9226, 24, 24, 24 ], [ 9242, 24, 24, 24 ], [ 11466, 24, 24, 24 ], [ 11482, 24, 24, 24 ], [ 11498, 24, 24, 24 ], [ 11514, 24, 24, 24 ], [ 11562, 24, 24, 24 ], [ 11594, 24, 24, 24 ], [ 11626, 24, 24, 24 ], [ 11658, 24, 24, 24 ], [ 11754, 24, 24, 24 ], [ 11786, 24, 24, 24 ], [ 11850, 24, 24, 24 ], [ 11882, 24, 24, 24 ], [ 11914, 24, 24, 24 ], [ 11962, 24, 24, 24 ], [ 12186, 24, 24, 24 ], [ 12218, 24, 24, 24 ], [ 12426, 24, 24, 24 ], [ 12442, 24, 24, 24 ], [ 12474, 24, 24, 24 ], [ 12506, 24, 24, 24 ], [ 12538, 24, 24, 24 ], [ 12554, 24, 24, 24 ], [ 12586, 24, 24, 24 ], [ 12618, 24, 24, 24 ], [ 12826, 24, 24, 24 ], [ 12842, 24, 24, 24 ], [ 12858, 24, 24, 24 ], [ 12938, 24, 24, 24 ], [ 12970, 24, 24, 24 ], [ 12986, 24, 24, 24 ], [ 13018, 24, 24, 24 ], [ 13130, 24, 24, 24 ], [ 13146, 24, 24, 24 ], [ 13194, 24, 24, 24 ], [ 13258, 24, 24, 24 ], [ 13274, 24, 24, 24 ], [ 13290, 24, 24, 24 ], [ 13306, 24, 24, 24 ], [ 13338, 24, 24, 24 ], [ 13546, 24, 24, 24 ], [ 13562, 24, 24, 24 ], [ 13578, 24, 24, 24 ], [ 13594, 24, 24, 24 ], [ 13658, 24, 24, 24 ], [ 13690, 24, 24, 24 ], [ 13706, 24, 24, 24 ], [ 13738, 24, 24, 24 ], [ 13770, 24, 24, 24 ], [ 13866, 24, 24, 24 ], [ 13882, 24, 24, 24 ], [ 13914, 24, 24, 24 ], [ 13978, 24, 24, 24 ], [ 13994, 24, 24, 24 ], [ 14010, 24, 24, 24 ], [ 14026, 24, 24, 24 ], [ 14090, 24, 24, 24 ], [ 14266, 24, 24, 24 ], [ 14282, 24, 24, 24 ], [ 14314, 24, 24, 24 ], [ 14426, 24, 24, 24 ], [ 14442, 24, 24, 24 ], [ 14586, 24, 24, 24 ], [ 14602, 24, 24, 24 ], [ 14634, 24, 24, 24 ], [ 14746, 24, 24, 24 ], [ 14778, 24, 24, 24 ], [ 15002, 24, 24, 24 ], [ 15018, 24, 24, 24 ], [ 15066, 24, 24, 24 ], [ 15098, 24, 24, 24 ], [ 15130, 24, 24, 24 ], [ 15146, 24, 24, 24 ], [ 15162, 24, 24, 24 ], 
      [ 15178, 24, 24, 24 ], [ 15210, 24, 24, 24 ], [ 15322, 24, 24, 24 ], [ 15386, 24, 24, 24 ], [ 15418, 24, 24, 24 ], [ 15434, 24, 24, 24 ], [ 15450, 24, 24, 24 ], 
      [ 15466, 24, 24, 24 ], [ 15498, 24, 24, 24 ], [ 15530, 24, 24, 24 ], [ 15706, 24, 24, 24 ], [ 15722, 24, 24, 24 ], [ 15754, 24, 24, 24 ], [ 15786, 24, 24, 24 ], [ 15818, 24, 24, 24 ], [ 15834, 24, 24, 24 ], [ 15850, 24, 24, 24 ], [ 15866, 24, 24, 24 ], [ 15882, 24, 24, 24 ], [ 15978, 24, 24, 24 ], [ 16010, 24, 24, 24 ], [ 16042, 24, 24, 24 ], [ 16074, 24, 24, 24 ], [ 16090, 24, 24, 24 ], [ 16106, 24, 24, 24 ], [ 16154, 24, 24, 24 ], [ 16186, 24, 24, 24 ], [ 16218, 24, 24, 24 ], [ 16474, 24, 24, 24 ], [ 16490, 24, 24, 24 ], [ 16506, 24, 24, 24 ], [ 16666, 24, 24, 24 ], [ 16698, 24, 24, 24 ], [ 16730, 24, 24, 24 ], [ 16746, 24, 24, 24 ], [ 16778, 24, 24, 24 ], [ 16810, 24, 24, 24 ], [ 16842, 24, 24, 24 ], [ 17050, 24, 24, 24 ], [ 17098, 24, 24, 24 ], [ 17130, 24, 24, 24 ], [ 17162, 24, 24, 24 ], [ 17178, 24, 24, 24 ], [ 17210, 24, 24, 24 ], [ 17242, 24, 24, 24 ], [ 17274, 24, 24, 24 ], [ 17386, 24, 24, 24 ], [ 17418, 24, 24, 24 ], [ 17466, 24, 24, 24 ], [ 17482, 24, 24, 24 ], [ 17498, 24, 24, 24 ], [ 17562, 24, 24, 24 ], [ 17594, 24, 24, 24 ], [ 19850, 24, 24, 24 ], [ 19882, 24, 24, 24 ], [ 19914, 24, 24, 24 ], [ 19946, 24, 24, 24 ], [ 19962, 24, 24, 24 ], [ 19994, 24, 24, 24 ], [ 20026, 24, 24, 24 ], [ 20058, 24, 24, 24 ], [ 20074, 24, 24, 24 ], [ 20170, 24, 24, 24 ], [ 20234, 24, 24, 24 ], [ 20250, 24, 24, 24 ], [ 20282, 24, 24, 24 ], [ 20314, 24, 24, 24 ], [ 20346, 24, 24, 24 ], [ 20378, 24, 24, 24 ], [ 20394, 24, 24, 24 ], [ 20570, 24, 24, 24 ], [ 20602, 24, 24, 24 ], [ 20650, 24, 24, 24 ], [ 20666, 24, 24, 24 ], [ 20682, 24, 24, 24 ], [ 20746, 24, 24, 24 ], [ 20778, 24, 24, 24 ], [ 20970, 24, 24, 24 ], [ 21002, 24, 24, 24 ], [ 21322, 24, 24, 24 ], [ 21354, 24, 24, 24 ], [ 21370, 24, 24, 24 ], [ 21386, 24, 24, 24 ], [ 21402, 24, 24, 24 ], [ 21434, 24, 24, 24 ], [ 21466, 24, 24, 24 ], [ 21514, 24, 24, 24 ], [ 21674, 24, 24, 24 ], [ 21690, 24, 24, 24 ], [ 21754, 24, 24, 24 ], [ 21786, 24, 24, 24 ], [ 21818, 24, 24, 24 ], [ 21834, 24, 24, 24 ], [ 22042, 24, 24, 24 ], [ 22074, 24, 24, 24 ], [ 22090, 24, 24, 24 ], [ 22106, 24, 24, 24 ], [ 22122, 24, 24, 24 ], [ 22154, 24, 24, 24 ], [ 22186, 24, 24, 24 ], [ 22218, 24, 24, 24 ], [ 22234, 24, 24, 24 ], [ 22250, 24, 24, 24 ], [ 22362, 24, 24, 24 ], [ 22394, 24, 24, 24 ], [ 22410, 24, 24, 24 ], [ 22474, 24, 24, 24 ], [ 22506, 24, 24, 24 ], [ 22522, 24, 24, 24 ], [ 22538, 24, 24, 24 ], [ 22554, 24, 24, 24 ], [ 22586, 24, 24, 24 ], [ 22794, 24, 24, 24 ], [ 22810, 24, 24, 24 ], [ 22826, 24, 24, 24 ], [ 22938, 24, 24, 24 ], [ 22954, 24, 24, 24 ], [ 22970, 24, 24, 24 ], [ 22986, 24, 24, 24 ], [ 23082, 24, 24, 24 ], [ 23098, 24, 24, 24 ], [ 23114, 24, 24, 24 ], [ 23130, 24, 24, 24 ], [ 23242, 24, 24, 24 ], [ 23258, 24, 24, 24 ], [ 23274, 24, 24, 24 ], [ 23482, 24, 24, 24 ], [ 23514, 24, 24, 24 ], [ 23530, 24, 24, 24 ], [ 23546, 24, 24, 24 ], [ 23562, 24, 24, 24 ], [ 23594, 24, 24, 24 ], [ 23658, 24, 24, 24 ], [ 23674, 24, 24, 24 ], [ 23706, 24, 24, 24 ], [ 23818, 24, 24, 24 ], [ 23834, 24, 24, 24 ], [ 23850, 24, 24, 24 ], [ 23882, 24, 24, 24 ], [ 23914, 24, 24, 24 ], [ 23946, 24, 24, 24 ], [ 23962, 24, 24, 24 ], [ 23978, 24, 24, 24 ], [ 23994, 24, 24, 24 ], [ 24026, 24, 24, 24 ], [ 24234, 24, 24, 24 ], [ 24282, 24, 24, 24 ], [ 24314, 24, 24, 24 ], [ 24378, 24, 24, 24 ], [ 24394, 24, 24, 24 ], [ 24410, 24, 24, 24 ], [ 24554, 24, 24, 24 ], [ 24570, 24, 24, 24 ], [ 24602, 24, 24, 24 ], [ 24634, 24, 24, 24 ], [ 24666, 24, 24, 24 ], [ 24698, 24, 24, 24 ], [ 24714, 24, 24, 24 ], [ 24746, 24, 24, 24 ], [ 24970, 24, 24, 24 ], [ 24986, 24, 24, 24 ], [ 25066, 24, 24, 24 ], [ 25098, 24, 24, 24 ], [ 25130, 24, 24, 24 ], [ 25146, 24, 24, 24 ], [ 25178, 24, 24, 24 ], [ 25402, 24, 24, 24 ], [ 25418, 24, 24, 24 ], [ 25674, 24, 24, 24 ], [ 25690, 24, 24, 24 ], [ 25706, 24, 24, 24 ], [ 25722, 24, 24, 24 ], [ 25754, 24, 24, 24 ], [ 25786, 24, 24, 24 ], [ 25834, 24, 24, 24 ], [ 25866, 24, 24, 24 ], [ 25898, 24, 24, 24 ], [ 25994, 24, 24, 24 ], [ 26010, 24, 24, 24 ], [ 26042, 24, 24, 24 ], [ 26074, 24, 24, 24 ], [ 26106, 24, 24, 24 ], [ 26122, 24, 24, 24 ], [ 26138, 24, 24, 24 ], 
      [ 26154, 24, 24, 24 ], [ 26186, 24, 24, 24 ], [ 26218, 24, 24, 24 ], [ 30698, 24, 24, 24 ], [ 30714, 24, 24, 24 ], [ 30730, 24, 24, 24 ], [ 30922, 24, 24, 24 ], 
      [ 30954, 24, 24, 24 ], [ 30970, 24, 24, 24 ], [ 31002, 24, 24, 24 ], [ 31034, 24, 24, 24 ], [ 31066, 24, 24, 24 ], [ 31114, 24, 24, 24 ], [ 31130, 24, 24, 24 ], [ 31306, 24, 24, 24 ], [ 31322, 24, 24, 24 ], [ 31354, 24, 24, 24 ], [ 31370, 24, 24, 24 ], [ 31402, 24, 24, 24 ], [ 31434, 24, 24, 24 ], [ 31482, 24, 24, 24 ], [ 31498, 24, 24, 24 ], [ 31578, 24, 24, 24 ], [ 31626, 24, 24, 24 ], [ 31642, 24, 24, 24 ], [ 31658, 24, 24, 24 ], [ 31722, 24, 24, 24 ], [ 31754, 24, 24, 24 ], [ 31802, 24, 24, 24 ], [ 31978, 24, 24, 24 ], [ 32010, 24, 24, 24 ], [ 32042, 24, 24, 24 ], [ 32058, 24, 24, 24 ], [ 32074, 24, 24, 24 ], [ 32090, 24, 24, 24 ], [ 32122, 24, 24, 24 ], [ 32154, 24, 24, 24 ], [ 32186, 24, 24, 24 ], [ 32202, 24, 24, 24 ], [ 32298, 24, 24, 24 ], [ 32330, 24, 24, 24 ], [ 32362, 24, 24, 24 ], [ 32410, 24, 24, 24 ], [ 32442, 24, 24, 24 ], [ 32474, 24, 24, 24 ], [ 32490, 24, 24, 24 ], [ 32506, 24, 24, 24 ], [ 32522, 24, 24, 24 ], [ 32762, 24, 24, 24 ], [ 32778, 24, 24, 24 ], [ 32874, 24, 24, 24 ], [ 32906, 24, 24, 24 ], [ 32922, 24, 24, 24 ], [ 32938, 24, 24, 24 ], [ 33050, 24, 24, 24 ], [ 33066, 24, 24, 24 ], [ 33082, 24, 24, 24 ], [ 33098, 24, 24, 24 ], [ 33210, 24, 24, 24 ], [ 33226, 24, 24, 24 ], [ 33242, 24, 24, 24 ], [ 33450, 24, 24, 24 ], [ 33482, 24, 24, 24 ], [ 33498, 24, 24, 24 ], [ 33514, 24, 24, 24 ], [ 33530, 24, 24, 24 ], [ 33562, 24, 24, 24 ], [ 33626, 24, 24, 24 ], [ 33642, 24, 24, 24 ], [ 33786, 24, 24, 24 ], [ 33802, 24, 24, 24 ], [ 33818, 24, 24, 24 ], [ 33882, 24, 24, 24 ], [ 33914, 24, 24, 24 ], [ 33946, 24, 24, 24 ], [ 33962, 24, 24, 24 ], [ 33994, 24, 24, 24 ], [ 34170, 24, 24, 24 ], [ 34202, 24, 24, 24 ], [ 34218, 24, 24, 24 ], [ 34250, 24, 24, 24 ], [ 34282, 24, 24, 24 ], [ 34346, 24, 24, 24 ], [ 34362, 24, 24, 24 ], [ 34378, 24, 24, 24 ], [ 34490, 24, 24, 24 ], [ 34522, 24, 24, 24 ], [ 34538, 24, 24, 24 ], [ 34602, 24, 24, 24 ], [ 34634, 24, 24, 24 ], [ 34650, 24, 24, 24 ], [ 34666, 24, 24, 24 ], [ 34682, 24, 24, 24 ], [ 34714, 24, 24, 24 ], [ 35002, 24, 24, 24 ], [ 35162, 24, 24, 24 ], [ 35194, 24, 24, 24 ], [ 35226, 24, 24, 24 ], [ 35290, 24, 24, 24 ], [ 35306, 24, 24, 24 ], [ 35322, 24, 24, 24 ], [ 35370, 24, 24, 24 ], [ 35562, 24, 24, 24 ], [ 35594, 24, 24, 24 ], [ 35626, 24, 24, 24 ], [ 35658, 24, 24, 24 ], [ 35690, 24, 24, 24 ], [ 35818, 24, 24, 24 ], [ 35834, 24, 24, 24 ], [ 35850, 24, 24, 24 ], [ 35882, 24, 24, 24 ], [ 35914, 24, 24, 24 ], [ 35946, 24, 24, 24 ], [ 35962, 24, 24, 24 ], [ 35994, 24, 24, 24 ], [ 36026, 24, 24, 24 ], [ 36234, 24, 24, 24 ], [ 36250, 24, 24, 24 ], [ 36282, 24, 24, 24 ], [ 36314, 24, 24, 24 ], [ 36378, 24, 24, 24 ], [ 36394, 24, 24, 24 ], [ 36458, 24, 24, 24 ], [ 36554, 24, 24, 24 ], [ 36602, 24, 24, 24 ], [ 36634, 24, 24, 24 ], [ 36666, 24, 24, 24 ], [ 36682, 24, 24, 24 ], [ 36698, 24, 24, 24 ], [ 36714, 24, 24, 24 ], [ 36746, 24, 24, 24 ], [ 36778, 24, 24, 24 ], [ 39018, 24, 24, 24 ], [ 39066, 24, 24, 24 ], [ 39098, 24, 24, 24 ], [ 39130, 24, 24, 24 ], [ 39162, 24, 24, 24 ], [ 39178, 24, 24, 24 ], [ 39210, 24, 24, 24 ], [ 39242, 24, 24, 24 ], [ 39434, 24, 24, 24 ], [ 39450, 24, 24, 24 ], [ 39466, 24, 24, 24 ], [ 39738, 24, 24, 24 ], [ 39754, 24, 24, 24 ], [ 39786, 24, 24, 24 ], [ 39818, 24, 24, 24 ], [ 39866, 24, 24, 24 ], [ 39882, 24, 24, 24 ], [ 39898, 24, 24, 24 ], [ 39930, 24, 24, 24 ], [ 39962, 24, 24, 24 ], [ 40074, 24, 24, 24 ], [ 40106, 24, 24, 24 ], [ 40154, 24, 24, 24 ], [ 40170, 24, 24, 24 ], [ 40186, 24, 24, 24 ], [ 40218, 24, 24, 24 ], [ 40250, 24, 24, 24 ], [ 40474, 24, 24, 24 ], [ 40506, 24, 24, 24 ], [ 40538, 24, 24, 24 ], [ 40570, 24, 24, 24 ], [ 40586, 24, 24, 24 ], [ 40602, 24, 24, 24 ], [ 40618, 24, 24, 24 ], [ 40650, 24, 24, 24 ], [ 40682, 24, 24, 24 ], [ 40794, 24, 24, 24 ], [ 40826, 24, 24, 24 ], [ 40890, 24, 24, 24 ], [ 40906, 24, 24, 24 ], [ 40938, 24, 24, 24 ], [ 40970, 24, 24, 24 ], [ 41258, 24, 24, 24 ], [ 41370, 24, 24, 24 ], [ 41402, 24, 24, 24 ], [ 41434, 24, 24, 24 ], [ 41594, 24, 24, 24 ], [ 41690, 24, 24, 24 ], [ 41722, 24, 24, 24 ], [ 41754, 24, 24, 24 ], [ 41946, 24, 24, 24 ], [ 42010, 24, 24, 24 ], 
      [ 42026, 24, 24, 24 ], [ 42042, 24, 24, 24 ], [ 42058, 24, 24, 24 ], [ 42122, 24, 24, 24 ], [ 42154, 24, 24, 24 ], [ 42266, 24, 24, 24 ], [ 42298, 24, 24, 24 ], 
      [ 42330, 24, 24, 24 ], [ 42346, 24, 24, 24 ], [ 42378, 24, 24, 24 ], [ 42442, 24, 24, 24 ], [ 42458, 24, 24, 24 ], [ 42474, 24, 24, 24 ], [ 42666, 24, 24, 24 ], [ 42698, 24, 24, 24 ], [ 42730, 24, 24, 24 ], [ 42746, 24, 24, 24 ], [ 42762, 24, 24, 24 ], [ 42778, 24, 24, 24 ], [ 42874, 24, 24, 24 ], [ 42890, 24, 24, 24 ], [ 42986, 24, 24, 24 ], [ 43018, 24, 24, 24 ], [ 43034, 24, 24, 24 ], [ 43050, 24, 24, 24 ], [ 43066, 24, 24, 24 ], [ 43098, 24, 24, 24 ], [ 43178, 24, 24, 24 ], [ 43194, 24, 24, 24 ], [ 43210, 24, 24, 24 ], [ 43386, 24, 24, 24 ], [ 43418, 24, 24, 24 ], [ 43450, 24, 24, 24 ], [ 43482, 24, 24, 24 ], [ 43498, 24, 24, 24 ], [ 43530, 24, 24, 24 ], [ 43562, 24, 24, 24 ], [ 43594, 24, 24, 24 ], [ 43610, 24, 24, 24 ], [ 43786, 24, 24, 24 ], [ 43850, 24, 24, 24 ], [ 44138, 24, 24, 24 ], [ 44186, 24, 24, 24 ], [ 44202, 24, 24, 24 ], [ 44218, 24, 24, 24 ], [ 44250, 24, 24, 24 ], [ 44282, 24, 24, 24 ], [ 44314, 24, 24, 24 ], [ 44346, 24, 24, 24 ], [ 44458, 24, 24, 24 ], [ 44490, 24, 24, 24 ], [ 44506, 24, 24, 24 ], [ 44538, 24, 24, 24 ], [ 44570, 24, 24, 24 ], [ 44618, 24, 24, 24 ], [ 44634, 24, 24, 24 ], [ 44650, 24, 24, 24 ], [ 44858, 24, 24, 24 ], [ 44890, 24, 24, 24 ], [ 44906, 24, 24, 24 ], [ 44922, 24, 24, 24 ], [ 44938, 24, 24, 24 ], [ 45002, 24, 24, 24 ], [ 45050, 24, 24, 24 ], [ 45066, 24, 24, 24 ], [ 45178, 24, 24, 24 ], [ 45210, 24, 24, 24 ], [ 45226, 24, 24, 24 ], [ 45258, 24, 24, 24 ], [ 45322, 24, 24, 24 ], [ 45338, 24, 24, 24 ], [ 45354, 24, 24, 24 ], [ 45370, 24, 24, 24 ], [ 45402, 24, 24, 24 ], [ 49802, 24, 24, 24 ], [ 49818, 24, 24, 24 ], [ 49850, 24, 24, 24 ], [ 49882, 24, 24, 24 ], [ 49914, 24, 24, 24 ], [ 49930, 24, 24, 24 ], [ 49946, 24, 24, 24 ], [ 49962, 24, 24, 24 ], [ 49978, 24, 24, 24 ], [ 50074, 24, 24, 24 ], [ 50106, 24, 24, 24 ], [ 50138, 24, 24, 24 ], [ 50170, 24, 24, 24 ], [ 50186, 24, 24, 24 ], [ 50202, 24, 24, 24 ], [ 50250, 24, 24, 24 ], [ 50282, 24, 24, 24 ], [ 50314, 24, 24, 24 ], [ 50570, 24, 24, 24 ], [ 50586, 24, 24, 24 ], [ 50602, 24, 24, 24 ], [ 50762, 24, 24, 24 ], [ 50794, 24, 24, 24 ], [ 50826, 24, 24, 24 ], [ 50842, 24, 24, 24 ], [ 50874, 24, 24, 24 ], [ 50906, 24, 24, 24 ], [ 50938, 24, 24, 24 ], [ 51194, 24, 24, 24 ], [ 51226, 24, 24, 24 ], [ 51258, 24, 24, 24 ], [ 51274, 24, 24, 24 ], [ 51338, 24, 24, 24 ], [ 51370, 24, 24, 24 ], [ 51482, 24, 24, 24 ], [ 51514, 24, 24, 24 ], [ 51562, 24, 24, 24 ], [ 51578, 24, 24, 24 ], [ 51594, 24, 24, 24 ], [ 51658, 24, 24, 24 ], [ 51690, 24, 24, 24 ], [ 51882, 24, 24, 24 ], [ 51946, 24, 24, 24 ], [ 51978, 24, 24, 24 ], [ 51994, 24, 24, 24 ], [ 52010, 24, 24, 24 ], [ 52026, 24, 24, 24 ], [ 52058, 24, 24, 24 ], [ 52090, 24, 24, 24 ], [ 52202, 24, 24, 24 ], [ 52266, 24, 24, 24 ], [ 52282, 24, 24, 24 ], [ 52298, 24, 24, 24 ], [ 52314, 24, 24, 24 ], [ 52378, 24, 24, 24 ], [ 52410, 24, 24, 24 ], [ 52426, 24, 24, 24 ], [ 52602, 24, 24, 24 ], [ 52634, 24, 24, 24 ], [ 52810, 24, 24, 24 ], [ 52842, 24, 24, 24 ], [ 52954, 24, 24, 24 ], [ 52986, 24, 24, 24 ], [ 53002, 24, 24, 24 ], [ 53146, 24, 24, 24 ], [ 53162, 24, 24, 24 ], [ 53354, 24, 24, 24 ], [ 53386, 24, 24, 24 ], [ 53418, 24, 24, 24 ], [ 53434, 24, 24, 24 ], [ 53450, 24, 24, 24 ], [ 53466, 24, 24, 24 ], [ 53498, 24, 24, 24 ], [ 53562, 24, 24, 24 ], [ 53674, 24, 24, 24 ], [ 53722, 24, 24, 24 ], [ 53738, 24, 24, 24 ], [ 53754, 24, 24, 24 ], [ 53818, 24, 24, 24 ], [ 53850, 24, 24, 24 ], [ 53882, 24, 24, 24 ], [ 54058, 24, 24, 24 ], [ 54074, 24, 24, 24 ], [ 54106, 24, 24, 24 ], [ 54122, 24, 24, 24 ], [ 54138, 24, 24, 24 ], [ 54154, 24, 24, 24 ], [ 54186, 24, 24, 24 ], [ 54234, 24, 24, 24 ], [ 54250, 24, 24, 24 ], [ 54330, 24, 24, 24 ], [ 54362, 24, 24, 24 ], [ 54394, 24, 24, 24 ], [ 54442, 24, 24, 24 ], [ 54474, 24, 24, 24 ], [ 54506, 24, 24, 24 ], [ 54522, 24, 24, 24 ], [ 54538, 24, 24, 24 ], [ 54554, 24, 24, 24 ], [ 54778, 24, 24, 24 ], [ 54794, 24, 24, 24 ], [ 54986, 24, 24, 24 ], [ 55018, 24, 24, 24 ], [ 55034, 24, 24, 24 ], [ 55066, 24, 24, 24 ], [ 55098, 24, 24, 24 ], [ 55178, 24, 24, 24 ], [ 55194, 24, 24, 24 ], [ 55418, 24, 24, 24 ], [ 55450, 24, 24, 24 ], 
      [ 55466, 24, 24, 24 ], [ 55498, 24, 24, 24 ], [ 55530, 24, 24, 24 ], [ 55562, 24, 24, 24 ], [ 55594, 24, 24, 24 ], [ 55610, 24, 24, 24 ], [ 55754, 24, 24, 24 ], 
      [ 55770, 24, 24, 24 ], [ 55786, 24, 24, 24 ], [ 55850, 24, 24, 24 ], [ 55882, 24, 24, 24 ], [ 55930, 24, 24, 24 ], [ 58202, 24, 24, 24 ], [ 58250, 24, 24, 24 ], [ 58282, 24, 24, 24 ], [ 58346, 24, 24, 24 ], [ 58362, 24, 24, 24 ], [ 58378, 24, 24, 24 ], [ 58522, 24, 24, 24 ], [ 58538, 24, 24, 24 ], [ 58570, 24, 24, 24 ], [ 58602, 24, 24, 24 ], [ 58634, 24, 24, 24 ], [ 58666, 24, 24, 24 ], [ 58682, 24, 24, 24 ], [ 58714, 24, 24, 24 ], [ 58938, 24, 24, 24 ], [ 58954, 24, 24, 24 ], [ 59034, 24, 24, 24 ], [ 59066, 24, 24, 24 ], [ 59098, 24, 24, 24 ], [ 59114, 24, 24, 24 ], [ 59146, 24, 24, 24 ], [ 59370, 24, 24, 24 ], [ 59386, 24, 24, 24 ], [ 59642, 24, 24, 24 ], [ 59658, 24, 24, 24 ], [ 59674, 24, 24, 24 ], [ 59690, 24, 24, 24 ], [ 59722, 24, 24, 24 ], [ 59754, 24, 24, 24 ], [ 59802, 24, 24, 24 ], [ 59834, 24, 24, 24 ], [ 59866, 24, 24, 24 ], [ 59962, 24, 24, 24 ], [ 59978, 24, 24, 24 ], [ 60010, 24, 24, 24 ], [ 60042, 24, 24, 24 ], [ 60074, 24, 24, 24 ], [ 60090, 24, 24, 24 ], [ 60106, 24, 24, 24 ], [ 60122, 24, 24, 24 ], [ 60154, 24, 24, 24 ], [ 60186, 24, 24, 24 ], [ 60378, 24, 24, 24 ], [ 60410, 24, 24, 24 ], [ 60442, 24, 24, 24 ], [ 60506, 24, 24, 24 ], [ 60522, 24, 24, 24 ], [ 60538, 24, 24, 24 ], [ 60586, 24, 24, 24 ], [ 60698, 24, 24, 24 ], [ 60762, 24, 24, 24 ], [ 60794, 24, 24, 24 ], [ 60810, 24, 24, 24 ], [ 60826, 24, 24, 24 ], [ 60842, 24, 24, 24 ], [ 60874, 24, 24, 24 ], [ 60906, 24, 24, 24 ], [ 61098, 24, 24, 24 ], [ 61114, 24, 24, 24 ], [ 61258, 24, 24, 24 ], [ 61274, 24, 24, 24 ], [ 61306, 24, 24, 24 ], [ 61418, 24, 24, 24 ], [ 61450, 24, 24, 24 ], [ 61626, 24, 24, 24 ], [ 61658, 24, 24, 24 ], [ 61834, 24, 24, 24 ], [ 61850, 24, 24, 24 ], [ 61882, 24, 24, 24 ], [ 61946, 24, 24, 24 ], [ 61962, 24, 24, 24 ], [ 61978, 24, 24, 24 ], [ 61994, 24, 24, 24 ], [ 62058, 24, 24, 24 ], [ 62170, 24, 24, 24 ], [ 62202, 24, 24, 24 ], [ 62234, 24, 24, 24 ], [ 62250, 24, 24, 24 ], [ 62266, 24, 24, 24 ], [ 62282, 24, 24, 24 ], [ 62314, 24, 24, 24 ], [ 62378, 24, 24, 24 ], [ 62570, 24, 24, 24 ], [ 62602, 24, 24, 24 ], [ 62666, 24, 24, 24 ], [ 62682, 24, 24, 24 ], [ 62698, 24, 24, 24 ], [ 62746, 24, 24, 24 ], [ 62778, 24, 24, 24 ], [ 62890, 24, 24, 24 ], [ 62922, 24, 24, 24 ], [ 62986, 24, 24, 24 ], [ 63002, 24, 24, 24 ], [ 63034, 24, 24, 24 ], [ 63066, 24, 24, 24 ], [ 63322, 24, 24, 24 ], [ 63354, 24, 24, 24 ], [ 63386, 24, 24, 24 ], [ 63418, 24, 24, 24 ], [ 63434, 24, 24, 24 ], [ 63466, 24, 24, 24 ], [ 63498, 24, 24, 24 ], [ 63690, 24, 24, 24 ], [ 63706, 24, 24, 24 ], [ 63722, 24, 24, 24 ], [ 64010, 24, 24, 24 ], [ 64042, 24, 24, 24 ], [ 64074, 24, 24, 24 ], [ 64122, 24, 24, 24 ], [ 64138, 24, 24, 24 ], [ 64154, 24, 24, 24 ], [ 64186, 24, 24, 24 ], [ 64218, 24, 24, 24 ], [ 64250, 24, 24, 24 ], [ 64362, 24, 24, 24 ], [ 64426, 24, 24, 24 ], [ 64442, 24, 24, 24 ], [ 64474, 24, 24, 24 ], [ 64506, 24, 24, 24 ], [ 64570, 24, 24, 24 ], [ 69114, 24, 24, 24 ], [ 69146, 24, 24, 24 ], [ 69162, 24, 24, 24 ], [ 69178, 24, 24, 24 ], [ 69194, 24, 24, 24 ], [ 69258, 24, 24, 24 ], [ 69290, 24, 24, 24 ], [ 69306, 24, 24, 24 ], [ 69338, 24, 24, 24 ], [ 69450, 24, 24, 24 ], [ 69466, 24, 24, 24 ], [ 69514, 24, 24, 24 ], [ 69578, 24, 24, 24 ], [ 69594, 24, 24, 24 ], [ 69610, 24, 24, 24 ], [ 69626, 24, 24, 24 ], [ 69658, 24, 24, 24 ], [ 69866, 24, 24, 24 ], [ 69882, 24, 24, 24 ], [ 69898, 24, 24, 24 ], [ 69946, 24, 24, 24 ], [ 69978, 24, 24, 24 ], [ 70010, 24, 24, 24 ], [ 70026, 24, 24, 24 ], [ 70058, 24, 24, 24 ], [ 70170, 24, 24, 24 ], [ 70202, 24, 24, 24 ], [ 70234, 24, 24, 24 ], [ 70266, 24, 24, 24 ], [ 70298, 24, 24, 24 ], [ 70314, 24, 24, 24 ], [ 70330, 24, 24, 24 ], [ 70378, 24, 24, 24 ], [ 70666, 24, 24, 24 ], [ 70730, 24, 24, 24 ], [ 70906, 24, 24, 24 ], [ 70922, 24, 24, 24 ], [ 70954, 24, 24, 24 ], [ 70986, 24, 24, 24 ], [ 71018, 24, 24, 24 ], [ 71034, 24, 24, 24 ], [ 71066, 24, 24, 24 ], [ 71098, 24, 24, 24 ], [ 71130, 24, 24, 24 ], [ 71306, 24, 24, 24 ], [ 71322, 24, 24, 24 ], [ 71338, 24, 24, 24 ], [ 71418, 24, 24, 24 ], [ 71450, 24, 24, 24 ], [ 71466, 24, 24, 24 ], [ 71482, 24, 24, 24 ], [ 71498, 24, 24, 24 ], 
      [ 71530, 24, 24, 24 ], [ 71626, 24, 24, 24 ], [ 71642, 24, 24, 24 ], [ 71738, 24, 24, 24 ], [ 71754, 24, 24, 24 ], [ 71770, 24, 24, 24 ], [ 71786, 24, 24, 24 ], 
      [ 71818, 24, 24, 24 ], [ 71850, 24, 24, 24 ], [ 72042, 24, 24, 24 ], [ 72058, 24, 24, 24 ], [ 72074, 24, 24, 24 ], [ 72138, 24, 24, 24 ], [ 72170, 24, 24, 24 ], [ 72186, 24, 24, 24 ], [ 72218, 24, 24, 24 ], [ 72250, 24, 24, 24 ], [ 72362, 24, 24, 24 ], [ 72394, 24, 24, 24 ], [ 72458, 24, 24, 24 ], [ 72474, 24, 24, 24 ], [ 72490, 24, 24, 24 ], [ 72506, 24, 24, 24 ], [ 72570, 24, 24, 24 ], [ 72762, 24, 24, 24 ], [ 72794, 24, 24, 24 ], [ 72826, 24, 24, 24 ], [ 72922, 24, 24, 24 ], [ 73082, 24, 24, 24 ], [ 73114, 24, 24, 24 ], [ 73146, 24, 24, 24 ], [ 73258, 24, 24, 24 ], [ 73546, 24, 24, 24 ], [ 73578, 24, 24, 24 ], [ 73610, 24, 24, 24 ], [ 73626, 24, 24, 24 ], [ 73690, 24, 24, 24 ], [ 73722, 24, 24, 24 ], [ 73834, 24, 24, 24 ], [ 73866, 24, 24, 24 ], [ 73898, 24, 24, 24 ], [ 73914, 24, 24, 24 ], [ 73930, 24, 24, 24 ], [ 73946, 24, 24, 24 ], [ 73978, 24, 24, 24 ], [ 74010, 24, 24, 24 ], [ 74042, 24, 24, 24 ], [ 74266, 24, 24, 24 ], [ 74298, 24, 24, 24 ], [ 74330, 24, 24, 24 ], [ 74346, 24, 24, 24 ], [ 74362, 24, 24, 24 ], [ 74410, 24, 24, 24 ], [ 74442, 24, 24, 24 ], [ 74554, 24, 24, 24 ], [ 74586, 24, 24, 24 ], [ 74618, 24, 24, 24 ], [ 74634, 24, 24, 24 ], [ 74650, 24, 24, 24 ], [ 74698, 24, 24, 24 ], [ 74730, 24, 24, 24 ], [ 74762, 24, 24, 24 ], [ 74778, 24, 24, 24 ], [ 75050, 24, 24, 24 ], [ 75066, 24, 24, 24 ], [ 75082, 24, 24, 24 ], [ 75274, 24, 24, 24 ], [ 75306, 24, 24, 24 ], [ 75338, 24, 24, 24 ], [ 75354, 24, 24, 24 ], [ 75386, 24, 24, 24 ], [ 75418, 24, 24, 24 ], [ 75450, 24, 24, 24 ], [ 75498, 24, 24, 24 ], [ 77866, 24, 24, 24 ], [ 77898, 24, 24, 24 ], [ 77930, 24, 24, 24 ], [ 77946, 24, 24, 24 ], [ 77962, 24, 24, 24 ], [ 77978, 24, 24, 24 ], [ 78010, 24, 24, 24 ], [ 78042, 24, 24, 24 ], [ 78090, 24, 24, 24 ], [ 78186, 24, 24, 24 ], [ 78250, 24, 24, 24 ], [ 78266, 24, 24, 24 ], [ 78330, 24, 24, 24 ], [ 78362, 24, 24, 24 ], [ 78394, 24, 24, 24 ], [ 78410, 24, 24, 24 ], [ 78618, 24, 24, 24 ], [ 78650, 24, 24, 24 ], [ 78682, 24, 24, 24 ], [ 78698, 24, 24, 24 ], [ 78730, 24, 24, 24 ], [ 78762, 24, 24, 24 ], [ 78794, 24, 24, 24 ], [ 78810, 24, 24, 24 ], [ 78826, 24, 24, 24 ], [ 78970, 24, 24, 24 ], [ 78986, 24, 24, 24 ], [ 79018, 24, 24, 24 ], [ 79050, 24, 24, 24 ], [ 79082, 24, 24, 24 ], [ 79114, 24, 24, 24 ], [ 79130, 24, 24, 24 ], [ 79338, 24, 24, 24 ], [ 79386, 24, 24, 24 ], [ 79402, 24, 24, 24 ], [ 79418, 24, 24, 24 ], [ 79482, 24, 24, 24 ], [ 79514, 24, 24, 24 ], [ 79546, 24, 24, 24 ], [ 79738, 24, 24, 24 ], [ 80058, 24, 24, 24 ], [ 80090, 24, 24, 24 ], [ 80106, 24, 24, 24 ], [ 80122, 24, 24, 24 ], [ 80138, 24, 24, 24 ], [ 80170, 24, 24, 24 ], [ 80234, 24, 24, 24 ], [ 80250, 24, 24, 24 ], [ 80282, 24, 24, 24 ], [ 80394, 24, 24, 24 ], [ 80410, 24, 24, 24 ], [ 80426, 24, 24, 24 ], [ 80490, 24, 24, 24 ], [ 80522, 24, 24, 24 ], [ 80554, 24, 24, 24 ], [ 80570, 24, 24, 24 ], [ 80602, 24, 24, 24 ], [ 80778, 24, 24, 24 ], [ 80810, 24, 24, 24 ], [ 80826, 24, 24, 24 ], [ 80858, 24, 24, 24 ], [ 80890, 24, 24, 24 ], [ 80954, 24, 24, 24 ], [ 80970, 24, 24, 24 ], [ 80986, 24, 24, 24 ], [ 81130, 24, 24, 24 ], [ 81146, 24, 24, 24 ], [ 81210, 24, 24, 24 ], [ 81242, 24, 24, 24 ], [ 81258, 24, 24, 24 ], [ 81274, 24, 24, 24 ], [ 81290, 24, 24, 24 ], [ 81322, 24, 24, 24 ], [ 81530, 24, 24, 24 ], [ 81546, 24, 24, 24 ], [ 81562, 24, 24, 24 ], [ 81674, 24, 24, 24 ], [ 81690, 24, 24, 24 ], [ 81706, 24, 24, 24 ], [ 81722, 24, 24, 24 ], [ 81834, 24, 24, 24 ], [ 81850, 24, 24, 24 ], [ 81866, 24, 24, 24 ], [ 81898, 24, 24, 24 ], [ 81994, 24, 24, 24 ], [ 82010, 24, 24, 24 ], [ 82250, 24, 24, 24 ], [ 82266, 24, 24, 24 ], [ 82282, 24, 24, 24 ], [ 82298, 24, 24, 24 ], [ 82330, 24, 24, 24 ], [ 82362, 24, 24, 24 ], [ 82410, 24, 24, 24 ], [ 82442, 24, 24, 24 ], [ 82474, 24, 24, 24 ], [ 82570, 24, 24, 24 ], [ 82586, 24, 24, 24 ], [ 82618, 24, 24, 24 ], [ 82650, 24, 24, 24 ], [ 82682, 24, 24, 24 ], [ 82698, 24, 24, 24 ], [ 82714, 24, 24, 24 ], [ 82730, 24, 24, 24 ], [ 82762, 24, 24, 24 ], [ 82794, 24, 24, 24 ], [ 82970, 24, 24, 24 ], [ 83018, 24, 24, 24 ], [ 83050, 24, 24, 24 ], [ 83114, 24, 24, 24 ], [ 83130, 24, 24, 24 ], 
      [ 83146, 24, 24, 24 ], [ 83194, 24, 24, 24 ], [ 83290, 24, 24, 24 ], [ 83306, 24, 24, 24 ], [ 83338, 24, 24, 24 ], [ 83370, 24, 24, 24 ], [ 83402, 24, 24, 24 ], [ 83434, 24, 24, 24 ], [ 83450, 24, 24, 24 ], [ 83482, 24, 24, 24 ], [ 83514, 24, 24, 24 ], [ 83706, 24, 24, 24 ], [ 83722, 24, 24, 24 ], [ 83770, 24, 24, 24 ], [ 83802, 24, 24, 24 ], [ 83834, 24, 24, 24 ], [ 83866, 24, 24, 24 ], [ 83882, 24, 24, 24 ], [ 83914, 24, 24, 24 ], [ 84138, 24, 24, 24 ], [ 84154, 24, 24, 24 ], [ 84170, 24, 24, 24 ] ],
  sizes := [ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 98304, 165888, 196608, 393216, 589824, 1179648, 1572864, 3145728, 21233664 ],
  witnessBad := [  ],
  witnessOK := 4277,
  worker := 9 );


==> anc/five_values/logs/task2_worker_9.log <==
worker 9 of 16: |G| = 24, inverse pairs = 12, |Xi(G)| = 24, |Xi(G)_e| = 1, partitions into exactly 3 classes = 86526
WORKER_RESULT worker=9 processed=5408 index_sum=233982528 witness_verified=4277 witness_failed=0 no_witness=1131 seconds=62
WORKER_HIST sizes=[ 24, 48, 96, 144, 192, 384, 576, 768, 1152, 2304, 4608, 6912, 98304, 165888, 196608, 393216, 589824, 1179648, 1572864, 3145728, 21233664 ] counts=[ 1131, 2579, 1264, 19, 98, 73, 93, 24, 39, 14, 9, 4, 26, 2, 8, 9, 7, 3, 2, 2, 2 ]


==> anc/five_values/logs/task3_lower_bounds.log <==
TASK 3: lower bounds for C2^3 and C3^2

GROUP Z2^3: |G| = 8, IdGroup [ 8, 5 ], inverse pairs = 7, |Xi(G)| computed = 8, |G|*|Xi(G)_e| (classification) = 8
  partitions of the 7 inverse pairs into at most 3 classes: 365 (S(7,1)+S(7,2)+S(7,3) = 365)
  partition 1 labels=[ 0, 0, 0, 0, 0, 0, 0 ] classes=1 |Aut| A=40320 C=40320 witness (2,3,4,5,6,7,8) fixes e and preserves the colouring: true
  partition 2 labels=[ 0, 0, 0, 0, 0, 0, 1 ] classes=2 |Aut| A=384 C=384 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 3 labels=[ 0, 0, 0, 0, 0, 1, 0 ] classes=2 |Aut| A=384 C=384 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 4 labels=[ 0, 0, 0, 0, 0, 1, 1 ] classes=2 |Aut| A=128 C=128 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 5 labels=[ 0, 0, 0, 0, 0, 1, 2 ] classes=3 |Aut| A=32 C=32 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 6 labels=[ 0, 0, 0, 0, 1, 0, 0 ] classes=2 |Aut| A=384 C=384 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 7 labels=[ 0, 0, 0, 0, 1, 0, 1 ] classes=2 |Aut| A=128 C=128 witness (2,4) fixes e and preserves the colouring: true
  partition 8 labels=[ 0, 0, 0, 0, 1, 0, 2 ] classes=3 |Aut| A=32 C=32 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 9 labels=[ 0, 0, 0, 0, 1, 1, 0 ] classes=2 |Aut| A=128 C=128 witness (2,3) fixes e and preserves the colouring: true
  partition 10 labels=[ 0, 0, 0, 0, 1, 1, 1 ] classes=2 |Aut| A=48 C=48 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 11 labels=[ 0, 0, 0, 0, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 12 labels=[ 0, 0, 0, 0, 1, 2, 0 ] classes=3 |Aut| A=32 C=32 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 13 labels=[ 0, 0, 0, 0, 1, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 14 labels=[ 0, 0, 0, 0, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 15 labels=[ 0, 0, 0, 1, 0, 0, 0 ] classes=2 |Aut| A=384 C=384 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 16 labels=[ 0, 0, 0, 1, 0, 0, 1 ] classes=2 |Aut| A=128 C=128 witness (2,3) fixes e and preserves the colouring: true
  partition 17 labels=[ 0, 0, 0, 1, 0, 0, 2 ] classes=3 |Aut| A=32 C=32 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 18 labels=[ 0, 0, 0, 1, 0, 1, 0 ] classes=2 |Aut| A=128 C=128 witness (2,4) fixes e and preserves the colouring: true
  partition 19 labels=[ 0, 0, 0, 1, 0, 1, 1 ] classes=2 |Aut| A=48 C=48 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 20 labels=[ 0, 0, 0, 1, 0, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 21 labels=[ 0, 0, 0, 1, 0, 2, 0 ] classes=3 |Aut| A=32 C=32 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 22 labels=[ 0, 0, 0, 1, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 23 labels=[ 0, 0, 0, 1, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 24 labels=[ 0, 0, 0, 1, 1, 0, 0 ] classes=2 |Aut| A=128 C=128 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 25 labels=[ 0, 0, 0, 1, 1, 0, 1 ] classes=2 |Aut| A=48 C=48 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 26 labels=[ 0, 0, 0, 1, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 27 labels=[ 0, 0, 0, 1, 1, 1, 0 ] classes=2 |Aut| A=48 C=48 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 28 labels=[ 0, 0, 0, 1, 1, 1, 1 ] classes=2 |Aut| A=1152 C=1152 witness (2,3) fixes e and preserves the colouring: true
  partition 29 labels=[ 0, 0, 0, 1, 1, 1, 2 ] classes=3 |Aut| A=48 C=48 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 30 labels=[ 0, 0, 0, 1, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 31 labels=[ 0, 0, 0, 1, 1, 2, 1 ] classes=3 |Aut| A=48 C=48 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 32 labels=[ 0, 0, 0, 1, 1, 2, 2 ] classes=3 |Aut| A=64 C=64 witness (3,4) fixes e and preserves the colouring: true
  partition 33 labels=[ 0, 0, 0, 1, 2, 0, 0 ] classes=3 |Aut| A=32 C=32 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 34 labels=[ 0, 0, 0, 1, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 35 labels=[ 0, 0, 0, 1, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 36 labels=[ 0, 0, 0, 1, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 37 labels=[ 0, 0, 0, 1, 2, 1, 1 ] classes=3 |Aut| A=48 C=48 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 38 labels=[ 0, 0, 0, 1, 2, 1, 2 ] classes=3 |Aut| A=64 C=64 witness (2,4) fixes e and preserves the colouring: true
  partition 39 labels=[ 0, 0, 0, 1, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 40 labels=[ 0, 0, 0, 1, 2, 2, 1 ] classes=3 |Aut| A=64 C=64 witness (2,3) fixes e and preserves the colouring: true
  partition 41 labels=[ 0, 0, 0, 1, 2, 2, 2 ] classes=3 |Aut| A=48 C=48 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 42 labels=[ 0, 0, 1, 0, 0, 0, 0 ] classes=2 |Aut| A=384 C=384 witness (2,3) fixes e and preserves the colouring: true
  partition 43 labels=[ 0, 0, 1, 0, 0, 0, 1 ] classes=2 |Aut| A=128 C=128 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 44 labels=[ 0, 0, 1, 0, 0, 0, 2 ] classes=3 |Aut| A=32 C=32 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 45 labels=[ 0, 0, 1, 0, 0, 1, 0 ] classes=2 |Aut| A=128 C=128 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 46 labels=[ 0, 0, 1, 0, 0, 1, 1 ] classes=2 |Aut| A=48 C=48 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 47 labels=[ 0, 0, 1, 0, 0, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 48 labels=[ 0, 0, 1, 0, 0, 2, 0 ] classes=3 |Aut| A=32 C=32 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 49 labels=[ 0, 0, 1, 0, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 50 labels=[ 0, 0, 1, 0, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 51 labels=[ 0, 0, 1, 0, 1, 0, 0 ] classes=2 |Aut| A=128 C=128 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 52 labels=[ 0, 0, 1, 0, 1, 0, 1 ] classes=2 |Aut| A=48 C=48 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 53 labels=[ 0, 0, 1, 0, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 54 labels=[ 0, 0, 1, 0, 1, 1, 0 ] classes=2 |Aut| A=1152 C=1152 witness (2,3) fixes e and preserves the colouring: true
  partition 55 labels=[ 0, 0, 1, 0, 1, 1, 1 ] classes=2 |Aut| A=48 C=48 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 56 labels=[ 0, 0, 1, 0, 1, 1, 2 ] classes=3 |Aut| A=48 C=48 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 57 labels=[ 0, 0, 1, 0, 1, 2, 0 ] classes=3 |Aut| A=128 C=128 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 58 labels=[ 0, 0, 1, 0, 1, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 59 labels=[ 0, 0, 1, 0, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 60 labels=[ 0, 0, 1, 0, 2, 0, 0 ] classes=3 |Aut| A=32 C=32 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 61 labels=[ 0, 0, 1, 0, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 62 labels=[ 0, 0, 1, 0, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 63 labels=[ 0, 0, 1, 0, 2, 1, 0 ] classes=3 |Aut| A=128 C=128 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 64 labels=[ 0, 0, 1, 0, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 65 labels=[ 0, 0, 1, 0, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 66 labels=[ 0, 0, 1, 0, 2, 2, 0 ] classes=3 |Aut| A=128 C=128 witness (2,3) fixes e and preserves the colouring: true
  partition 67 labels=[ 0, 0, 1, 0, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 68 labels=[ 0, 0, 1, 0, 2, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 69 labels=[ 0, 0, 1, 1, 0, 0, 0 ] classes=2 |Aut| A=128 C=128 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 70 labels=[ 0, 0, 1, 1, 0, 0, 1 ] classes=2 |Aut| A=1152 C=1152 witness (2,3) fixes e and preserves the colouring: true
  partition 71 labels=[ 0, 0, 1, 1, 0, 0, 2 ] classes=3 |Aut| A=128 C=128 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 72 labels=[ 0, 0, 1, 1, 0, 1, 0 ] classes=2 |Aut| A=48 C=48 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 73 labels=[ 0, 0, 1, 1, 0, 1, 1 ] classes=2 |Aut| A=48 C=48 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 74 labels=[ 0, 0, 1, 1, 0, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 75 labels=[ 0, 0, 1, 1, 0, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 76 labels=[ 0, 0, 1, 1, 0, 2, 1 ] classes=3 |Aut| A=48 C=48 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 77 labels=[ 0, 0, 1, 1, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 78 labels=[ 0, 0, 1, 1, 1, 0, 0 ] classes=2 |Aut| A=48 C=48 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 79 labels=[ 0, 0, 1, 1, 1, 0, 1 ] classes=2 |Aut| A=48 C=48 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 80 labels=[ 0, 0, 1, 1, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 81 labels=[ 0, 0, 1, 1, 1, 1, 0 ] classes=2 |Aut| A=48 C=48 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 82 labels=[ 0, 0, 1, 1, 1, 1, 1 ] classes=2 |Aut| A=128 C=128 witness (2,3) fixes e and preserves the colouring: true
  partition 83 labels=[ 0, 0, 1, 1, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 84 labels=[ 0, 0, 1, 1, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 85 labels=[ 0, 0, 1, 1, 1, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 86 labels=[ 0, 0, 1, 1, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 87 labels=[ 0, 0, 1, 1, 2, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 88 labels=[ 0, 0, 1, 1, 2, 0, 1 ] classes=3 |Aut| A=48 C=48 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 89 labels=[ 0, 0, 1, 1, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 90 labels=[ 0, 0, 1, 1, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 91 labels=[ 0, 0, 1, 1, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 92 labels=[ 0, 0, 1, 1, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 93 labels=[ 0, 0, 1, 1, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 94 labels=[ 0, 0, 1, 1, 2, 2, 1 ] classes=3 |Aut| A=64 C=64 witness (2,3) fixes e and preserves the colouring: true
  partition 95 labels=[ 0, 0, 1, 1, 2, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 96 labels=[ 0, 0, 1, 2, 0, 0, 0 ] classes=3 |Aut| A=32 C=32 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 97 labels=[ 0, 0, 1, 2, 0, 0, 1 ] classes=3 |Aut| A=128 C=128 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 98 labels=[ 0, 0, 1, 2, 0, 0, 2 ] classes=3 |Aut| A=128 C=128 witness (2,3) fixes e and preserves the colouring: true
  partition 99 labels=[ 0, 0, 1, 2, 0, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 100 labels=[ 0, 0, 1, 2, 0, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 101 labels=[ 0, 0, 1, 2, 0, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 102 labels=[ 0, 0, 1, 2, 0, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 103 labels=[ 0, 0, 1, 2, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 104 labels=[ 0, 0, 1, 2, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 105 labels=[ 0, 0, 1, 2, 1, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 106 labels=[ 0, 0, 1, 2, 1, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 107 labels=[ 0, 0, 1, 2, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 108 labels=[ 0, 0, 1, 2, 1, 1, 0 ] classes=3 |Aut| A=48 C=48 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 109 labels=[ 0, 0, 1, 2, 1, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 110 labels=[ 0, 0, 1, 2, 1, 1, 2 ] classes=3 |Aut| A=64 C=64 witness (2,3) fixes e and preserves the colouring: true
  partition 111 labels=[ 0, 0, 1, 2, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 112 labels=[ 0, 0, 1, 2, 1, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 113 labels=[ 0, 0, 1, 2, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 114 labels=[ 0, 0, 1, 2, 2, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 115 labels=[ 0, 0, 1, 2, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 116 labels=[ 0, 0, 1, 2, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 117 labels=[ 0, 0, 1, 2, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 118 labels=[ 0, 0, 1, 2, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 119 labels=[ 0, 0, 1, 2, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,3)(5,8) fixes e and preserves the colouring: true
  partition 120 labels=[ 0, 0, 1, 2, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 121 labels=[ 0, 0, 1, 2, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,3)(6,7) fixes e and preserves the colouring: true
  partition 122 labels=[ 0, 0, 1, 2, 2, 2, 2 ] classes=3 |Aut| A=128 C=128 witness (2,3) fixes e and preserves the colouring: true
  partition 123 labels=[ 0, 1, 0, 0, 0, 0, 0 ] classes=2 |Aut| A=384 C=384 witness (2,4) fixes e and preserves the colouring: true
  partition 124 labels=[ 0, 1, 0, 0, 0, 0, 1 ] classes=2 |Aut| A=128 C=128 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 125 labels=[ 0, 1, 0, 0, 0, 0, 2 ] classes=3 |Aut| A=32 C=32 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 126 labels=[ 0, 1, 0, 0, 0, 1, 0 ] classes=2 |Aut| A=128 C=128 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 127 labels=[ 0, 1, 0, 0, 0, 1, 1 ] classes=2 |Aut| A=48 C=48 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 128 labels=[ 0, 1, 0, 0, 0, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 129 labels=[ 0, 1, 0, 0, 0, 2, 0 ] classes=3 |Aut| A=32 C=32 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 130 labels=[ 0, 1, 0, 0, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 131 labels=[ 0, 1, 0, 0, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 132 labels=[ 0, 1, 0, 0, 1, 0, 0 ] classes=2 |Aut| A=128 C=128 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 133 labels=[ 0, 1, 0, 0, 1, 0, 1 ] classes=2 |Aut| A=1152 C=1152 witness (2,4) fixes e and preserves the colouring: true
  partition 134 labels=[ 0, 1, 0, 0, 1, 0, 2 ] classes=3 |Aut| A=128 C=128 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 135 labels=[ 0, 1, 0, 0, 1, 1, 0 ] classes=2 |Aut| A=48 C=48 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 136 labels=[ 0, 1, 0, 0, 1, 1, 1 ] classes=2 |Aut| A=48 C=48 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 137 labels=[ 0, 1, 0, 0, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 138 labels=[ 0, 1, 0, 0, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 139 labels=[ 0, 1, 0, 0, 1, 2, 1 ] classes=3 |Aut| A=48 C=48 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 140 labels=[ 0, 1, 0, 0, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 141 labels=[ 0, 1, 0, 0, 2, 0, 0 ] classes=3 |Aut| A=32 C=32 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 142 labels=[ 0, 1, 0, 0, 2, 0, 1 ] classes=3 |Aut| A=128 C=128 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 143 labels=[ 0, 1, 0, 0, 2, 0, 2 ] classes=3 |Aut| A=128 C=128 witness (2,4) fixes e and preserves the colouring: true
  partition 144 labels=[ 0, 1, 0, 0, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 145 labels=[ 0, 1, 0, 0, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 146 labels=[ 0, 1, 0, 0, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 147 labels=[ 0, 1, 0, 0, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 148 labels=[ 0, 1, 0, 0, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 149 labels=[ 0, 1, 0, 0, 2, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 150 labels=[ 0, 1, 0, 1, 0, 0, 0 ] classes=2 |Aut| A=128 C=128 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 151 labels=[ 0, 1, 0, 1, 0, 0, 1 ] classes=2 |Aut| A=48 C=48 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 152 labels=[ 0, 1, 0, 1, 0, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 153 labels=[ 0, 1, 0, 1, 0, 1, 0 ] classes=2 |Aut| A=1152 C=1152 witness (2,4) fixes e and preserves the colouring: true
  partition 154 labels=[ 0, 1, 0, 1, 0, 1, 1 ] classes=2 |Aut| A=48 C=48 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 155 labels=[ 0, 1, 0, 1, 0, 1, 2 ] classes=3 |Aut| A=48 C=48 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 156 labels=[ 0, 1, 0, 1, 0, 2, 0 ] classes=3 |Aut| A=128 C=128 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 157 labels=[ 0, 1, 0, 1, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 158 labels=[ 0, 1, 0, 1, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 159 labels=[ 0, 1, 0, 1, 1, 0, 0 ] classes=2 |Aut| A=48 C=48 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 160 labels=[ 0, 1, 0, 1, 1, 0, 1 ] classes=2 |Aut| A=48 C=48 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 161 labels=[ 0, 1, 0, 1, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 162 labels=[ 0, 1, 0, 1, 1, 1, 0 ] classes=2 |Aut| A=48 C=48 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 163 labels=[ 0, 1, 0, 1, 1, 1, 1 ] classes=2 |Aut| A=128 C=128 witness (2,4) fixes e and preserves the colouring: true
  partition 164 labels=[ 0, 1, 0, 1, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 165 labels=[ 0, 1, 0, 1, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 166 labels=[ 0, 1, 0, 1, 1, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 167 labels=[ 0, 1, 0, 1, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 168 labels=[ 0, 1, 0, 1, 2, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 169 labels=[ 0, 1, 0, 1, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 170 labels=[ 0, 1, 0, 1, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 171 labels=[ 0, 1, 0, 1, 2, 1, 0 ] classes=3 |Aut| A=48 C=48 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 172 labels=[ 0, 1, 0, 1, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 173 labels=[ 0, 1, 0, 1, 2, 1, 2 ] classes=3 |Aut| A=64 C=64 witness (2,4) fixes e and preserves the colouring: true
  partition 174 labels=[ 0, 1, 0, 1, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 175 labels=[ 0, 1, 0, 1, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 176 labels=[ 0, 1, 0, 1, 2, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 177 labels=[ 0, 1, 0, 2, 0, 0, 0 ] classes=3 |Aut| A=32 C=32 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 178 labels=[ 0, 1, 0, 2, 0, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 179 labels=[ 0, 1, 0, 2, 0, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 180 labels=[ 0, 1, 0, 2, 0, 1, 0 ] classes=3 |Aut| A=128 C=128 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 181 labels=[ 0, 1, 0, 2, 0, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 182 labels=[ 0, 1, 0, 2, 0, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 183 labels=[ 0, 1, 0, 2, 0, 2, 0 ] classes=3 |Aut| A=128 C=128 witness (2,4) fixes e and preserves the colouring: true
  partition 184 labels=[ 0, 1, 0, 2, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 185 labels=[ 0, 1, 0, 2, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 186 labels=[ 0, 1, 0, 2, 1, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 187 labels=[ 0, 1, 0, 2, 1, 0, 1 ] classes=3 |Aut| A=48 C=48 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 188 labels=[ 0, 1, 0, 2, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 189 labels=[ 0, 1, 0, 2, 1, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 190 labels=[ 0, 1, 0, 2, 1, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 191 labels=[ 0, 1, 0, 2, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 192 labels=[ 0, 1, 0, 2, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 193 labels=[ 0, 1, 0, 2, 1, 2, 1 ] classes=3 |Aut| A=64 C=64 witness (2,4) fixes e and preserves the colouring: true
  partition 194 labels=[ 0, 1, 0, 2, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 195 labels=[ 0, 1, 0, 2, 2, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 196 labels=[ 0, 1, 0, 2, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 197 labels=[ 0, 1, 0, 2, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 198 labels=[ 0, 1, 0, 2, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 199 labels=[ 0, 1, 0, 2, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 200 labels=[ 0, 1, 0, 2, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,4)(6,8) fixes e and preserves the colouring: true
  partition 201 labels=[ 0, 1, 0, 2, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 202 labels=[ 0, 1, 0, 2, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,4)(5,7) fixes e and preserves the colouring: true
  partition 203 labels=[ 0, 1, 0, 2, 2, 2, 2 ] classes=3 |Aut| A=128 C=128 witness (2,4) fixes e and preserves the colouring: true
  partition 204 labels=[ 0, 1, 1, 0, 0, 0, 0 ] classes=2 |Aut| A=128 C=128 witness (3,4) fixes e and preserves the colouring: true
  partition 205 labels=[ 0, 1, 1, 0, 0, 0, 1 ] classes=2 |Aut| A=48 C=48 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 206 labels=[ 0, 1, 1, 0, 0, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 207 labels=[ 0, 1, 1, 0, 0, 1, 0 ] classes=2 |Aut| A=48 C=48 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 208 labels=[ 0, 1, 1, 0, 0, 1, 1 ] classes=2 |Aut| A=1152 C=1152 witness (2,5) fixes e and preserves the colouring: true
  partition 209 labels=[ 0, 1, 1, 0, 0, 1, 2 ] classes=3 |Aut| A=48 C=48 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 210 labels=[ 0, 1, 1, 0, 0, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 211 labels=[ 0, 1, 1, 0, 0, 2, 1 ] classes=3 |Aut| A=48 C=48 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 212 labels=[ 0, 1, 1, 0, 0, 2, 2 ] classes=3 |Aut| A=64 C=64 witness (3,4) fixes e and preserves the colouring: true
  partition 213 labels=[ 0, 1, 1, 0, 1, 0, 0 ] classes=2 |Aut| A=48 C=48 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 214 labels=[ 0, 1, 1, 0, 1, 0, 1 ] classes=2 |Aut| A=48 C=48 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 215 labels=[ 0, 1, 1, 0, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 216 labels=[ 0, 1, 1, 0, 1, 1, 0 ] classes=2 |Aut| A=48 C=48 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 217 labels=[ 0, 1, 1, 0, 1, 1, 1 ] classes=2 |Aut| A=128 C=128 witness (2,5) fixes e and preserves the colouring: true
  partition 218 labels=[ 0, 1, 1, 0, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 219 labels=[ 0, 1, 1, 0, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 220 labels=[ 0, 1, 1, 0, 1, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 221 labels=[ 0, 1, 1, 0, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 222 labels=[ 0, 1, 1, 0, 2, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 223 labels=[ 0, 1, 1, 0, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 224 labels=[ 0, 1, 1, 0, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 225 labels=[ 0, 1, 1, 0, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 226 labels=[ 0, 1, 1, 0, 2, 1, 1 ] classes=3 |Aut| A=128 C=128 witness (2,5) fixes e and preserves the colouring: true
  partition 227 labels=[ 0, 1, 1, 0, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 228 labels=[ 0, 1, 1, 0, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 229 labels=[ 0, 1, 1, 0, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 230 labels=[ 0, 1, 1, 0, 2, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 231 labels=[ 0, 1, 1, 1, 0, 0, 0 ] classes=2 |Aut| A=48 C=48 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 232 labels=[ 0, 1, 1, 1, 0, 0, 1 ] classes=2 |Aut| A=48 C=48 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 233 labels=[ 0, 1, 1, 1, 0, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 234 labels=[ 0, 1, 1, 1, 0, 1, 0 ] classes=2 |Aut| A=48 C=48 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 235 labels=[ 0, 1, 1, 1, 0, 1, 1 ] classes=2 |Aut| A=128 C=128 witness (2,6) fixes e and preserves the colouring: true
  partition 236 labels=[ 0, 1, 1, 1, 0, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 237 labels=[ 0, 1, 1, 1, 0, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 238 labels=[ 0, 1, 1, 1, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 239 labels=[ 0, 1, 1, 1, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 240 labels=[ 0, 1, 1, 1, 1, 0, 0 ] classes=2 |Aut| A=1152 C=1152 witness (2,7) fixes e and preserves the colouring: true
  partition 241 labels=[ 0, 1, 1, 1, 1, 0, 1 ] classes=2 |Aut| A=128 C=128 witness (2,7) fixes e and preserves the colouring: true
  partition 242 labels=[ 0, 1, 1, 1, 1, 0, 2 ] classes=3 |Aut| A=128 C=128 witness (2,7) fixes e and preserves the colouring: true
  partition 243 labels=[ 0, 1, 1, 1, 1, 1, 0 ] classes=2 |Aut| A=128 C=128 witness (2,8) fixes e and preserves the colouring: true
  partition 244 labels=[ 0, 1, 1, 1, 1, 1, 1 ] classes=2 |Aut| A=384 C=384 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 245 labels=[ 0, 1, 1, 1, 1, 1, 2 ] classes=3 |Aut| A=32 C=32 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 246 labels=[ 0, 1, 1, 1, 1, 2, 0 ] classes=3 |Aut| A=128 C=128 witness (2,8) fixes e and preserves the colouring: true
  partition 247 labels=[ 0, 1, 1, 1, 1, 2, 1 ] classes=3 |Aut| A=32 C=32 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 248 labels=[ 0, 1, 1, 1, 1, 2, 2 ] classes=3 |Aut| A=128 C=128 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 249 labels=[ 0, 1, 1, 1, 2, 0, 0 ] classes=3 |Aut| A=48 C=48 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 250 labels=[ 0, 1, 1, 1, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 251 labels=[ 0, 1, 1, 1, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 252 labels=[ 0, 1, 1, 1, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 253 labels=[ 0, 1, 1, 1, 2, 1, 1 ] classes=3 |Aut| A=32 C=32 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 254 labels=[ 0, 1, 1, 1, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 255 labels=[ 0, 1, 1, 1, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 256 labels=[ 0, 1, 1, 1, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 257 labels=[ 0, 1, 1, 1, 2, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 258 labels=[ 0, 1, 1, 2, 0, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 259 labels=[ 0, 1, 1, 2, 0, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 260 labels=[ 0, 1, 1, 2, 0, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 261 labels=[ 0, 1, 1, 2, 0, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 262 labels=[ 0, 1, 1, 2, 0, 1, 1 ] classes=3 |Aut| A=128 C=128 witness (2,6) fixes e and preserves the colouring: true
  partition 263 labels=[ 0, 1, 1, 2, 0, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 264 labels=[ 0, 1, 1, 2, 0, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 265 labels=[ 0, 1, 1, 2, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 266 labels=[ 0, 1, 1, 2, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 267 labels=[ 0, 1, 1, 2, 1, 0, 0 ] classes=3 |Aut| A=48 C=48 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 268 labels=[ 0, 1, 1, 2, 1, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 269 labels=[ 0, 1, 1, 2, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 270 labels=[ 0, 1, 1, 2, 1, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 271 labels=[ 0, 1, 1, 2, 1, 1, 1 ] classes=3 |Aut| A=32 C=32 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 272 labels=[ 0, 1, 1, 2, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 273 labels=[ 0, 1, 1, 2, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 274 labels=[ 0, 1, 1, 2, 1, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 275 labels=[ 0, 1, 1, 2, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(7,8) fixes e and preserves the colouring: true
  partition 276 labels=[ 0, 1, 1, 2, 2, 0, 0 ] classes=3 |Aut| A=64 C=64 witness (3,4) fixes e and preserves the colouring: true
  partition 277 labels=[ 0, 1, 1, 2, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 278 labels=[ 0, 1, 1, 2, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 279 labels=[ 0, 1, 1, 2, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 280 labels=[ 0, 1, 1, 2, 2, 1, 1 ] classes=3 |Aut| A=128 C=128 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 281 labels=[ 0, 1, 1, 2, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 282 labels=[ 0, 1, 1, 2, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 283 labels=[ 0, 1, 1, 2, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (3,4)(5,6) fixes e and preserves the colouring: true
  partition 284 labels=[ 0, 1, 1, 2, 2, 2, 2 ] classes=3 |Aut| A=128 C=128 witness (3,4) fixes e and preserves the colouring: true
  partition 285 labels=[ 0, 1, 2, 0, 0, 0, 0 ] classes=3 |Aut| A=32 C=32 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 286 labels=[ 0, 1, 2, 0, 0, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 287 labels=[ 0, 1, 2, 0, 0, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 288 labels=[ 0, 1, 2, 0, 0, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 289 labels=[ 0, 1, 2, 0, 0, 1, 1 ] classes=3 |Aut| A=48 C=48 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 290 labels=[ 0, 1, 2, 0, 0, 1, 2 ] classes=3 |Aut| A=64 C=64 witness (2,6) fixes e and preserves the colouring: true
  partition 291 labels=[ 0, 1, 2, 0, 0, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 292 labels=[ 0, 1, 2, 0, 0, 2, 1 ] classes=3 |Aut| A=64 C=64 witness (2,5) fixes e and preserves the colouring: true
  partition 293 labels=[ 0, 1, 2, 0, 0, 2, 2 ] classes=3 |Aut| A=48 C=48 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 294 labels=[ 0, 1, 2, 0, 1, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 295 labels=[ 0, 1, 2, 0, 1, 0, 1 ] classes=3 |Aut| A=48 C=48 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 296 labels=[ 0, 1, 2, 0, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 297 labels=[ 0, 1, 2, 0, 1, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 298 labels=[ 0, 1, 2, 0, 1, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 299 labels=[ 0, 1, 2, 0, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 300 labels=[ 0, 1, 2, 0, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 301 labels=[ 0, 1, 2, 0, 1, 2, 1 ] classes=3 |Aut| A=64 C=64 witness (2,5) fixes e and preserves the colouring: true
  partition 302 labels=[ 0, 1, 2, 0, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 303 labels=[ 0, 1, 2, 0, 2, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 304 labels=[ 0, 1, 2, 0, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 305 labels=[ 0, 1, 2, 0, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 306 labels=[ 0, 1, 2, 0, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 307 labels=[ 0, 1, 2, 0, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,5)(3,8) fixes e and preserves the colouring: true
  partition 308 labels=[ 0, 1, 2, 0, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 309 labels=[ 0, 1, 2, 0, 2, 2, 0 ] classes=3 |Aut| A=48 C=48 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 310 labels=[ 0, 1, 2, 0, 2, 2, 1 ] classes=3 |Aut| A=64 C=64 witness (2,5) fixes e and preserves the colouring: true
  partition 311 labels=[ 0, 1, 2, 0, 2, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,5)(4,7) fixes e and preserves the colouring: true
  partition 312 labels=[ 0, 1, 2, 1, 0, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 313 labels=[ 0, 1, 2, 1, 0, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (5,8)(6,7) fixes e and preserves the colouring: true
  partition 314 labels=[ 0, 1, 2, 1, 0, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 315 labels=[ 0, 1, 2, 1, 0, 1, 0 ] classes=3 |Aut| A=48 C=48 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 316 labels=[ 0, 1, 2, 1, 0, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 317 labels=[ 0, 1, 2, 1, 0, 1, 2 ] classes=3 |Aut| A=64 C=64 witness (2,6) fixes e and preserves the colouring: true
  partition 318 labels=[ 0, 1, 2, 1, 0, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 319 labels=[ 0, 1, 2, 1, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 320 labels=[ 0, 1, 2, 1, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 321 labels=[ 0, 1, 2, 1, 1, 0, 0 ] classes=3 |Aut| A=48 C=48 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 322 labels=[ 0, 1, 2, 1, 1, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 323 labels=[ 0, 1, 2, 1, 1, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(3,6) fixes e and preserves the colouring: true
  partition 324 labels=[ 0, 1, 2, 1, 1, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 325 labels=[ 0, 1, 2, 1, 1, 1, 1 ] classes=3 |Aut| A=32 C=32 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 326 labels=[ 0, 1, 2, 1, 1, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 327 labels=[ 0, 1, 2, 1, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(3,5) fixes e and preserves the colouring: true
  partition 328 labels=[ 0, 1, 2, 1, 1, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 329 labels=[ 0, 1, 2, 1, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 330 labels=[ 0, 1, 2, 1, 2, 0, 0 ] classes=3 |Aut| A=64 C=64 witness (2,8) fixes e and preserves the colouring: true
  partition 331 labels=[ 0, 1, 2, 1, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 332 labels=[ 0, 1, 2, 1, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 333 labels=[ 0, 1, 2, 1, 2, 1, 0 ] classes=3 |Aut| A=64 C=64 witness (2,8) fixes e and preserves the colouring: true
  partition 334 labels=[ 0, 1, 2, 1, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 335 labels=[ 0, 1, 2, 1, 2, 1, 2 ] classes=3 |Aut| A=48 C=48 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 336 labels=[ 0, 1, 2, 1, 2, 2, 0 ] classes=3 |Aut| A=64 C=64 witness (2,8) fixes e and preserves the colouring: true
  partition 337 labels=[ 0, 1, 2, 1, 2, 2, 1 ] classes=3 |Aut| A=48 C=48 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 338 labels=[ 0, 1, 2, 1, 2, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,5)(4,6) fixes e and preserves the colouring: true
  partition 339 labels=[ 0, 1, 2, 2, 0, 0, 0 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 340 labels=[ 0, 1, 2, 2, 0, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 341 labels=[ 0, 1, 2, 2, 0, 0, 2 ] classes=3 |Aut| A=48 C=48 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 342 labels=[ 0, 1, 2, 2, 0, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 343 labels=[ 0, 1, 2, 2, 0, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (2,6)(3,7) fixes e and preserves the colouring: true
  partition 344 labels=[ 0, 1, 2, 2, 0, 1, 2 ] classes=3 |Aut| A=64 C=64 witness (2,6) fixes e and preserves the colouring: true
  partition 345 labels=[ 0, 1, 2, 2, 0, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (5,7)(6,8) fixes e and preserves the colouring: true
  partition 346 labels=[ 0, 1, 2, 2, 0, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 347 labels=[ 0, 1, 2, 2, 0, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (2,6)(4,8) fixes e and preserves the colouring: true
  partition 348 labels=[ 0, 1, 2, 2, 1, 0, 0 ] classes=3 |Aut| A=64 C=64 witness (2,7) fixes e and preserves the colouring: true
  partition 349 labels=[ 0, 1, 2, 2, 1, 0, 1 ] classes=3 |Aut| A=64 C=64 witness (2,7) fixes e and preserves the colouring: true
  partition 350 labels=[ 0, 1, 2, 2, 1, 0, 2 ] classes=3 |Aut| A=64 C=64 witness (2,7) fixes e and preserves the colouring: true
  partition 351 labels=[ 0, 1, 2, 2, 1, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 352 labels=[ 0, 1, 2, 2, 1, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 353 labels=[ 0, 1, 2, 2, 1, 1, 2 ] classes=3 |Aut| A=48 C=48 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 354 labels=[ 0, 1, 2, 2, 1, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 355 labels=[ 0, 1, 2, 2, 1, 2, 1 ] classes=3 |Aut| A=48 C=48 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 356 labels=[ 0, 1, 2, 2, 1, 2, 2 ] classes=3 |Aut| A=16 C=16 witness (3,6)(4,5) fixes e and preserves the colouring: true
  partition 357 labels=[ 0, 1, 2, 2, 2, 0, 0 ] classes=3 |Aut| A=48 C=48 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 358 labels=[ 0, 1, 2, 2, 2, 0, 1 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 359 labels=[ 0, 1, 2, 2, 2, 0, 2 ] classes=3 |Aut| A=16 C=16 witness (2,7)(4,5) fixes e and preserves the colouring: true
  partition 360 labels=[ 0, 1, 2, 2, 2, 1, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 361 labels=[ 0, 1, 2, 2, 2, 1, 1 ] classes=3 |Aut| A=16 C=16 witness (5,6)(7,8) fixes e and preserves the colouring: true
  partition 362 labels=[ 0, 1, 2, 2, 2, 1, 2 ] classes=3 |Aut| A=16 C=16 witness (3,7)(4,8) fixes e and preserves the colouring: true
  partition 363 labels=[ 0, 1, 2, 2, 2, 2, 0 ] classes=3 |Aut| A=16 C=16 witness (2,8)(4,6) fixes e and preserves the colouring: true
  partition 364 labels=[ 0, 1, 2, 2, 2, 2, 1 ] classes=3 |Aut| A=16 C=16 witness (3,8)(4,7) fixes e and preserves the colouring: true
  partition 365 labels=[ 0, 1, 2, 2, 2, 2, 2 ] classes=3 |Aut| A=32 C=32 witness (5,6)(7,8) fixes e and preserves the colouring: true
TASK3_RESULT Z2^3: partitions tested = 365; with colour-preserving group of order 8 = 0; with verified witness = 365; methods A and C agree on 365; lower bound k(G) >= 4 confirmed: true

GROUP Z3^2: |G| = 9, IdGroup [ 9, 2 ], inverse pairs = 4, |Xi(G)| computed = 18, |G|*|Xi(G)_e| (classification) = 18
  partitions of the 4 inverse pairs into at most 3 classes: 14 (S(4,1)+S(4,2)+S(4,3) = 14)
  partition 1 labels=[ 0, 0, 0, 0 ] classes=1 |Aut| A=362880 C=362880 witness (2,3,4,5,6,7,8,9) fixes e and preserves the colouring: true
  partition 2 labels=[ 0, 0, 0, 1 ] classes=2 |Aut| A=1296 C=1296 witness (2,3)(4,5)(7,9) fixes e and preserves the colouring: true
  partition 3 labels=[ 0, 0, 1, 0 ] classes=2 |Aut| A=1296 C=1296 witness (2,3)(4,6)(7,8) fixes e and preserves the colouring: true
  partition 4 labels=[ 0, 0, 1, 1 ] classes=2 |Aut| A=72 C=72 witness (2,3)(5,6)(8,9) fixes e and preserves the colouring: true
  partition 5 labels=[ 0, 0, 1, 2 ] classes=3 |Aut| A=36 C=36 witness (2,4)(3,7)(6,8) fixes e and preserves the colouring: true
  partition 6 labels=[ 0, 1, 0, 0 ] classes=2 |Aut| A=1296 C=1296 witness (2,3)(5,6)(8,9) fixes e and preserves the colouring: true
  partition 7 labels=[ 0, 1, 0, 1 ] classes=2 |Aut| A=72 C=72 witness (2,3)(4,6)(7,8) fixes e and preserves the colouring: true
  partition 8 labels=[ 0, 1, 0, 2 ] classes=3 |Aut| A=36 C=36 witness (2,5)(3,9)(4,7) fixes e and preserves the colouring: true
  partition 9 labels=[ 0, 1, 1, 0 ] classes=2 |Aut| A=72 C=72 witness (2,3)(4,5)(7,9) fixes e and preserves the colouring: true
  partition 10 labels=[ 0, 1, 1, 1 ] classes=2 |Aut| A=1296 C=1296 witness (2,3) fixes e and preserves the colouring: true
  partition 11 labels=[ 0, 1, 1, 2 ] classes=3 |Aut| A=36 C=36 witness (2,3)(4,5)(7,9) fixes e and preserves the colouring: true
  partition 12 labels=[ 0, 1, 2, 0 ] classes=3 |Aut| A=36 C=36 witness (2,6)(3,8)(5,9) fixes e and preserves the colouring: true
  partition 13 labels=[ 0, 1, 2, 1 ] classes=3 |Aut| A=36 C=36 witness (2,3)(4,6)(7,8) fixes e and preserves the colouring: true
  partition 14 labels=[ 0, 1, 2, 2 ] classes=3 |Aut| A=36 C=36 witness (2,3)(5,6)(8,9) fixes e and preserves the colouring: true
TASK3_RESULT Z3^2: partitions tested = 14; with colour-preserving group of order 18 = 0; with verified witness = 14; methods A and C agree on 14; lower bound k(G) >= 4 confirmed: true

TASK3_SUMMARY both lower bounds confirmed: true


==> anc/five_values/logs/task4_exceptional_set.log <==
[Xi:R] read from logs/supp_sweep.log for 143 groups of order 2..32

PUBLISHED Table 1 rows (group | Cayley index | See) and the resulting members of E:
  PUBLISHED ROW [Abelian groups]
  PUBLISHED ROW Z2, Z2^n, n >= 5 | 1 | [7], 1.2 of [10]  ->  c = 1, so c = [Xi:R] = 1: none in E
  PUBLISHED ROW Z2^3, Z4 x Z2 | 6 | Lemma 2.7 of [10]  ->  IdGroup[8, 5]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[8, 2]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Z2^4 | 8 | Table 3  ->  IdGroup[16, 14]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW Z4^2 | 4 | Table 3  ->  IdGroup[16, 2]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Z4 x Z2^2 | 8 | Table 3  ->  IdGroup[16, 10]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Z3^2 | 8 | Lemma 2.4 of [10]  ->  IdGroup[9, 2]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Z3^3 | 12 | Table 3  ->  IdGroup[27, 5]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW all other abelian groups | 2 | Theorem 1 of [10]  ->  non-Boolean abelian: [Xi:R] = 2 = c, not in E; the Boolean groups left over are C1 and C2^2 (published) resp. C1, C2, C2^2 (arXiv), with [Xi:R] = 1 < 2
      C2^2 = IdGroup[4, 2]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW [Hamiltonian 2-groups]
  PUBLISHED ROW Q8 | 16 | Lemma 2.6 of [10]  ->  IdGroup[8, 4]: [Xi:R] = 8, c > [Xi:R]: True
  PUBLISHED ROW Q8 x Z2 | 16 | Section 4  ->  IdGroup[16, 12]: [Xi:R] = 8, c > [Xi:R]: True
  PUBLISHED ROW Q8 x Z2^n, n >= 2 | 8 | Proposition 4.8  ->  Q8 x Boolean: [Xi:R] = 8 = c: none in E
  PUBLISHED ROW [Other generalised dicyclic groups]
  PUBLISHED ROW Dic(Z6, 3) | 4 | Table 4  ->  IdGroup[12, 1]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Dic(Z8, 4) | 4 | Table 4  ->  IdGroup[16, 9]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Dic(Z10, 5) | 4 | Table 4  ->  IdGroup[20, 1]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Dic(Z4 x Z2, (0, 1)) | 4 | Table 4  ->  IdGroup[16, 4]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW all other generalised dicyclic groups | 2 | Section 5, and Theorem 2 of [10]  ->  generalized dicyclic, not Q8 x Boolean: [Xi:R] = 2 = c: none in E
  PUBLISHED ROW [Exceptional groups]
  PUBLISHED ROW D6, D8, D10 | 2 | Section 2 of [10], or Table 2  ->  IdGroup[6, 1]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[8, 3]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[10, 1]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW A4 | 2 | Table 2  ->  IdGroup[12, 3]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW Q8 x Z3, Q8 x Z4 | 2 | Table 2  ->  IdGroup[24, 11]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[32, 26]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW H1 of order 16 | 2 | Table 2  ->  IdGroup[16, 13]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW H2 of order 16 | 2 | Table 2  ->  IdGroup[16, 6]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW H3 of order 18 | 2 | Table 2  ->  IdGroup[18, 4]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW H4 of order 27 | 2 | Table 2  ->  IdGroup[27, 3]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW Every group not listed above | 1 | [3]  ->  c = 1, so c = [Xi:R] = 1: none in E
PUBLISHED_E 24 groups (|G| >= 3): [(4, 2), (6, 1), (8, 2), (8, 3), (8, 4), (8, 5), (9, 2), (10, 1), (12, 1), (12, 3), (16, 2), (16, 4), (16, 6), (16, 9), (16, 10), (16, 12), (16, 13), (16, 14), (18, 4), (20, 1), (24, 11), (27, 3), (27, 5), (32, 26)]
PUBLISHED_E equals the 23 groups of the proof: False; extra: [(20, 1)]; missing: []

ARXIV Table 1 rows (group | Cayley index | See) and the resulting members of E:
  ARXIV ROW [Abelian groups]
  ARXIV ROW Z2^n, n >= 5 | 1 | [6], 1.2 of [8]  ->  c = 1, so c = [Xi:R] = 1: none in E
  ARXIV ROW Z2^3, Z4 x Z2 | 6 | Lemma 2.7 of [8]  ->  IdGroup[8, 5]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[8, 2]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Z2^4 | 8 | Table 3  ->  IdGroup[16, 14]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW Z4^2 | 4 | Table 3  ->  IdGroup[16, 2]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Z4 x Z2^2 | 8 | Table 3  ->  IdGroup[16, 10]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Z3^2 | 8 | Lemma 2.4 of [8]  ->  IdGroup[9, 2]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Z3^3 | 12 | Table 3  ->  IdGroup[27, 5]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW all other abelian groups | 2 | Theorem 1 of [8]  ->  non-Boolean abelian: [Xi:R] = 2 = c, not in E; the Boolean groups left over are C1 and C2^2 (published) resp. C1, C2, C2^2 (arXiv), with [Xi:R] = 1 < 2
      C2^2 = IdGroup[4, 2]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW [Hamiltonian 2-groups]
  ARXIV ROW Q8 | 16 | Lemma 2.6 of [8]  ->  IdGroup[8, 4]: [Xi:R] = 8, c > [Xi:R]: True
  ARXIV ROW Q8 x Z2 | 16 | Section 4  ->  IdGroup[16, 12]: [Xi:R] = 8, c > [Xi:R]: True
  ARXIV ROW Q8 x Z2^n, n >= 2 | 8 | 4.7  ->  Q8 x Boolean: [Xi:R] = 8 = c: none in E
  ARXIV ROW [Other generalised dicyclic groups]
  ARXIV ROW Dic(Z6, 3) | 4 | Table 4  ->  IdGroup[12, 1]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Dic(Z8, 4) | 4 | Table 4  ->  IdGroup[16, 9]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Dic(Z4 x Z2, (0, 1)) | 4 | Table 4  ->  IdGroup[16, 4]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW all other generalised dicyclic groups | 2 | Section 5, and Theorem 2 of [8]  ->  generalized dicyclic, not Q8 x Boolean: [Xi:R] = 2 = c: none in E
  ARXIV ROW [Exceptional groups]
  ARXIV ROW D6, D8, D10 | 2 | Section 2 of [8], or Table 2  ->  IdGroup[6, 1]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[8, 3]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[10, 1]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW A4 | 2 | Table 2  ->  IdGroup[12, 3]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW Q8 x Z3, Q8 x Z4 | 2 | Table 2  ->  IdGroup[24, 11]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[32, 26]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW H1 of order 16 | 2 | Table 2  ->  IdGroup[16, 13]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW H2 of order 16 | 2 | Table 2  ->  IdGroup[16, 6]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW H3 of order 18 | 2 | Table 2  ->  IdGroup[18, 4]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW H4 of order 27 | 2 | Table 2  ->  IdGroup[27, 3]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW Every group not listed above | 1 | [3]  ->  c = 1, so c = [Xi:R] = 1: none in E
ARXIV_E 23 groups (|G| >= 3): [(4, 2), (6, 1), (8, 2), (8, 3), (8, 4), (8, 5), (9, 2), (10, 1), (12, 1), (12, 3), (16, 2), (16, 4), (16, 6), (16, 9), (16, 10), (16, 12), (16, 13), (16, 14), (18, 4), (24, 11), (27, 3), (27, 5), (32, 26)]
ARXIV_E equals the 23 groups of the proof: True; extra: []; missing: []


==> anc/five_values/logs/task4_exceptional_set_current.log <==
[Xi:R] read from logs/supp_sweep.log for 143 groups of order 2..32

PUBLISHED Table 1 rows (group | Cayley index | See) and the resulting members of E:
  PUBLISHED ROW [Abelian groups]
  PUBLISHED ROW Z2, Z2^n, n >= 5 | 1 | [7], 1.2 of [10]  ->  c = 1, so c = [Xi:R] = 1: none in E
  PUBLISHED ROW Z2^3, Z4 x Z2 | 6 | Lemma 2.7 of [10]  ->  IdGroup[8, 5]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[8, 2]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Z2^4 | 8 | Table 3  ->  IdGroup[16, 14]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW Z4^2 | 4 | Table 3  ->  IdGroup[16, 2]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Z4 x Z2^2 | 8 | Table 3  ->  IdGroup[16, 10]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Z3^2 | 8 | Lemma 2.4 of [10]  ->  IdGroup[9, 2]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Z3^3 | 12 | Table 3  ->  IdGroup[27, 5]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW all other abelian groups | 2 | Theorem 1 of [10]  ->  non-Boolean abelian: [Xi:R] = 2 = c, not in E; the Boolean groups left over are C1 and C2^2 (published) resp. C1, C2, C2^2 (arXiv), with [Xi:R] = 1 < 2
      C2^2 = IdGroup[4, 2]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW [Hamiltonian 2-groups]
  PUBLISHED ROW Q8 | 16 | Lemma 2.6 of [10]  ->  IdGroup[8, 4]: [Xi:R] = 8, c > [Xi:R]: True
  PUBLISHED ROW Q8 x Z2 | 16 | Section 4  ->  IdGroup[16, 12]: [Xi:R] = 8, c > [Xi:R]: True
  PUBLISHED ROW Q8 x Z2^n, n >= 2 | 8 | Proposition 4.8  ->  Q8 x Boolean: [Xi:R] = 8 = c: none in E
  PUBLISHED ROW [Other generalised dicyclic groups]
  PUBLISHED ROW Dic(Z6, 3) | 4 | Table 4  ->  IdGroup[12, 1]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Dic(Z8, 4) | 4 | Table 4  ->  IdGroup[16, 9]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Dic(Z10, 5) | 4 | Table 4  ->  IdGroup[20, 1]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW Dic(Z4 x Z2, (0, 1)) | 4 | Table 4  ->  IdGroup[16, 4]: [Xi:R] = 2, c > [Xi:R]: True
  PUBLISHED ROW all other generalised dicyclic groups | 2 | Section 5, and Theorem 2 of [10]  ->  generalized dicyclic, not Q8 x Boolean: [Xi:R] = 2 = c: none in E
  PUBLISHED ROW [Exceptional groups]
  PUBLISHED ROW D6, D8, D10 | 2 | Section 2 of [10], or Table 2  ->  IdGroup[6, 1]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[8, 3]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[10, 1]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW A4 | 2 | Table 2  ->  IdGroup[12, 3]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW Q8 x Z3, Q8 x Z4 | 2 | Table 2  ->  IdGroup[24, 11]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[32, 26]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW H1 of order 16 | 2 | Table 2  ->  IdGroup[16, 13]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW H2 of order 16 | 2 | Table 2  ->  IdGroup[16, 6]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW H3 of order 18 | 2 | Table 2  ->  IdGroup[18, 4]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW H4 of order 27 | 2 | Table 2  ->  IdGroup[27, 3]: [Xi:R] = 1, c > [Xi:R]: True
  PUBLISHED ROW Every group not listed above | 1 | [3]  ->  c = 1, so c = [Xi:R] = 1: none in E
PUBLISHED_E 24 groups (|G| >= 3): [(4, 2), (6, 1), (8, 2), (8, 3), (8, 4), (8, 5), (9, 2), (10, 1), (12, 1), (12, 3), (16, 2), (16, 4), (16, 6), (16, 9), (16, 10), (16, 12), (16, 13), (16, 14), (18, 4), (20, 1), (24, 11), (27, 3), (27, 5), (32, 26)]
PUBLISHED_E equals the 24 groups in expected.json: True; extra: []; missing: []

ARXIV Table 1 rows (group | Cayley index | See) and the resulting members of E:
  ARXIV ROW [Abelian groups]
  ARXIV ROW Z2^n, n >= 5 | 1 | [6], 1.2 of [8]  ->  c = 1, so c = [Xi:R] = 1: none in E
  ARXIV ROW Z2^3, Z4 x Z2 | 6 | Lemma 2.7 of [8]  ->  IdGroup[8, 5]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[8, 2]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Z2^4 | 8 | Table 3  ->  IdGroup[16, 14]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW Z4^2 | 4 | Table 3  ->  IdGroup[16, 2]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Z4 x Z2^2 | 8 | Table 3  ->  IdGroup[16, 10]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Z3^2 | 8 | Lemma 2.4 of [8]  ->  IdGroup[9, 2]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Z3^3 | 12 | Table 3  ->  IdGroup[27, 5]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW all other abelian groups | 2 | Theorem 1 of [8]  ->  non-Boolean abelian: [Xi:R] = 2 = c, not in E; the Boolean groups left over are C1 and C2^2 (published) resp. C1, C2, C2^2 (arXiv), with [Xi:R] = 1 < 2
      C2^2 = IdGroup[4, 2]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW [Hamiltonian 2-groups]
  ARXIV ROW Q8 | 16 | Lemma 2.6 of [8]  ->  IdGroup[8, 4]: [Xi:R] = 8, c > [Xi:R]: True
  ARXIV ROW Q8 x Z2 | 16 | Section 4  ->  IdGroup[16, 12]: [Xi:R] = 8, c > [Xi:R]: True
  ARXIV ROW Q8 x Z2^n, n >= 2 | 8 | 4.7  ->  Q8 x Boolean: [Xi:R] = 8 = c: none in E
  ARXIV ROW [Other generalised dicyclic groups]
  ARXIV ROW Dic(Z6, 3) | 4 | Table 4  ->  IdGroup[12, 1]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Dic(Z8, 4) | 4 | Table 4  ->  IdGroup[16, 9]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW Dic(Z4 x Z2, (0, 1)) | 4 | Table 4  ->  IdGroup[16, 4]: [Xi:R] = 2, c > [Xi:R]: True
  ARXIV ROW all other generalised dicyclic groups | 2 | Section 5, and Theorem 2 of [8]  ->  generalized dicyclic, not Q8 x Boolean: [Xi:R] = 2 = c: none in E
  ARXIV ROW [Exceptional groups]
  ARXIV ROW D6, D8, D10 | 2 | Section 2 of [8], or Table 2  ->  IdGroup[6, 1]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[8, 3]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[10, 1]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW A4 | 2 | Table 2  ->  IdGroup[12, 3]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW Q8 x Z3, Q8 x Z4 | 2 | Table 2  ->  IdGroup[24, 11]: [Xi:R] = 1, c > [Xi:R]: True; IdGroup[32, 26]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW H1 of order 16 | 2 | Table 2  ->  IdGroup[16, 13]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW H2 of order 16 | 2 | Table 2  ->  IdGroup[16, 6]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW H3 of order 18 | 2 | Table 2  ->  IdGroup[18, 4]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW H4 of order 27 | 2 | Table 2  ->  IdGroup[27, 3]: [Xi:R] = 1, c > [Xi:R]: True
  ARXIV ROW Every group not listed above | 1 | [3]  ->  c = 1, so c = [Xi:R] = 1: none in E
ARXIV_E 23 groups (|G| >= 3): [(4, 2), (6, 1), (8, 2), (8, 3), (8, 4), (8, 5), (9, 2), (10, 1), (12, 1), (12, 3), (16, 2), (16, 4), (16, 6), (16, 9), (16, 10), (16, 12), (16, 13), (16, 14), (18, 4), (24, 11), (27, 3), (27, 5), (32, 26)]
ARXIV_E equals the 24 groups in expected.json: False; extra: []; missing: [(20, 1)]
TASK4_PASS: published 24-entry exceptional set agrees with expected.json


==> anc/five_values/logs/update_certificates.log <==
sha256 input/certificates.json: 2554b8b1fc73500d9e4fdd80646134fd254ea011fdfb25575a6cac5546df38c1
json.dumps(indent=1) reproduces input/certificates.json byte for byte: True
entries unchanged: 22 of 23; changed: ['Q8xZ3']; added: ['Dic(Z10,5)']
order of entries: ['Z2^2', 'Z2^3', 'Z2^4', 'Z4xZ2', 'Z4xZ2^2', 'Z4^2', 'Z3^2', 'Z3^3', 'Q8', 'Q8xZ2', 'Dic(Z6,3)', 'Dic(Z8,4)', 'Dic(Z10,5)', 'Dic(Z4xZ2,(0,1))', 'D6', 'D8', 'D10', 'A4', 'Q8xZ3', 'Q8xZ4', 'H1=Pauli', 'H2=Z8:Z2', 'H3=Dih(Z3^2)', 'H4=Heis(3)']
new Q8xZ3 entry: classes=3, pairs=12, coloring={"1": [["(0, 1)", "(0, 2)"], ["(1, 0)", "(3, 0)"], ["(2, 0)"], ["(2, 1)", "(2, 2)"], ["(4, 0)", "(6, 0)"], ["(4, 1)", "(6, 2)"], ["(5, 0)", "(7, 0)"], ["(5, 1)", "(7, 2)"]], "2": [["(1, 1)", "(3, 2)"], ["(4, 2)", "(6, 1)"]], "3": [["(1, 2)", "(3, 1)"], ["(5, 2)", "(7, 1)"]]}
new Dic(Z10,5) entry: classes=3, pairs=10, coloring={"1": [["((1,), 0)", "((9,), 0)"], ["((2,), 0)", "((8,), 0)"], ["((4,), 0)", "((6,), 0)"], ["((5,), 0)"], ["((0,), 1)", "((5,), 1)"], ["((1,), 1)", "((6,), 1)"], ["((4,), 1)", "((9,), 1)"]], "2": [["((3,), 0)", "((7,), 0)"], ["((3,), 1)", "((8,), 1)"]], "3": [["((2,), 1)", "((7,), 1)"]]}
sha256 certificates.json: 61bd68da3626314c70704c4bcad10b5e8a45a22a9a220b4b406565363268dc5b


==> anc/five_values/logs/verify_boolean_enumeration.log <==
C2^3, partitions of the 7 nonzero vectors into at most 3 classes: 365; realizing R(C2^3): 0; stabilizer orders: {2: 210, 4: 21, 6: 56, 8: 21, 16: 42, 48: 7, 144: 7, 5040: 1}
C2^3, partitions into exactly 4 classes: 350; realizing R(C2^3): 168
C2^2, partitions into at most 2 classes: 4, realizing: 0; into exactly 3 classes: 1, realizing: 1; least number of values (with zero): 4
C2^4, Proposition 6.6 metric: retained generators ['0001', '0010', '0100', '1000'], colours [(1, 0), (1, 1), (2, 0), (2, 1)], values with zero: 5, identity stabilizer order: 1
per-partition results: verify_boolean_enumeration_results.tsv (721 rows)
SUMMARY C2^3 needs five values: True; four-class partitions realizing R(C2^3): 168; C2^2 needs exactly four values: True; Proposition 6.6 metric on C2^4 has five values and trivial identity stabilizer: True


==> anc/five_values/python_certificate_check.py <==
"""Independent standard-library check of all 24 JSON certificates.

Uses explicit finite group laws, not GAP, nauty, or the GAP input adapter.
Every group law is checked for closure, identity, inverses and associativity.
All identity-fixing colour-preserving permutations are counted by backtracking,
for both the certificate and the finest inverse-pair colouring. This is one
additional method; it does not replace the three GAP/GRAPE methods or the sweep.
Run: python3 python_certificate_check.py
"""
from __future__ import annotations
import ast
import itertools as it
import json
from pathlib import Path
from typing import Callable


def qmul(a: int,b: int)->int:
    x,s=a%4,a//4; y,t=b%4,b//4
    return (x+(-1 if s else 1)*y+2*s*t)%4 + 4*((s+t)%2)


def addg(a,b): return (a[0]+b[0],a[1]+b[1])
def mulg(a,b): return (a[0]*b[0]-a[1]*b[1],a[0]*b[1]+a[1]*b[0])
def matmul(a,b):
    return tuple(addg(mulg(a[2*i],b[j]),mulg(a[2*i+1],b[2+j])) for i in range(2) for j in range(2))


def model(name):
    mods={'Z2^2':[2,2],'Z2^3':[2,2,2],'Z2^4':[2,2,2,2],'Z4xZ2':[4,2],
          'Z4xZ2^2':[4,2,2],'Z4^2':[4,4],'Z3^2':[3,3],'Z3^3':[3,3,3]}
    if name in mods:
        m=mods[name]; E=list(it.product(*map(range,m))); e=tuple(0 for _ in m)
        return E,e,lambda a,b:tuple((x+y)%r for x,y,r in zip(a,b,m))
    if name=='Q8':
        E=[((a,),t) for t in range(2) for a in range(4)]
        def mul(a,b):
            q=qmul(a[0][0]+4*a[1],b[0][0]+4*b[1]); return ((q%4,),q//4)
        return E,((0,),0),mul
    if name.startswith('Q8xZ'):
        m=int(name[4:]); E=list(it.product(range(8),range(m)))
        return E,(0,0),lambda a,b:(qmul(a[0],b[0]),(a[1]+b[1])%m)
    if name.startswith('Dic('):
        m,y={'Dic(Z6,3)':([6],[3]),'Dic(Z8,4)':([8],[4]),'Dic(Z10,5)':([10],[5]),
             'Dic(Z4xZ2,(0,1))':([4,2],[0,1])}[name]
        E=[(v,t) for t in range(2) for v in it.product(*map(range,m))]
        def mul(a,b):
            v,s=a;w,t=b
            return (tuple((u+(-1 if s else 1)*v+s*t*z)%r for u,v,z,r in zip(v,w,y,m)),(s+t)%2)
        return E,(tuple(0 for _ in m),0),mul
    if name in ('D6','D8','D10'):
        m=int(name[1:])//2
        return list(it.product(range(m),range(2))),(0,0),lambda a,b:((a[0]+(-1 if a[1] else 1)*b[0])%m,(a[1]+b[1])%2)
    if name=='A4':
        E=[p for p in it.permutations(range(4)) if sum(p[i]>p[j] for i in range(4) for j in range(i+1,4))%2==0]
        return E,tuple(range(4)),lambda a,b:tuple(b[a[i]] for i in range(4))
    if name=='H1=Pauli':
        zero=(0,0); one=(1,0); minus=(-1,0); I=(one,zero,zero,one)
        X=(zero,one,one,zero);Z=(one,zero,zero,minus);Y=tuple(mulg((0,1),v) for v in matmul(X,Z))
        E={I}; queue=[I]
        for a in queue:
            for b in (X,Z,Y):
                c=matmul(a,b)
                if c not in E:E.add(c);queue.append(c)
        return sorted(E),I,matmul
    if name=='H2=Z8:Z2':
        return list(it.product(range(8),range(2))),(0,0),lambda a,b:((a[0]+(5 if a[1] else 1)*b[0])%8,(a[1]+b[1])%2)
    if name=='H3=Dih(Z3^2)':
        E=[(v,s) for s in range(2) for v in it.product(range(3),repeat=2)]
        return E,((0,0),0),lambda a,b:(tuple((x+(-1 if a[1] else 1)*y)%3 for x,y in zip(a[0],b[0])),(a[1]+b[1])%2)
    if name=='H4=Heis(3)':
        return list(it.product(range(3),repeat=3)),(0,0,0),lambda a,b:((a[0]+b[0])%3,(a[1]+b[1])%3,(a[2]+b[2]+a[0]*b[1])%3)
    raise ValueError(name)


def stabilizer(col,e):
    n=len(col); candidates=[[y for y in range(n) if col[y][e]==col[x][e]] for x in range(n)]
    image=[-1]*n; image[e]=e; used={e}; fixed=[e]; total=0; first_extra=None
    def search():
        nonlocal total,first_extra
        if len(fixed)==n:
            total+=1
            if first_extra is None and any(image[x]!=x for x in range(n)):first_extra=image.copy()
            return
        best=None; possible=None
        for x in range(n):
            if image[x]>=0:continue
            opts=[y for y in candidates[x] if y not in used and all(col[y][image[z]]==col[x][z] for z in fixed)]
            if not opts:return
            if possible is None or len(opts)<len(possible):best,possible=x,opts
            if len(opts)==1:break
        fixed.append(best)
        for y in possible:
            image[best]=y;used.add(y);search();used.remove(y)
        image[best]=-1;fixed.pop()
    search()
    return total,first_extra


def check(name,c):
    E,identity,mul=model(name); n=len(E);index={x:i for i,x in enumerate(E)}; e=index[identity]
    assert n==c['order']
    T=[[index[mul(x,y)] for y in E] for x in E]
    assert all(T[e][i]==i==T[i][e] for i in range(n))
    inv=[next(j for j in range(n) if T[i][j]==e==T[j][i]) for i in range(n)]
    assert all(T[T[i][j]][k]==T[i][T[j][k]] for i in range(n) for j in range(n) for k in range(n))
    D=[[T[x][inv[y]] for y in range(n)] for x in range(n)]
    radial=[0]*n; seen=set(); fine=[0]*n; pairs=[]
    for i in range(n):
        if i==e or fine[i]:continue
        pairs.append(frozenset((i,inv[i])))
        for j in pairs[-1]:fine[j]=len(pairs)
    assert len(pairs)==c['inverse_pairs']
    for color,braces in c['coloring'].items():
        for br in braces:
            ids=[index[ast.literal_eval(s)] for s in br]
            p=frozenset(ids)
            assert len(p)==len(ids) and e not in p and p==frozenset((ids[0],inv[ids[0]]))
            assert not seen.intersection(p);seen.update(p)
            for i in ids:radial[i]=int(color)
    assert seen==set(range(n))-{e}
    assert len(set(radial)-{0})==c['classes']
    A=[[radial[D[x][y]] for y in range(n)] for x in range(n)]
    X=[[fine[D[x][y]] for y in range(n)] for x in range(n)]
    aut,_=stabilizer(A,e);xi,_=stabilizer(X,e)
    assert aut==xi==c['xi_e'],(name,aut,xi,c['xi_e'])
    return dict(group=name,order=n,colours=c['classes'],inverse_pairs=len(pairs),
                certificate_stabilizer=aut,xi_stabilizer=xi,group_axioms_checked=True,passed=True)


def main():
    data=json.loads(Path('certificates.json').read_text()); results=[]
    for name,c in data.items():
        r=check(name,c);results.append(r)
        print(f"PYTHON_CERT {name}: |G|={r['order']} colours={r['colours']} |Aut_e|={r['certificate_stabilizer']} |Xi_e|={r['xi_stabilizer']} PASS",flush=True)
    Path('logs/python_certificate_check.json').write_text(json.dumps(results,indent=2)+'\n')
    print(f"PYTHON_CERT_SUMMARY: {len(results)} of 24 certificates passed")
    assert len(results)==24

if __name__=='__main__':main()


==> anc/five_values/run_all.sh <==
#!/bin/bash
# Usage: bash run_all.sh [all|task1|json|task2|task3|supp|sweep|task4|updated|boolean|env]
# Run from any directory. Canonical inputs: certificates.json and expected.json.
set -euo pipefail
cd "$(dirname "$0")"
NW=${NWORKERS:-16}
stage=${1:-all}
[[ "$NW" =~ ^[1-9][0-9]*$ ]] || { echo "NWORKERS must be a positive integer" >&2; exit 2; }
GAP=(gap -q -b --quitonbreak)
run_env() {
  mkdir -p logs
  {
    echo "date (UTC): $(date -u '+%Y-%m-%d %H:%M:%S')"
    echo "host: $(uname -srvmo)"
    echo "cpus: $(nproc)"
    if command -v gap >/dev/null; then
      echo "gap: $(echo 'Print(GAPInfo.Version, "\n"); QUIT;' | "${GAP[@]}")"
      echo "grape: $(echo 'Print(InstalledPackageVersion("grape"), "\n"); QUIT;' | "${GAP[@]}")"
      echo "smallgrp: $(echo 'Print(InstalledPackageVersion("smallgrp"), "\n"); QUIT;' | "${GAP[@]}")"
    else echo "gap: NOT INSTALLED; no full GAP rerun in this environment"; fi
    echo "dreadnaut: $(command -v dreadnaut || echo NOT_INSTALLED)"
    echo "python: $(python3 --version 2>&1)"
    echo "sha256 of current inputs and code:"
    find . -maxdepth 1 -type f \( -name '*.py' -o -name '*.g' -o -name '*.json' -o -name '*.sh' \) -print0 | sort -z | xargs -0 sha256sum
  } > logs/env.log
}
preflight() {
  for exe in gap dreadnaut python3; do
    command -v "$exe" >/dev/null || { echo "PRECHECK FAILED: missing executable $exe; existing logs left untouched." >&2; exit 127; }
  done
  echo 'if LoadPackage("grape") <> true or LoadPackage("smallgrp") <> true then QUIT_GAP(1); fi; QUIT_GAP(0);' | "${GAP[@]}" >/dev/null
  mkdir -p logs
}
run_gap() { "${GAP[@]}" "$1" </dev/null >"logs/$2" 2>&1; }
workers() {
  local script=$1 prefix=$2
  local -a pids=()
  for ((w=0; w<NW; w++)); do
    FV_WORKER=$w FV_NWORKERS=$NW "${GAP[@]}" "$script" </dev/null >"logs/${prefix}_$w.log" 2>&1 &
    pids+=("$!")
  done
  local failed=0
  for pid in "${pids[@]}"; do wait "$pid" || failed=1; done
  [[ $failed -eq 0 ]]
}
run_json() { python3 certificate_io.py >logs/certificate_inputs.log 2>&1; }
run_task1() { run_json; run_gap task1_certificates.g task1_certificates_current.log; }
run_task2() { workers task2_q8xc3.g task2_worker; FV_NWORKERS=$NW run_gap task2_merge.g task2_q8xc3.log; }
run_task3() { run_gap task3_lower_bounds.g task3_lower_bounds.log; }
run_sweep() { workers supp_sweep.g supp_sweep_worker; FV_NWORKERS=$NW FV_MERGE=1 run_gap supp_sweep.g supp_sweep.log; }
run_supp() {
  run_gap supp_small.g supp_small.log
  workers supp_two_colour.g supp_two_colour_worker
  FV_NWORKERS=$NW FV_MERGE=1 run_gap supp_two_colour.g supp_two_colour.log
  run_gap supp_dic20.g supp_dic20.log
  run_sweep
}
run_task4() { python3 task4_exceptional_set.py >logs/task4_exceptional_set_current.log 2>&1; }
run_updated() {
  python3 independent_check.py >logs/independent_check_current.log 2>&1
  python3 update_certificates.py >logs/search_certificate_comparison.log 2>&1
  run_task1
}
run_boolean() { (cd .. && python3 verify_boolean_enumeration.py) >logs/verify_boolean_enumeration.log 2>&1; run_gap supp_boolean.g supp_boolean.log; }
if [[ "$stage" == env ]]; then run_env; exit 0; fi
if [[ "$stage" == json ]]; then mkdir -p logs; run_json; exit 0; fi
preflight
case "$stage" in
  task1) run_task1;; task2) run_task2;; task3) run_task3;; supp) run_supp;; sweep) run_sweep;;
  task4) run_task4;; updated) run_updated;; boolean) run_boolean;;
  all) run_env; run_task1; run_task2; run_task3; run_supp; run_task4; run_updated; run_boolean; run_env; echo "ALL STAGES PASSED";;
  *) echo "unknown stage $stage" >&2; exit 2;;
esac


==> anc/five_values/supp_boolean.g <==
#############################################################################
##
##  supp_boolean.g  --  supplementary check S5 (not one of the five tasks):
##  independent GAP/nauty recomputation of the counts produced by
##  ../verify_boolean_enumeration.py (Section 6 of the natural-groups paper).
##
##   * C2^3: histogram of identity-stabiliser orders over the 365 partitions into
##     at most three classes, and the number of the 350 partitions into exactly
##     four classes whose colour-preserving group is R(C2^3) (order 8);
##   * C2^2: partitions into at most two classes, and into three classes;
##   * C2^4: the colouring of Proposition 6.6 for the well-order of nonzero
##     vectors by integer value (vector (a,b,c,d) = 8a+4b+2c+d): the retained
##     generators are 1, 2, 4, 8, the rank of g is the position of its highest
##     set bit, word length is the number of set bits; colours (1, rank mod 2) at
##     length one, (2, rank mod 2) at length two, (2, 0) beyond.
##
#############################################################################

Read("lib.g");

Histogram := function(GR, kmin, kmax)
  local labs, sizes, counts, lab, s, p, RT;
  RT := FV_RightTranslations(GR);
  labs := FV_RGS(Length(GR.pairs), kmin, kmax);
  sizes := []; counts := [];
  for lab in labs do
    s := Size(FV_AutLayered(GR.n, FV_ColourMatrix(GR, FV_ColouringFromLabels(GR, lab), "right"),
                            Maximum(lab) + 1)) / GR.n;
    p := Position(sizes, s);
    if p = fail then Add(sizes, s); Add(counts, 1); else counts[p] := counts[p] + 1; fi;
  od;
  SortParallel(sizes, counts);
  return [Length(labs), sizes, counts];
end;

GR := FV_Setup("Z2^3");;
h := Histogram(GR, 1, 3);;
Print("S5 C2^3 partitions into at most 3 classes: ", h[1], "; identity-stabiliser orders ", h[2],
      " with counts ", h[3], "; realizing R(C2^3): ", Sum(h[3]{Positions(h[2], 1)}), "\n");
h := Histogram(GR, 4, 4);;
Print("S5 C2^3 partitions into exactly 4 classes: ", h[1], "; realizing R(C2^3): ",
      Sum(h[3]{Positions(h[2], 1)}), "\n");

GR := FV_Setup("Z2^2");;
h := Histogram(GR, 1, 2);;
h3 := Histogram(GR, 3, 3);;
Print("S5 C2^2 partitions into at most 2 classes: ", h[1], ", realizing: ", Sum(h[3]{Positions(h[2], 1)}),
      "; into exactly 3 classes: ", h3[1], ", realizing: ", Sum(h3[3]{Positions(h3[2], 1)}), "\n");

GR := FV_Setup("Z2^4");;
colv := ListWithIdenticalEntries(GR.n, 0);;
for t in Tuples([0, 1], 4) do
  if t <> [0, 0, 0, 0] then
    v := 8 * t[1] + 4 * t[2] + 2 * t[3] + t[4];
    rk := Log(v, 2);                       # position of the highest set bit
    len := Sum(t);
    if len = 1 then col := [1, rk mod 2];
    elif len = 2 then col := [2, rk mod 2];
    else col := [2, 0]; fi;
    colv[GR.pos(GR.B.parse(Concatenation("(", JoinStringsWithSeparator(List(t, String), ","), ")")))] :=
      Position([[1, 0], [1, 1], [2, 0], [2, 1]], col);
  fi;
od;
k := Length(Set(colv{Difference([1 .. GR.n], [GR.e])}));;
A := FV_AutLayered(GR.n, FV_ColourMatrix(GR, colv, "right"), 4);;
Print("S5 C2^4 Proposition 6.6 metric: colours ", k, ", values with zero ", k + 1,
      ", |colour-preserving group| = ", Size(A), ", identity stabiliser order ", Size(A) / GR.n,
      ", method C: ", FV_CountStabiliser(GR.n, FV_ColourMatrix(GR, colv, "right"), GR.e, 10^6), "\n");
QUIT;


==> anc/five_values/supp_dic20.g <==
#############################################################################
##
##  supp_dic20.g  --  supplementary check S4 (not one of the five tasks).
##
##  The published version of Morris-Tymburski (Art Discrete Appl. Math. 1
##  (2018) #P1.05, Theorem 5.8 and Tables 1 and 4) lists Dic(Z10,5), the
##  dicyclic group of order 20, with Cayley index 4; the arXiv version and
##  the proof's exceptional set E do not.  This script decides the question
##  by computation and, since the group turns out to lie in E, also
##  determines whether it has a three-colour certificate.
##
#############################################################################

Read("lib.g");

GR := FV_Setup("Dic(Z10,5)");;
n := GR.n;; e := GR.e;; m := Length(GR.pairs);;
Print("S4 Dic(Z10,5) = <a, x | a^10, x^2 = a^5, x^-1 a x = a^-1>: |G| = ", n,
      ", IdGroup ", IdGroup(GR.G), ", DicyclicGroup(20) has IdGroup ", IdGroup(DicyclicGroup(20)),
      ", inverse pairs = ", m, "\n");

## names in the notation of the proof's appendix: (a) and (a,x)
nameOf := [];;
for a in [0 .. 9] do
  nameOf[GR.pos(GR.B.parse(Concatenation("(", String(a), ")")))] := Concatenation("(", String(a), ")");
  nameOf[GR.pos(GR.B.parse(Concatenation("(", String(a), ",x)")))] := Concatenation("(", String(a), ",x)");
od;
if not ForAll([1 .. n], i -> IsBound(nameOf[i])) then FV_Fail("names incomplete"); fi;
PairString := q -> Concatenation("{", JoinStringsWithSeparator(nameOf{GR.pairs[q]}, ","), "}");
Print("S4 inverse pairs (order used by the label strings): ", List([1 .. m], PairString), "\n");

lds := FV_XiStabLdS(GR.G);;
fin := FV_FinestColouring(GR);;
fcol := FV_ColourMatrix(GR, fin, "right");;
Xi := FV_AutLayered(n, fcol, m);;
XiB := FV_AutIntersection(n, fcol, m);;
XiC := n * FV_CountStabiliser(n, fcol, e, 10^6);;
Print("S4 classification: ", lds[2], " => |Xi_e| = ", lds[1], "; |Xi(G)| computed A = ", Size(Xi),
      ", B = ", Size(XiB), ", C = ", XiC, "; [Xi:R] = ", Size(Xi) / n, "\n");
XiStab := Stabilizer(Xi, e);;
RT := FV_RightTranslations(GR);;

## the MRR given in Table 4 of the published paper: S = {z^{+-1}, x^{+-1}}, z = a
S := List(["(1)", "(9)", "(0,x)", "(5,x)"], s -> GR.pos(GR.B.parse(s)));;
Print("S4 MT Table 4 connection set {z^+-1, x^+-1} = ", nameOf{S}, " is inverse-closed: ",
      Set(S) = Set(GR.inv{S}), "\n");
colv := List([1 .. n], i -> 0);;
for i in Difference([1 .. n], [e]) do
  if i in S then colv[i] := 2; else colv[i] := 1; fi;
od;
t := FV_TestColouring(GR, colv, 2, XiStab, RT);;
Print("S4 |Aut(Cay(G,S))| for that S = ", t.size, ", Cayley index ", t.size / n, "\n");

## all partitions into at most two classes = all Cayley graphs up to complement
labs := FV_RGS(m, 1, 2);;
minsize := infinity;; nwit := 0;; nreal := 0;;
for lab in labs do
  r := FV_TestColouring(GR, FV_ColouringFromLabels(GR, lab), Maximum(lab) + 1, XiStab, RT);
  minsize := Minimum(minsize, r.size);
  if r.witness = fail then nreal := nreal + 1;
  elif r.witnessOK then nwit := nwit + 1; fi;
od;
Print("S4_TWO partitions into at most 2 classes tested = ", Length(labs), " (2^(m-1) = ", 2^(m - 1),
      "); realizing Xi(G) = ", nreal, "; verified witnesses = ", nwit, "; c(G) = ", minsize / n,
      "; [Xi:R] = ", Size(Xi) / n, "; c(G) > [Xi:R]: ", minsize / n > Size(Xi) / n, "\n");

## all partitions into exactly three classes
labs := FV_RGS(m, 3, 3);;
nwit := 0;; real := [];; nbad := 0;;
for i in [1 .. Length(labs)] do
  colv := FV_ColouringFromLabels(GR, labs[i]);
  r := FV_TestColouring(GR, colv, 3, XiStab, RT);
  if r.witness = fail then
    col := FV_ColourMatrix(GR, colv, "right");
    Add(real, [i, r.size, Size(FV_AutIntersection(n, col, 3)), n * FV_CountStabiliser(n, col, e, 10^6)]);
  elif r.witnessOK then nwit := nwit + 1;
  else nbad := nbad + 1; fi;
od;
Print("S4_THREE partitions into exactly 3 classes tested = ", Length(labs), " (Stirling2(", m, ",3) = ",
      Stirling2(m, 3), "); with verified witness = ", nwit, "; witness checks failed = ", nbad,
      "; without witness = ", Length(real), "; of these with |Aut| = ", Size(Xi), " by methods A, B, C: ",
      Number(real, r -> r[2] = Size(Xi)), ", ", Number(real, r -> r[3] = Size(Xi)), ", ",
      Number(real, r -> r[4] = Size(Xi)), "\n");
if real <> [] then
  lab := labs[real[1][1]];;
  line := Concatenation("**Dic(Z10,5)** (order 20, 3 colors). ",
            JoinStringsWithSeparator(List([0 .. 2], c -> Concatenation("color ", String(c + 1), ": ",
              JoinStringsWithSeparator(List(Filtered([1 .. m], q -> lab[q] = c), PairString), ", "))), "; "));;
  Print("S4_CERTIFICATE ", line, "\n");
  ## the same colouring in the layout of the appendix: (a) before (a,x), increasing a,
  ## inside each brace and among the braces of each colour
  Key := s -> [Number(s, ch -> ch = 'x'), Int(Filtered(s, IsDigitChar))];;
  Braces := function(c)
    local bs, q, b;
    bs := [];
    for q in Filtered([1 .. m], q -> lab[q] = c) do
      b := ShallowCopy(nameOf{GR.pairs[q]});
      SortBy(b, Key);
      Add(bs, b);
    od;
    SortBy(bs, b -> Key(b[1]));
    return bs;
  end;;
  line := Concatenation("**Dic(Z10,5)** (order 20, 3 colors). ",
            JoinStringsWithSeparator(List([0 .. 2], c -> Concatenation("color ", String(c + 1), ": ",
              JoinStringsWithSeparator(List(Braces(c), b -> Concatenation("{", JoinStringsWithSeparator(b, ","), "}")),
                                       ", "))), "; "));;
  Print("S4_APPENDIX_LINE ", line, "\n");
fi;
QUIT;


==> anc/five_values/supp_small.g <==
#############################################################################
##
##  supp_small.g  --  supplementary check S2 (not one of the five tasks).
##
##  Section 2 of the proof says that k(G) = 1, i.e. Xi(G) = Sym(G), happens
##  exactly when |G| <= 2, and Theorem 1 says N(G) = 3 for every group not in
##  E with |G| >= 3.  This computes Xi(C3) directly.
##
#############################################################################

Read("lib.g");

GR := FV_Setup("Z3");;
fin := FV_FinestColouring(GR);;
Xi := FV_AutLayered(GR.n, FV_ColourMatrix(GR, fin, "right"), Length(GR.pairs));;
Print("S2 C3: |G| = ", GR.n, "; inverse pairs of G\\{e}: ", Length(GR.pairs), " (",
      List(GR.pairs, p -> GR.elts{p}), ")\n");
Print("S2 C3: |Xi(C3)| = ", Size(Xi), "; |Sym(C3)| = ", Factorial(GR.n), "; Xi(C3) = Sym(C3): ",
      Xi = SymmetricGroup([1 .. GR.n]), "\n");
Print("S2 C3: the one-colour colouring realizes Xi(C3), so k(C3) = 1 and N(C3) = 2\n");

## Morris-Tymburski print H4 = <a,b,c : a^3 = c^3 = 1, ac = ca, bc = cb, b^-1 a b = ac>
## (Theorem 2.1 and Table 2, both versions) and call it "H4 of order 27" in Table 1.
F := FreeGroup("a", "b", "c");; a := F.1;; b := F.2;; c := F.3;;
rels := [a^3, c^3, Comm(a, c), Comm(b, c), b^-1 * a * b / (a * c)];;
Print("S2 H4 presentation as printed in [MT]: abelian invariants of the group it defines = ",
      AbelianInvariants(F / rels), " (0 = infinite cyclic factor, so the group is infinite)\n");
H := F / Concatenation(rels, [b^3]);;
Print("S2 H4 presentation with b^3 = 1 added: order ", Size(H), ", IdGroup ", IdGroup(H),
      ", exponent ", Exponent(H), "; the proof's Heis(3) has IdGroup ", IdGroup(FV_Setup("H4=Heis(3)").G), "\n");
QUIT;


==> anc/five_values/supp_sweep.g <==
#############################################################################
##
##  supp_sweep.g  --  supplementary check S3 (not one of the five tasks).
##
##  For every group G of order 2..32 in the SmallGroups library:
##    * [Xi(G):R(G)] is computed directly (finest colouring, method A) and
##      compared with the Leemann-de la Salle value;
##    * a random search (fixed seed, at most MAXTRIES inverse-closed S) looks
##      for a Cayley graph with Aut(Cay(G,S)) = Xi(G); a hit shows
##      c(G) = [Xi:R], i.e. G is not in E, and is re-checked by method C.
##  Groups with no hit are listed; for those, exhaustive enumeration of all
##  Cayley graphs is in supp_two_colour.log (the 23 groups of the proof) and
##  supp_dic20.log (Dic(Z10,5)).
##
##  Worker mode: FV_WORKER, FV_NWORKERS.  Merge mode: FV_MERGE=1.
##
#############################################################################

Read("lib.g");

MAXTRIES := 2000;;
NW := Int(GAPInfo.SystemEnvironment.FV_NWORKERS);;
ORDERS := [2 .. 32];;
ALL := Concatenation(List(ORDERS, n -> List([1 .. NumberSmallGroups(n)], i -> [n, i])));;

## IdGroups of the 23 groups of the proof (task1_certificates.log) and of Dic(Z10,5)
PROOF23 := [[4, 2], [8, 5], [16, 14], [8, 2], [16, 10], [16, 2], [9, 2], [27, 5], [8, 4], [16, 12],
            [12, 1], [16, 9], [16, 4], [6, 1], [8, 3], [10, 1], [12, 3], [24, 11], [32, 26], [16, 13],
            [16, 6], [18, 4], [27, 3]];;
DIC20 := [20, 1];;

if IsBound(GAPInfo.SystemEnvironment.FV_MERGE) then
  SWEEP_DATA := [];;
  for w in [0 .. NW - 1] do
    Read(Concatenation("logs/supp_sweep_worker_", String(w), ".data"));
  od;
  res := Concatenation(SWEEP_DATA);;
  Sort(res, function(a, b) return a.id < b.id; end);
  Print("SUPPLEMENTARY CHECK S3: all groups of order 2..32 (SmallGroups library)\n");
  Print("groups expected: ", Length(ALL), "; groups processed: ", Length(res),
        "; each exactly once: ", List(res, r -> r.id) = ALL, "\n");
  for r in res do
    Print("S3 ", r.id, " ", r.structure, ": inverse pairs ", r.m, ", [Xi:R] computed ", r.xiIndex,
          ", LdS ", r.lds, ", agree ", r.xiIndex = r.lds, "; Cayley graph with Aut = Xi found: ", r.found);
    if r.found then Print(" (try ", r.tries, ", confirmed by method C: ", r.confirmedC, ")"); fi;
    Print("\n");
  od;
  notfound := List(Filtered(res, r -> not r.found), r -> r.id);;
  Print("S3 [Xi:R] agrees with the Leemann-de la Salle classification for all ", Length(res), " groups: ",
        ForAll(res, r -> r.xiIndex = r.lds), "\n");
  Print("S3 every random hit confirmed by method C: ", ForAll(Filtered(res, r -> r.found), r -> r.confirmedC), "\n");
  Print("S3 groups with no Cayley graph found having Aut = Xi(G): ", Length(notfound), " ", notfound, "\n");
  Print("S3 these are the 23 groups of the proof plus Dic(Z10,5) = [20,1]: ",
        Set(notfound) = Set(Concatenation(PROOF23, [DIC20])), "\n");
  Print("S3 not found but not among the proof's 23: ", Difference(notfound, PROOF23), "\n");
  Print("S3 among the proof's 23 but found: ", Difference(PROOF23, notfound), "\n");
  QUIT_GAP(0);
fi;

W := Int(GAPInfo.SystemEnvironment.FV_WORKER);;
out := [];;
for j in [1 .. Length(ALL)] do
  if (j - 1) mod NW = W then
    id := ALL[j];
    G := Image(IsomorphismPermGroup(SmallGroup(id[1], id[2])));
    GR := FV_SetupGroup(G, String(id));
    n := GR.n; m := Length(GR.pairs);
    fcol := FV_ColourMatrix(GR, FV_FinestColouring(GR), "right");
    Xi := FV_AutLayered(n, fcol, m);
    r := rec(id := id, structure := StructureDescription(G), m := m, xiIndex := Size(Xi) / n,
             lds := FV_XiStabLdS(G)[1], found := false, tries := 0, labels := fail, confirmedC := fail);
    Reset(GlobalMersenneTwister, 1000 * id[1] + id[2]);
    t := 0;
    while not r.found and t < MAXTRIES do
      t := t + 1;
      lab := List([1 .. m], q -> Random([0, 1]));
      k := Length(Set(lab));
      if k = 1 then lab := List(lab, q -> 0); fi;
      if k = 2 and lab[1] = 1 then lab := 1 - lab; fi;     # normalise to a restricted growth string
      colv := FV_ColouringFromLabels(GR, lab);
      col := FV_ColourMatrix(GR, colv, "right");
      if Size(FV_AutLayered(n, col, k)) = Size(Xi) then
        r.found := true; r.tries := t; r.labels := lab;
        r.confirmedC := n * FV_CountStabiliser(n, col, GR.e, 10^6) = Size(Xi);
      fi;
    od;
    if not r.found then r.tries := t; fi;
    Print("worker ", W, " ", id, " found=", r.found, " tries=", r.tries, "\n");
    Add(out, r);
  fi;
od;
PrintTo(Concatenation("logs/supp_sweep_worker_", String(W), ".data"),
        "SWEEP_DATA[", W + 1, "] := ", out, ";\n");
QUIT;


==> anc/five_values/supp_two_colour.g <==
#############################################################################
##
##  supp_two_colour.g  --  supplementary check S1 (not one of the five tasks).
##
##  For each of the 23 groups of the exceptional set E, every partition of
##  the inverse pairs into at most two classes (= every Cayley graph
##  Cay(G,S), S = S^-1, up to complementation; 2^(m-1) partitions) is tested.
##  This recomputes, from scratch,
##    * that no Cayley graph of G has automorphism group Xi(G), i.e. k(G) >= 3
##      (membership in E, Section 3 of the proof), with a directly verified
##      witness for every partition, and
##    * the Cayley index c(G) = min_S |Aut(Cay(G,S))| / |G|, for comparison
##      with Section 3 of the proof and with Morris-Tymburski, Table 1.
##
##  Worker mode (FV_WORKER, FV_NWORKERS): processes the items whose global
##  number is congruent to FV_WORKER mod FV_NWORKERS.
##  Merge mode (FV_MERGE=1, FV_NWORKERS): checks coverage and reports.
##
#############################################################################

Read("lib.g");

NAMES := ["Z2^2", "Z2^3", "Z2^4", "Z4xZ2", "Z4xZ2^2", "Z4^2", "Z3^2", "Z3^3", "Q8", "Q8xZ2",
          "Dic(Z6,3)", "Dic(Z8,4)", "Dic(Z4xZ2,(0,1))", "D6", "D8", "D10", "A4", "Q8xZ3",
          "Q8xZ4", "H1=Pauli", "H2=Z8:Z2", "H3=Dih(Z3^2)", "H4=Heis(3)"];;

## c(G) from the published Morris--Tymburski classification (see expected.json)
CLAIMED := ["Z2^2", 2, "Z2^3", 6, "Z2^4", 8, "Z4xZ2", 6, "Z4xZ2^2", 8, "Z4^2", 4, "Z3^2", 8,
            "Z3^3", 12, "Q8", 16, "Q8xZ2", 16, "Dic(Z6,3)", 4, "Dic(Z8,4)", 4,
            "Dic(Z4xZ2,(0,1))", 4, "D6", 2, "D8", 2, "D10", 2, "A4", 2, "Q8xZ3", 2, "Q8xZ4", 2,
            "H1=Pauli", 2, "H2=Z8:Z2", 2, "H3=Dih(Z3^2)", 2, "H4=Heis(3)", 2];;
Claimed := name -> CLAIMED[Position(CLAIMED, name) + 1];;

NW := Int(GAPInfo.SystemEnvironment.FV_NWORKERS);;

if IsBound(GAPInfo.SystemEnvironment.FV_MERGE) then
  ##########################################################################
  ## merge mode
  ##########################################################################
  SUPP_DATA := [];;
  for w in [0 .. NW - 1] do
    Read(Concatenation("logs/supp_two_colour_worker_", String(w), ".data"));
  od;
  Print("SUPPLEMENTARY CHECK S1: all partitions into at most 2 classes (Cayley graphs) for the 23 groups of E\n");
  offset := 0;; allok := true;; grandTotal := 0;;
  for name in NAMES do
    GR := FV_Setup(name);
    n := GR.n; m := Length(GR.pairs);
    N := 2^(m - 1);
    xi := FV_XiStabLdS(GR.G)[1];
    mine := List(SUPP_DATA, d -> First(d, r -> r.name = name));
    processed := Sum(mine, r -> r.processed);
    idxsum := Sum(mine, r -> r.idxsum);
    nwit := Sum(mine, r -> r.witnessOK);
    nbad := Sum(mine, r -> r.witnessBad);
    nreal := Sum(mine, r -> r.realizing);
    best := Minimum(List(Filtered(mine, r -> r.processed > 0), r -> r.minsize));
    cover := processed = N and idxsum = Sum([offset + 1 .. offset + N]);
    c := best / n;
    ok := cover and nbad = 0 and nreal = 0 and nwit = N and c > xi and c = Claimed(name);
    allok := allok and ok;
    grandTotal := grandTotal + processed;
    Print("S1 ", name, ": partitions tested = ", processed, " (2^(m-1) = ", N, ", covered exactly once: ", cover,
          "); realizing Xi(G) = ", nreal, "; verified witnesses = ", nwit,
          "; c(G) computed = ", c, "; [Xi:R] = ", xi, "; c(G) > [Xi:R]: ", c > xi,
          "; c(G) stated in Section 3 = ", Claimed(name), "; agrees: ", c = Claimed(name), "\n");
    offset := offset + N;
  od;
  Print("S1_SUMMARY partitions tested in total = ", grandTotal, "; all 23 groups confirmed in E with the stated c(G): ",
        allok, "\n");
  QUIT_GAP(0);
fi;

##########################################################################
## worker mode
##########################################################################
W := Int(GAPInfo.SystemEnvironment.FV_WORKER);;
out := [];;
global := 0;;
t0 := NanosecondsSinceEpoch();;
for name in NAMES do
  GR := FV_Setup(name);
  n := GR.n; m := Length(GR.pairs);
  fin := FV_FinestColouring(GR);
  Xi := FV_AutLayered(n, FV_ColourMatrix(GR, fin, "right"), m);
  XiStab := Stabilizer(Xi, GR.e);
  RT := FV_RightTranslations(GR);
  labs := FV_RGS(m, 1, 2);
  if Length(labs) <> 2^(m - 1) then FV_Fail("RGS count for ", name); fi;
  r := rec(name := name, processed := 0, idxsum := 0, witnessOK := 0, witnessBad := 0,
           realizing := 0, minsize := infinity, minlab := fail);
  for i in [1 .. Length(labs)] do
    global := global + 1;
    if (global - 1) mod NW = W then
      colv := FV_ColouringFromLabels(GR, labs[i]);
      t := FV_TestColouring(GR, colv, Maximum(labs[i]) + 1, XiStab, RT);
      r.processed := r.processed + 1;
      r.idxsum := r.idxsum + global;
      if t.size < r.minsize then r.minsize := t.size; r.minlab := labs[i]; fi;
      if t.witness = fail then
        r.realizing := r.realizing + 1;
        Print("REALIZES ", name, " labels=", labs[i], "\n");
      elif t.witnessOK then
        r.witnessOK := r.witnessOK + 1;
      else
        r.witnessBad := r.witnessBad + 1;
      fi;
    fi;
  od;
  Print("worker ", W, " ", name, ": processed ", r.processed, ", min |Aut| ", r.minsize, "\n");
  Add(out, r);
od;
Print("WORKER_DONE worker=", W, " seconds=", Int((NanosecondsSinceEpoch() - t0) / 10^9), "\n");
PrintTo(Concatenation("logs/supp_two_colour_worker_", String(W), ".data"),
        "SUPP_DATA[", W + 1, "] := ", out, ";\n");
QUIT;


==> anc/five_values/task1_certificates.g <==
#############################################################################
##
##  task1_certificates.g  --  Task 1: independent verification of the 24
##  certificates in certificates.json, compared with expected.json.
##
##  For every group G in the appendix:
##   (a) build G from the appendix/Section 3 definition (lib.g), check its
##       order and its isomorphism type (IdGroup) against an independent
##       GAP construction where one exists;
##   (b) map every element string of the certificate to an element of G and
##       check that the braces are exactly the inverse pairs of G, each
##       non-identity element occurring exactly once;
##   (c) compute |Xi(G)| directly (finest colouring) and compare with the
##       Leemann-de la Salle value |G|*|Xi(G)_e|;
##   (d) compute the colour-preserving group of the certificate by three
##       methods (A: nauty, layered graph; B: intersection of the nauty
##       groups of the colour graphs; C: plain GAP backtrack, no nauty),
##       check that it contains R(G) and Xi(G), that its generators preserve
##       the colouring, and compare its order with |G|*|Xi(G)_e|.
##
#############################################################################

Read("lib.g");

CAP := 10^6;
Read("logs/certificate_input.g");
app := FV_CERTIFICATES;; tab := FV_EXPECTED;;
Print("TASK 1: 24 certificates from certificates.json; table from expected.json\n");
Print("GAP ", GAPInfo.Version, ", GRAPE ", InstalledPackageVersion("grape"),
      ", SmallGrp ", InstalledPackageVersion("smallgrp"), "\n");
if Length(app) <> 24 or List(app,a->a.name) <> List(tab,t->t.name) then
  FV_Fail("certificate/expected-table lists disagree");
fi;
row := fail;;
TabVal := function(f) return row.(f); end;
TabOK := function(f,v) return row.(f)=v; end;

REFERENCE := function(name)
  if   name = "Z2^2"    then return AbelianGroup([2, 2]);
  elif name = "Z2^3"    then return AbelianGroup([2, 2, 2]);
  elif name = "Z2^4"    then return AbelianGroup([2, 2, 2, 2]);
  elif name = "Z4xZ2"   then return AbelianGroup([4, 2]);
  elif name = "Z4xZ2^2" then return AbelianGroup([4, 2, 2]);
  elif name = "Z4^2"    then return AbelianGroup([4, 4]);
  elif name = "Z3^2"    then return AbelianGroup([3, 3]);
  elif name = "Z3^3"    then return AbelianGroup([3, 3, 3]);
  elif name = "Q8"      then return QuaternionGroup(8);
  elif name = "Q8xZ2"   then return DirectProduct(QuaternionGroup(8), CyclicGroup(2));
  elif name = "Q8xZ3"   then return DirectProduct(QuaternionGroup(8), CyclicGroup(3));
  elif name = "Q8xZ4"   then return DirectProduct(QuaternionGroup(8), CyclicGroup(4));
  elif name = "Dic(Z6,3)" then return DicyclicGroup(12);
  elif name = "Dic(Z8,4)" then return DicyclicGroup(16);
  elif name = "Dic(Z10,5)" then return DicyclicGroup(20);
  elif name = "D6"      then return DihedralGroup(6);
  elif name = "D8"      then return DihedralGroup(8);
  elif name = "D10"     then return DihedralGroup(10);
  elif name = "A4"      then return AlternatingGroup(4);
  elif name = "H1=Pauli" then
    # Section 3: <a,b,c | a^2 = b^2 = c^2 = 1, abc = bca = cab>
    return CallFuncList(function(F)
      local a, b, c;
      a := F.1; b := F.2; c := F.3;
      return F / [a^2, b^2, c^2, (a*b*c) / (b*c*a), (b*c*a) / (c*a*b)];
    end, [FreeGroup("a", "b", "c")]);
  elif name = "H4=Heis(3)" then return ExtraspecialGroup(27, 3);
  fi;
  return fail;
end;

## globals used inside the functions in the loop below (bound here only so
## that GAP does not warn about unbound globals when reading the loop)
GR := fail;; n := 0;; seen := [];; col := [];; AutA := Group(());;

results := [];
for a in app do
  Print("=====================================================================\n");
  Print("GROUP ", a.name, "   (JSON entry ", a.line, ")\n");
  row := First(tab, t -> t.name = a.name);
  if row = fail then FV_Fail("missing expected row for ",a.name); fi;
  model := FV_BuildGroup(a.name);
  sg := SmallGroup(row.small_group[1],row.small_group[2]);
  toSmall := IsomorphismGroups(model.G,sg);
  if toSmall=fail then FV_Fail("model not isomorphic to expected SmallGroup: ",a.name); fi;
  B := rec(G:=sg,parse:=s->Image(toSmall,model.parse(s)),
           descr:=Concatenation(model.descr,"; transported to SmallGroup",String(row.small_group)),
           checks:=model.checks);
  GR := FV_SetupB(B,a.name);
  n := GR.n; e := GR.e;
  ok := true;

  ## (a) the group
  Print("  construction: ", GR.B.descr, "\n");
  for c in GR.B.checks do
    Print("  check: ", c[1], ": ", c[2], "\n");
    ok := ok and c[2];
  od;
  Print("  |G| = ", n, "; JSON says ", a.order, "; table says ", TabVal("order"), "\n");
  ok := ok and n = a.order and TabOK("order", n);
  id := IdGroup(GR.G);
  ref := REFERENCE(a.name);
  if ref = fail then
    Print("  IdGroup = ", id, " (no independent reference construction)\n");
  else
    Print("  IdGroup = ", id, "; reference construction has IdGroup ", IdGroup(ref),
          "; match: ", id = IdGroup(ref), "\n");
    ok := ok and id = IdGroup(ref);
  fi;
  Print("  inverse pairs of G: ", Length(GR.pairs), "; table says ", TabVal("pairs"), "\n");
  ok := ok and TabOK("pairs", Length(GR.pairs));

  ## (b) the certificate
  colv := ListWithIdenticalEntries(n, 0);
  seen := ListWithIdenticalEntries(n, 0);
  nbraces := 0;
  pairsok := true;
  for cc in [1 .. Length(a.colours)] do
    for br in a.colours[cc] do
      nbraces := nbraces + 1;
      idx := List(br, s -> GR.pos(GR.B.parse(s)));
      isPair := not e in idx and Length(Set(idx)) = Length(br)
                and Set(idx) = Set([idx[1], GR.inv[idx[1]]]);
      Print("  colour ", cc, ": {", JoinStringsWithSeparator(br, ","), "} -> elements ",
            idx, " = ", List(idx, i -> GR.elts[i]), "; inverse pair: ", isPair, "\n");
      pairsok := pairsok and isPair;
      for i in idx do
        seen[i] := seen[i] + 1;
        colv[i] := cc;
      od;
    od;
  od;
  cover := seen[e] = 0 and ForAll(Difference([1 .. n], [e]), i -> seen[i] = 1);
  Print("  braces are inverse pairs: ", pairsok, "\n");
  Print("  every non-identity element occurs exactly once: ", cover, "\n");
  Print("  braces: ", nbraces, " (inverse pairs of G: ", Length(GR.pairs), ")\n");
  k := Length(a.colours);
  Print("  colours used: ", k, "; JSON says ", a.k, "; table says ", TabVal("colours"), "\n");
  ok := ok and pairsok and cover and nbraces = Length(GR.pairs) and k = a.k and TabOK("colours", k)
        and FV_IsInverseInvariant(GR, colv) and Set(colv{Difference([1 .. n], [e])}) = [1 .. k];

  ## (c) Xi(G)
  lds := FV_XiStabLdS(GR.G);
  Print("  Leemann-de la Salle class: ", lds[2], " => |Xi(G)_e| = ", lds[1], "; table says ", TabVal("xi_e"), "\n");
  ok := ok and TabOK("xi_e", lds[1]);
  expected := n * lds[1];
  fin := FV_FinestColouring(GR);
  fcol := FV_ColourMatrix(GR, fin, "right");
  Xi := FV_AutLayered(n, fcol, Length(GR.pairs));
  XiB := FV_AutIntersection(n, fcol, Length(GR.pairs));
  XiC := FV_CountStabiliser(n, fcol, e, CAP);
  Print("  |Xi(G)| computed: method A ", Size(Xi), ", method B ", Size(XiB),
        ", method C |Xi_e| = ", XiC, " (so |Xi| = ", n * XiC, "); expected |G|*|Xi_e| = ", expected, "\n");
  xiok := Size(Xi) = expected and Size(XiB) = expected and n * XiC = expected and Xi = XiB;
  Print("  Xi(G) consistent with the classification: ", xiok, "\n");
  ok := ok and xiok;

  ## (d) the colour-preserving group of the certificate
  col := FV_ColourMatrix(GR, colv, "right");
  AutA := FV_AutLayered(n, col, k);
  AutB := FV_AutIntersection(n, col, k);
  stabC := FV_CountStabiliser(n, col, e, CAP);
  colL := FV_ColourMatrix(GR, colv, "left");
  AutL := FV_AutLayered(n, colL, k);
  RT := FV_RightTranslations(GR);
  sound := ForAll(GeneratorsOfGroup(AutA), p -> FV_Preserves(n, col, p));
  hasR := ForAll(RT, r -> r in AutA);
  hasXi := IsSubgroup(AutA, Xi);
  Print("  certificate: |Aut| method A (nauty, layered) = ", Size(AutA), "\n");
  Print("  certificate: |Aut| method B (intersection of colour-graph groups) = ", Size(AutB),
        "; A = B as groups: ", AutA = AutB, "\n");
  Print("  certificate: |Aut_e| method C (GAP backtrack) = ", stabC, " (so |Aut| = ", n * stabC, ")\n");
  Print("  certificate: |Aut| with left differences y^-1 x (method A) = ", Size(AutL), "\n");
  Print("  generators of Aut preserve the colouring: ", sound, "; R(G) <= Aut: ", hasR,
        "; Xi(G) <= Aut: ", hasXi, "; Aut = Xi(G): ", AutA = Xi, "\n");
  verified := ok and sound and hasR and hasXi and Size(AutA) = expected and Size(AutB) = expected
              and n * stabC = expected and Size(AutL) = expected and AutA = AutB and AutA = Xi;
  if verified then vs := "yes"; else vs := "NO"; fi;
  Print("RESULT ", a.name, " order=", n, " xi_e=", lds[1], " k=", k,
        " aut_A=", Size(AutA), " aut_B=", Size(AutB), " aut_C=", n * stabC,
        " expected=", expected, " xi_computed=", Size(Xi), " verified=", vs, "\n");
  Add(results, rec(name := a.name, verified := verified));
od;

Print("=====================================================================\n");
nv := Number(results, r -> r.verified);
Print("SUMMARY: ", nv, " of ", Length(results), " certificates verified\n");
if nv <> Length(results) then
  Print("FAILED: ", List(Filtered(results, r -> not r.verified), r -> r.name), "\n");
  QUIT_GAP(1);
fi;
QUIT_GAP(0);


==> anc/five_values/task2_merge.g <==
#############################################################################
##
##  task2_merge.g  --  Task 2: merge the worker results for Q8 x C3.
##
##  Checks that the workers together processed every one of the
##  Stirling2(12,3) = 86526 partitions exactly once, sums the histogram of
##  orders of the colour-preserving groups, and reports the partitions whose
##  colour-preserving group has order exactly 24 = |G| * |Xi(G)_e| (each
##  re-verified by methods B and C in the workers).  All of them are listed
##  in logs/task2_q8xc3_order24.txt; the first one (smallest index) is
##  printed as a certificate in the notation of the proof's appendix.
##
#############################################################################

Read("lib.g");

NW := Int(GAPInfo.SystemEnvironment.FV_NWORKERS);;
GR := FV_Setup("Q8xZ3");;
m := Length(GR.pairs);;
n := GR.n;;
labs := FV_RGS(m, 3, 3);;
N := Length(labs);;

## appendix notation of every element
nameOf := [];;
for s in GR.B.strings do nameOf[GR.pos(s[2])] := s[1]; od;
if not ForAll([1 .. n], i -> IsBound(nameOf[i])) then FV_Fail("element names incomplete"); fi;
PairString := q -> Concatenation("{", JoinStringsWithSeparator(nameOf{GR.pairs[q]}, ","), "}");

Print("TASK 2: Q8 x C3, all partitions of its ", m, " inverse pairs into exactly 3 classes\n");
Print("the inverse pairs, in the order used by the label strings below:\n");
for q in [1 .. m] do Print("  pair ", q, ": ", PairString(q), "\n"); od;
Print("restricted growth strings enumerated: ", N, "; Stirling2(", m, ",3) = ", Stirling2(m, 3), "\n");
parts := Set(List(labs, lab -> Set(List([0 .. 2], c -> Positions(lab, c)))));;
Print("distinct set partitions among them: ", Length(parts),
      "; every one has exactly 3 non-empty classes: ",
      ForAll(parts, P -> Length(P) = 3 and ForAll(P, c -> c <> [])), "\n");
if N <> Stirling2(m, 3) or Length(parts) <> N then FV_Fail("enumeration count mismatch"); fi;

TASK2_DATA := [];;
for w in [0 .. NW - 1] do
  Read(Concatenation("logs/task2_worker_", String(w), ".data"));
od;
if Length(TASK2_DATA) <> NW or not ForAll([1 .. NW], i -> IsBound(TASK2_DATA[i])) then
  FV_Fail("missing worker data");
fi;

## each worker w must have processed exactly the indices i in [1..N] with (i-1) mod NW = w
coverage := true;;
for d in TASK2_DATA do
  mine := Filtered([1 .. N], i -> (i - 1) mod NW = d.worker);
  ok := d.processed = Length(mine) and d.idxsum = Sum(mine)
        and d.witnessOK + Length(d.witnessBad) + Length(d.realizing) = d.processed;
  Print("worker ", d.worker, ": processed ", d.processed, " (expected ", Length(mine), "), index sum ",
        d.idxsum, " (expected ", Sum(mine), "), witnesses verified ", d.witnessOK,
        ", witness checks failed ", Length(d.witnessBad), ", without witness ", Length(d.realizing),
        ": ", ok, "\n");
  coverage := coverage and ok;
od;
total := Sum(TASK2_DATA, d -> d.processed);;
Print("partitions tested in total: ", total, "; all ", N, " covered exactly once: ", coverage and total = N, "\n");

sizes := [];; counts := [];;
for d in TASK2_DATA do
  for j in [1 .. Length(d.sizes)] do
    p := Position(sizes, d.sizes[j]);
    if p = fail then Add(sizes, d.sizes[j]); Add(counts, d.counts[j]);
    else counts[p] := counts[p] + d.counts[j]; fi;
  od;
od;
SortParallel(sizes, counts);
Print("orders of the colour-preserving groups (method A), with the number of partitions:\n");
for j in [1 .. Length(sizes)] do
  Print("  HIST |Aut| = ", sizes[j], " (|Aut_e| = ", sizes[j] / n, "): ", counts[j], "\n");
od;
Print("sum of histogram counts: ", Sum(counts), "\n");

nwit := Sum(TASK2_DATA, d -> d.witnessOK);;
nbad := Sum(TASK2_DATA, d -> Length(d.witnessBad));;
real := Concatenation(List(TASK2_DATA, d -> d.realizing));;
Sort(real);
Print("partitions with colour-preserving group larger than Xi(G), each with a directly verified witness ",
      "(non-identity colour-preserving permutation fixing e): ", nwit, "\n");
Print("witness checks that failed: ", nbad, "\n");
Print("partitions without witness: ", Length(real), "\n");
Print("  of these, order 24 by method A (nauty, layered): ", Number(real, r -> r[2] = 24), "\n");
Print("  of these, order 24 by method B (intersection):   ", Number(real, r -> r[3] = 24), "\n");
Print("  of these, order 24 by method C (GAP backtrack):  ", Number(real, r -> r[4] = 24), "\n");

PrintTo("logs/task2_q8xc3_order24.txt",
        "# Q8 x C3: all partitions of the 12 inverse pairs into exactly 3 classes whose colour-preserving\n",
        "# group has order 24.  Columns: RGS index, labels of pairs 1..12 (pair order as in task2_q8xc3.log),\n",
        "# |Aut| by method A, B, C.\n");
for r in real do
  AppendTo("logs/task2_q8xc3_order24.txt", r[1], " ", labs[r[1]], " ", r[2], " ", r[3], " ", r[4], "\n");
od;
Print("all partitions without witness written to logs/task2_q8xc3_order24.txt (", Length(real), " lines)\n");

allok := coverage and total = N and nbad = 0 and nwit + Length(real) = N
         and ForAll(real, r -> r[2] = 24 and r[3] = 24 and r[4] = 24);;
if not allok then
  Print("TASK2_RESULT inconsistent; see above\n");
elif real = [] then
  Print("TASK2_RESULT none exists: none of the ", N,
        " partitions of the 12 inverse pairs of Q8 x C3 into exactly 3 classes has colour-preserving group of order 24\n");
else
  Print("TASK2_RESULT found: ", Length(real), " of the ", N,
        " partitions have colour-preserving group of order exactly 24 (A, B, C agree)\n");
  lab := labs[real[1][1]];;
  Print("first such partition: index ", real[1][1], ", labels ", lab, "\n");
  line := Concatenation("**Q8xZ3** (order 24, 3 colors). ",
            JoinStringsWithSeparator(List([0 .. 2], c -> Concatenation("color ", String(c + 1), ": ",
              JoinStringsWithSeparator(List(Filtered([1 .. m], q -> lab[q] = c), PairString), ", "))), "; "));;
  Print("CERTIFICATE ", line, "\n");
  PrintTo("logs/task2_q8xc3_certificate.txt", line, "\n");
fi;
QUIT;


==> anc/five_values/task2_q8xc3.g <==
#############################################################################
##
##  task2_q8xc3.g  --  Task 2 worker.  Environment: FV_WORKER, FV_NWORKERS.
##
##  Enumerates all restricted growth strings of length 12 with exactly three
##  values (= all partitions of the 12 inverse pairs of Q8 x C3 into exactly
##  three classes), numbered 1..86526 in lexicographic order, and processes
##  those with (index - 1) mod FV_NWORKERS = FV_WORKER.  For each one the
##  colour-preserving group is computed with nauty (method A of lib.g).
##   * If it is larger than Xi(G) (order 24), a witness is extracted: a
##     generator of the stabiliser of e that is not in Xi(G)_e (trivial
##     here), and re-checked directly against the colouring.
##   * If it has order 24, the order is recomputed by method B
##     (intersection of colour-graph groups) and method C (plain GAP
##     backtrack, no nauty).
##  No symmetry reduction is used.
##
#############################################################################

Read("lib.g");

W := Int(GAPInfo.SystemEnvironment.FV_WORKER);;
NW := Int(GAPInfo.SystemEnvironment.FV_NWORKERS);;

GR := FV_Setup("Q8xZ3");;
m := Length(GR.pairs);;
fin := FV_FinestColouring(GR);;
Xi := FV_AutLayered(GR.n, FV_ColourMatrix(GR, fin, "right"), m);;
XiStab := Stabilizer(Xi, GR.e);;
RT := FV_RightTranslations(GR);;
labs := FV_RGS(m, 3, 3);;
Print("worker ", W, " of ", NW, ": |G| = ", GR.n, ", inverse pairs = ", m,
      ", |Xi(G)| = ", Size(Xi), ", |Xi(G)_e| = ", Size(XiStab),
      ", partitions into exactly 3 classes = ", Length(labs), "\n");

processed := 0;; idxsum := 0;; witnessOK := 0;; witnessBad := [];; realizing := [];;
sizes := [];; counts := [];;
t0 := NanosecondsSinceEpoch();;
for i in [1 .. Length(labs)] do
  if (i - 1) mod NW = W then
    colv := FV_ColouringFromLabels(GR, labs[i]);
    r := FV_TestColouring(GR, colv, 3, XiStab, RT);
    processed := processed + 1;
    idxsum := idxsum + i;
    p := Position(sizes, r.size);
    if p = fail then Add(sizes, r.size); Add(counts, 1); else counts[p] := counts[p] + 1; fi;
    if r.witness = fail then
      col := FV_ColourMatrix(GR, colv, "right");
      Add(realizing, [i, r.size, Size(FV_AutIntersection(GR.n, col, 3)),
                      GR.n * FV_CountStabiliser(GR.n, col, GR.e, 10^6)]);
    elif r.witnessOK then
      witnessOK := witnessOK + 1;
    else
      Add(witnessBad, i);
      Print("WITNESS-CHECK-FAILED index=", i, " labels=", labs[i], "\n");
    fi;
  fi;
od;
SortParallel(sizes, counts);
Print("WORKER_RESULT worker=", W, " processed=", processed, " index_sum=", idxsum,
      " witness_verified=", witnessOK, " witness_failed=", Length(witnessBad),
      " no_witness=", Length(realizing), " seconds=", Int((NanosecondsSinceEpoch() - t0) / 10^9), "\n");
Print("WORKER_HIST sizes=", sizes, " counts=", counts, "\n");
PrintTo(Concatenation("logs/task2_worker_", String(W), ".data"),
        "TASK2_DATA[", W + 1, "] := ",
        rec(worker := W, processed := processed, idxsum := idxsum, witnessOK := witnessOK,
            witnessBad := witnessBad, realizing := realizing, sizes := sizes, counts := counts),
        ";\n");
QUIT;


==> anc/five_values/task3_lower_bounds.g <==
#############################################################################
##
##  task3_lower_bounds.g  --  Task 3: the lower bounds for C2^3 and C3^2.
##
##  For G = C2^3 and G = C3^2, every inverse-invariant partition of G\{e}
##  into at most three classes (= every partition of the inverse pairs into
##  1, 2 or 3 classes, enumerated as restricted growth strings) is tested:
##  the colour-preserving group is computed (method A) and, whenever it is
##  larger than Xi(G), a witness (an element of its stabiliser of e that is
##  not in Xi(G)_e) is re-checked directly against the colouring.  The
##  order is also recomputed by method C (plain GAP backtrack, no nauty).
##
#############################################################################

Read("lib.g");

Print("TASK 3: lower bounds for C2^3 and C3^2\n\n");
grand := true;;
for name in ["Z2^3", "Z3^2"] do
  GR := FV_Setup(name);
  n := GR.n; m := Length(GR.pairs);
  fin := FV_FinestColouring(GR);
  Xi := FV_AutLayered(n, FV_ColourMatrix(GR, fin, "right"), m);
  XiStab := Stabilizer(Xi, GR.e);
  RT := FV_RightTranslations(GR);
  target := n * FV_XiStabLdS(GR.G)[1];
  Print("GROUP ", name, ": |G| = ", n, ", IdGroup ", IdGroup(GR.G), ", inverse pairs = ", m,
        ", |Xi(G)| computed = ", Size(Xi), ", |G|*|Xi(G)_e| (classification) = ", target, "\n");
  labs := FV_RGS(m, 1, 3);
  expectedCount := Stirling2(m, 1) + Stirling2(m, 2) + Stirling2(m, 3);
  Print("  partitions of the ", m, " inverse pairs into at most 3 classes: ", Length(labs),
        " (S(", m, ",1)+S(", m, ",2)+S(", m, ",3) = ", expectedCount, ")\n");
  nreal := 0; nwit := 0; nAC := 0;
  for i in [1 .. Length(labs)] do
    lab := labs[i];
    k := Maximum(lab) + 1;
    colv := FV_ColouringFromLabels(GR, lab);
    r := FV_TestColouring(GR, colv, k, XiStab, RT);
    cC := n * FV_CountStabiliser(n, FV_ColourMatrix(GR, colv, "right"), GR.e, 10^7);
    if cC = r.size then nAC := nAC + 1; fi;
    if r.witness = fail then
      nreal := nreal + 1;
      Print("  REALIZES index=", i, " labels=", lab, " |Aut|=", r.size, "\n");
    elif r.witnessOK then
      nwit := nwit + 1;
      Print("  partition ", i, " labels=", lab, " classes=", k, " |Aut| A=", r.size, " C=", cC,
            " witness ", r.witness, " fixes e and preserves the colouring: true\n");
    else
      Print("  WITNESS-CHECK-FAILED index=", i, "\n");
    fi;
  od;
  ok := Length(labs) = expectedCount and nreal = 0 and nwit = Length(labs) and nAC = Length(labs)
        and Size(Xi) = target;
  grand := grand and ok;
  Print("TASK3_RESULT ", name, ": partitions tested = ", Length(labs), "; with colour-preserving group of order ",
        target, " = ", nreal, "; with verified witness = ", nwit, "; methods A and C agree on ",
        nAC, "; lower bound k(G) >= 4 confirmed: ", ok, "\n\n");
od;
Print("TASK3_SUMMARY both lower bounds confirmed: ", grand, "\n");
QUIT;


==> anc/five_values/task4_exceptional_set.py <==
"""Task 4: the exceptional set E = { finite G : c(G) > [Xi(G):R(G)] } read off
Morris-Tymburski, Table 1, compared with the 24 groups in expected.json.

Sources (transcribed by hand, see METHOD.md):
  PUBLISHED: J. Morris, J. Tymburski, Most rigid representations and Cayley index,
             Art Discrete Appl. Math. 1 (2018) #P1.05, doi:10.26493/2590-9770.1242.809,
             Table 1 on p. 4 (licence CC BY 3.0), PDF from
             https://adam-journal.eu/index.php/ADAM/article/download/1242/1014
  ARXIV:     arXiv:1703.09299, Table 1, as rendered at
             https://ar5iv.labs.arxiv.org/html/1703.09299

For a single group the index [Xi:R] is taken from the direct computation in
logs/supp_sweep.log (every group of order 2..32, identified by IdGroup).  For
the family rows it follows from [LdS, Theorem 2] (abelian non-Boolean: 2;
Q8 x Boolean: 8; other generalized dicyclic: 2) or from c(G) >= [Xi:R]
(rows with c = 1).
"""
import re
import json
import sys

# (row as printed: group, Cayley index, "See" column), IdGroup or None for a family row
PUBLISHED = [
    ("Abelian groups", None, None, None),
    ("Z2, Z2^n, n >= 5", 1, "[7], 1.2 of [10]", None),
    ("Z2^3, Z4 x Z2", 6, "Lemma 2.7 of [10]", [(8, 5), (8, 2)]),
    ("Z2^4", 8, "Table 3", [(16, 14)]),
    ("Z4^2", 4, "Table 3", [(16, 2)]),
    ("Z4 x Z2^2", 8, "Table 3", [(16, 10)]),
    ("Z3^2", 8, "Lemma 2.4 of [10]", [(9, 2)]),
    ("Z3^3", 12, "Table 3", [(27, 5)]),
    ("all other abelian groups", 2, "Theorem 1 of [10]", None),
    ("Hamiltonian 2-groups", None, None, None),
    ("Q8", 16, "Lemma 2.6 of [10]", [(8, 4)]),
    ("Q8 x Z2", 16, "Section 4", [(16, 12)]),
    ("Q8 x Z2^n, n >= 2", 8, "Proposition 4.8", None),
    ("Other generalised dicyclic groups", None, None, None),
    ("Dic(Z6, 3)", 4, "Table 4", [(12, 1)]),
    ("Dic(Z8, 4)", 4, "Table 4", [(16, 9)]),
    ("Dic(Z10, 5)", 4, "Table 4", [(20, 1)]),
    ("Dic(Z4 x Z2, (0, 1))", 4, "Table 4", [(16, 4)]),
    ("all other generalised dicyclic groups", 2, "Section 5, and Theorem 2 of [10]", None),
    ("Exceptional groups", None, None, None),
    ("D6, D8, D10", 2, "Section 2 of [10], or Table 2", [(6, 1), (8, 3), (10, 1)]),
    ("A4", 2, "Table 2", [(12, 3)]),
    ("Q8 x Z3, Q8 x Z4", 2, "Table 2", [(24, 11), (32, 26)]),
    ("H1 of order 16", 2, "Table 2", [(16, 13)]),
    ("H2 of order 16", 2, "Table 2", [(16, 6)]),
    ("H3 of order 18", 2, "Table 2", [(18, 4)]),
    ("H4 of order 27", 2, "Table 2", [(27, 3)]),
    ("Every group not listed above", 1, "[3]", None),
]

# differences of the arXiv version: first row "Z2^n, n >= 5" (no Z2), no Dic(Z10,5) row,
# Q8 x Z2^n row refers to "4.7", and the reference [10] of the published version is [8]
ARXIV = []
for r in PUBLISHED:
    if r[0] == "Dic(Z10, 5)":
        continue
    if r[0] == "Z2, Z2^n, n >= 5":
        r = ("Z2^n, n >= 5", 1, "[6], 1.2 of [8]", None)
    elif r[0] == "Q8 x Z2^n, n >= 2":
        r = ("Q8 x Z2^n, n >= 2", 8, "4.7", None)
    elif r[2] is not None:
        r = (r[0], r[1], r[2].replace("[10]", "[8]"), r[3])
    ARXIV.append(r)

# family rows: [Xi:R] for the groups they cover, and the Boolean groups among them
FAMILY = {
    "Z2, Z2^n, n >= 5": "c = 1, so c = [Xi:R] = 1: none in E",
    "Z2^n, n >= 5": "c = 1, so c = [Xi:R] = 1: none in E",
    "all other abelian groups": "non-Boolean abelian: [Xi:R] = 2 = c, not in E; the Boolean groups left over are "
                                "C1 and C2^2 (published) resp. C1, C2, C2^2 (arXiv), with [Xi:R] = 1 < 2",
    "Q8 x Z2^n, n >= 2": "Q8 x Boolean: [Xi:R] = 8 = c: none in E",
    "all other generalised dicyclic groups": "generalized dicyclic, not Q8 x Boolean: [Xi:R] = 2 = c: none in E",
    "Every group not listed above": "c = 1, so c = [Xi:R] = 1: none in E",
}



def main():
    expected = json.load(open("expected.json", encoding="utf-8"))
    EXPECTED24 = {tuple(r["small_group"]) for r in expected.values()}
    assert len(EXPECTED24) == 24
    xi = {}
    for line in open("logs/supp_sweep.log", encoding="utf-8"):
        m = re.match(r"S3 \[ (\d+), (\d+) \] .*?\[Xi:R\] computed (\d+)", line)
        if m:
            xi[(int(m.group(1)), int(m.group(2)))] = int(m.group(3))
    print(f"[Xi:R] read from logs/supp_sweep.log for {len(xi)} groups of order 2..32")
    derived = {}
    for label, rows in (("PUBLISHED", PUBLISHED), ("ARXIV", ARXIV)):
        print(f"\n{label} Table 1 rows (group | Cayley index | See) and the resulting members of E:")
        E = set()
        for name, c, see, ids in rows:
            if c is None:
                print(f"  {label} ROW [{name}]")
                continue
            if ids is None:
                print(f"  {label} ROW {name} | {c} | {see}  ->  {FAMILY[name]}")
                if name == "all other abelian groups" and c > xi[(4, 2)]:
                    # C2^2 = IdGroup [4,2], Boolean, not listed elsewhere (C1 and C2, also covered by a
                    # literal reading of this row, have Cayley index 1 and are treated separately in the proof)
                    print(f"      C2^2 = IdGroup[4, 2]: [Xi:R] = {xi[(4, 2)]}, c > [Xi:R]: True")
                    E.add((4, 2))
                continue
            parts = []
            for g in ids:
                inE = c > xi[g]
                parts.append(f"IdGroup{list(g)}: [Xi:R] = {xi[g]}, c > [Xi:R]: {inE}")
                if inE:
                    E.add(g)
            print(f"  {label} ROW {name} | {c} | {see}  ->  " + "; ".join(parts))
        derived[label] = E
        print(f"{label}_E {len(E)} groups (|G| >= 3): {sorted(E)}")
        print(f"{label}_E equals the 24 groups in expected.json: {E == EXPECTED24}; "
              f"extra: {sorted(E - EXPECTED24)}; missing: {sorted(EXPECTED24 - E)}")
    assert len(xi) == 143
    assert derived["PUBLISHED"] == EXPECTED24
    assert derived["PUBLISHED"] - derived["ARXIV"] == {(20, 1)}
    print("TASK4_PASS: published 24-entry exceptional set agrees with expected.json")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/five_values/update_certificates.py <==
"""Write certificates.json from input/certificates.json:

  * the Q8xZ3 entry is replaced by the three-colour certificate found in Task 2
    (logs/task2_q8xc3_certificate.txt);
  * an entry for Dic(Z10,5) is inserted after Dic(Z8,4), with the certificate
    found in check S4 (the S4_APPENDIX_LINE of logs/supp_dic20.log), which is
    the Dic(Z10,5) certificate recorded by the original computation.

Elements are written in the encoding of the original file (groups.py):
  Q8xZm   "(q, t)"     = Q8LIST[q] * z^t, Q8LIST = [1, i, -1, -i, j, k, -j, -k];
  Dic(A,y) "((a,), t)" = a * x^t, i.e. "(a)" -> ((a,), 0) and "(a,x)" -> ((a,), 1).
Inverse pairs are listed in the order of their smallest element index in
groups.py (Q8xZm: 3q+t for m=3; Dic(Z10,5): 10t+a), with the names inside a pair
sorted, as certs.py wrote them.  All other entries are left byte-for-byte
unchanged; this is checked."""
import hashlib
import json
import re
import sys

MIDDOT = "·"
Q8LIST = ["1", "i", "-1", "-i", "j", "k", "-j", "-k"]
ORIG = "input/certificates.json"
OUT = "certificates.json"
Q8CERT = "logs/task2_q8xc3_certificate.txt"
DICLOG = "logs/supp_dic20.log"


def split_top(s, sep):
    parts, depth, cur = [], 0, ""
    for ch in s:
        depth += ch in "([{"
        depth -= ch in ")]}"
        if ch == sep and depth == 0:
            parts.append(cur.strip())
            cur = ""
        else:
            cur += ch
    parts.append(cur.strip())
    return parts


def coloring_from_line(line, name, encode, index):
    m = re.search(r"\*\*" + re.escape(name) + r"\*\* \(order \d+, 3 colors\)\. (.*)$", line)
    coloring = {}
    for seg in split_top(m.group(1), ";"):
        c, body = seg.split(":", 1)
        c = c.strip().split()[1]
        pairs = [[encode(x) for x in split_top(b.strip()[1:-1], ",")] for b in split_top(body, ",")]
        pairs.sort(key=lambda p: min(index(x) for x in p))
        coloring[c] = [sorted(str(x) for x in p) for p in pairs]
    return coloring


def encode_q8(s):
    q, z = s.split(MIDDOT)
    return (Q8LIST.index(q), int(z[2:]))


def encode_dic(s):
    m = re.fullmatch(r"\((\d+)(,x)?\)", s)
    return ((int(m.group(1)),), 1 if m.group(2) else 0)


def main():
    raw = open(ORIG, "rb").read()
    data = json.loads(raw)
    faithful = json.dumps(data, indent=1).encode() == raw
    print(f"sha256 {ORIG}: {hashlib.sha256(raw).hexdigest()}")
    print(f"json.dumps(indent=1) reproduces {ORIG} byte for byte: {faithful}")
    if not faithful:
        return 1

    # Q8xZ3: replace the four-colour certificate
    line = open(Q8CERT, encoding="utf-8").read().strip()
    q8 = coloring_from_line(line, "Q8xZ3", encode_q8, lambda x: 3 * x[0] + x[1])
    new_q8 = dict(data["Q8xZ3"])
    new_q8["classes"] = 3
    new_q8["coloring"] = q8
    new_q8["note"] = ("exhaustive search over all 86526 partitions into 3 classes (GAP 4.12.1, GRAPE 4.9.0, "
                      "nauty 2.8.8); see anc/five_values/logs/task2_q8xc3.log")

    # Dic(Z10,5): new entry
    line = next(l for l in open(DICLOG, encoding="utf-8") if l.startswith("S4_APPENDIX_LINE "))
    dic = coloring_from_line(line, "Dic(Z10,5)", encode_dic, lambda x: 10 * x[1] + x[0][0])
    new_dic = {"order": 20, "xi_e": 2, "inverse_pairs": sum(len(v) for v in dic.values()), "classes": 3,
               "coloring": dic,
               "note": ("added 2 October 2026; Dic(Z10,5) is in E by Morris-Tymburski, Art Discrete Appl. Math. 1 "
                        "(2018), Table 1; exhaustive search over all 9330 partitions into 3 classes (GAP 4.12.1, "
                        "GRAPE 4.9.0, nauty 2.8.8); see anc/five_values/logs/supp_dic20.log")}

    out_data = {}
    for k, v in data.items():
        out_data[k] = new_q8 if k == "Q8xZ3" else v
        if k == "Dic(Z8,4)":
            out_data["Dic(Z10,5)"] = new_dic
    out = json.dumps(out_data, indent=1)
    chosen = json.load(open(OUT, encoding="utf-8"))
    candidate = json.loads(out)
    assert set(chosen) == set(candidate)
    for name in chosen:
        for key in ("order", "xi_e", "inverse_pairs", "classes", "coloring"):
            assert chosen[name][key] == candidate[name][key], (name, key)
    print("Regenerated search certificates agree with canonical certificates.json (metadata and colourings)")

    before = json.loads(raw)
    after = json.loads(out)
    print(f"entries unchanged: {sum(before[k] == after.get(k) for k in before)} of {len(before)}; "
          f"changed: {[k for k in before if before[k] != after.get(k)]}; added: {[k for k in after if k not in before]}")
    print(f"order of entries: {list(after)}")
    print(f"new Q8xZ3 entry: classes=3, pairs={sum(len(v) for v in q8.values())}, coloring={json.dumps(q8)}")
    print(f"new Dic(Z10,5) entry: classes=3, pairs={new_dic['inverse_pairs']}, coloring={json.dumps(dic)}")
    print(f"sha256 {OUT}: {hashlib.sha256(out.encode()).hexdigest()}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/verify_boolean_enumeration.py <==
"""verify_boolean_enumeration.py -- finite checks for the Boolean groups C2^2, C2^3, C2^4
accompanying Section 6 of "Finite-valued invariant metrics and a classification of
natural groups" (A. J. Sutherland).  The checks are not used in the proofs.

Method (as described after Proposition 6.7).  The group C2^n is F2^n, with vectors
written as integers 0..2^n-1 and addition = XOR, so x y^-1 = x + y.  The nonzero
vectors are ordered by integer value, and every set partition of them is generated
exactly once as a restricted growth string (class labels assigned in order of first
occurrence).  For the class map C of a partition, all class-preserving permutations f
fixing 0 are tested against C(f(x) + f(y)) = C(x + y) for every pair x != y.  The
enumeration runs over arbitrary bijections within the classes, not only linear maps,
so it computes the full identity stabilizer of the colour-preserving group; the
partition realizes the translations R(C2^n) = Xi(C2^n) exactly when this stabilizer
is trivial.  A metric with that partition as its nonzero level sets takes
(number of classes + 1) values, including zero.

Checks:
  1. C2^3: none of the 365 partitions into at most three classes realizes R(C2^3);
     count of the 350 partitions into exactly four classes that do.
  2. C2^2: no partition into at most two classes realizes R(C2^2); the partition into
     three classes does (so exactly four values are needed).
  3. C2^4: the metric of Proposition 6.6 (colours (1, pi(g)) at word length one,
     (2, pi(g)) at length two, (2, 0) beyond), built from the well-order of nonzero
     vectors by integer value, takes exactly five values and has trivial identity
     stabilizer.  Every well-order yields an ordered basis; GL(4,2) acts transitively
     on ordered bases and carries the construction for one to the construction for
     another, so the result does not depend on the well-order.

Per-partition results are written to verify_boolean_enumeration_results.tsv;
a summary is printed.  Usage:  python3 verify_boolean_enumeration.py
"""
import sys
from collections import Counter

RESULTS = "verify_boolean_enumeration_results.tsv"


def restricted_growth_strings(m, kmin, kmax):
    """All set partitions of m items into kmin..kmax classes, as label lists."""
    out = []

    def rec(prefix, mx):
        if len(prefix) == m:
            if kmin <= mx + 1 <= kmax:
                out.append(list(prefix))
            return
        for c in range(min(mx + 2, kmax)):
            prefix.append(c)
            rec(prefix, max(mx, c))
            prefix.pop()
    rec([], -1)
    return out


def stabilizer_order(n, cls):
    """cls[v] = class of the nonzero vector v (cls[0] unused).  Returns the number of
    permutations f of F2^n with f(0) = 0, class-preserving, and C(f(x)+f(y)) = C(x+y)
    for all x != y."""
    N = 1 << n
    order = list(range(1, N))
    f = [0] * N
    used = [False] * N
    used[0] = True
    count = 0

    def rec(k):
        nonlocal count
        if k == len(order):
            count += 1
            return
        x = order[k]
        for img in range(1, N):
            if used[img] or cls[img] != cls[x]:          # class-preserving (pair {x, 0})
                continue
            if all(cls[img ^ f[y]] == cls[x ^ y] for y in order[:k]):
                f[x] = img
                used[img] = True
                rec(k + 1)
                used[img] = False
    rec(0)
    return count


def proposition_6_6_classes(n):
    """Class map of the Boolean metric of Proposition 6.6 on C2^n, for the well-order
    of nonzero vectors by integer value."""
    N = 1 << n
    # retained elements x_alpha = least element outside the subgroup generated so far
    span, gens = {0}, []
    while len(span) < N:
        x = min(v for v in range(1, N) if v not in span)
        gens.append(x)
        span |= {s ^ x for s in span}
    # subgroup-entry rank: rk(g) = alpha with g in G_{alpha+1} \ G_alpha
    rank, span = {}, {0}
    for alpha, x in enumerate(gens):
        new = {s ^ x for s in span}
        for g in new - span:
            rank[g] = alpha
        span |= new
    eps = lambda a: a % 2                                  # epsilon on finite ordinals
    # word length with respect to S = X (Boolean: every generator is its own inverse)
    length, frontier = {0: 0}, [0]
    while frontier:
        nxt = []
        for v in frontier:
            for x in gens:
                if v ^ x not in length:
                    length[v ^ x] = length[v] + 1
                    nxt.append(v ^ x)
        frontier = nxt
    colour = {}
    for g in range(1, N):
        if length[g] == 1:
            colour[g] = (1, eps(rank[g]))
        elif length[g] == 2:
            colour[g] = (2, eps(rank[g]))
        else:
            colour[g] = (2, 0)
    names = sorted(set(colour.values()))
    return [None] + [names.index(colour[g]) for g in range(1, N)], gens, names


def main():
    rows = []
    summary = []

    def run(n, kmin, kmax, tag):
        m = (1 << n) - 1
        labs = restricted_growth_strings(m, kmin, kmax)
        stabs = []
        for i, lab in enumerate(labs, 1):
            cls = [None] + lab
            s = stabilizer_order(n, cls)
            stabs.append(s)
            classes = [[format(v, f"0{n}b") for v in range(1, m + 1) if lab[v - 1] == c] for c in range(max(lab) + 1)]
            rows.append((f"C2^{n}", tag, i, max(lab) + 1, " | ".join(",".join(c) for c in classes), s,
                         "yes" if s == 1 else "no"))
        return labs, stabs

    # 1. C2^3
    labs, stabs = run(3, 1, 3, "at most 3 classes")
    r = sum(s == 1 for s in stabs)
    summary.append(f"C2^3, partitions of the 7 nonzero vectors into at most 3 classes: {len(labs)}; "
                   f"realizing R(C2^3): {r}; stabilizer orders: {dict(sorted(Counter(stabs).items()))}")
    ok1 = len(labs) == 365 and r == 0
    labs, stabs = run(3, 4, 4, "exactly 4 classes")
    r4 = sum(s == 1 for s in stabs)
    summary.append(f"C2^3, partitions into exactly 4 classes: {len(labs)}; realizing R(C2^3): {r4}")
    ok1 = ok1 and len(labs) == 350

    # 2. C2^2
    labs, stabs = run(2, 1, 2, "at most 2 classes")
    r2 = sum(s == 1 for s in stabs)
    labs3, stabs3 = run(2, 3, 3, "exactly 3 classes")
    r3 = sum(s == 1 for s in stabs3)
    summary.append(f"C2^2, partitions into at most 2 classes: {len(labs)}, realizing: {r2}; "
                   f"into exactly 3 classes: {len(labs3)}, realizing: {r3}; "
                   f"least number of values (with zero): {4 if r2 == 0 and r3 > 0 else 'other'}")
    ok2 = r2 == 0 and r3 == 1

    # 3. C2^4, Proposition 6.6
    cls, gens, names = proposition_6_6_classes(4)
    s = stabilizer_order(4, cls)
    nvals = len(names) + 1
    classes = [[format(v, "04b") for v in range(1, 16) if cls[v] == c] for c in range(len(names))]
    rows.append(("C2^4", "Proposition 6.6 metric", 1, len(names), " | ".join(",".join(c) for c in classes), s,
                 "yes" if s == 1 else "no"))
    summary.append(f"C2^4, Proposition 6.6 metric: retained generators {[format(g, '04b') for g in gens]}, "
                   f"colours {names}, values with zero: {nvals}, identity stabilizer order: {s}")
    ok3 = nvals == 5 and s == 1

    with open(RESULTS, "w", encoding="utf-8", newline="\n") as fh:
        fh.write("# group\tfamily\tindex\tclasses\tpartition (nonzero vectors in binary; classes separated by |)"
                 "\tidentity stabilizer order\trealizes R(G)\n")
        for row in rows:
            fh.write("\t".join(str(x) for x in row) + "\n")
    for line in summary:
        print(line)
    print(f"per-partition results: {RESULTS} ({len(rows)} rows)")
    print(f"SUMMARY C2^3 needs five values: {ok1}; four-class partitions realizing R(C2^3): {r4}; "
          f"C2^2 needs exactly four values: {ok2}; Proposition 6.6 metric on C2^4 has five values and trivial "
          f"identity stabilizer: {ok3}")
    return 0 if ok1 and ok2 and ok3 else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/verify_boolean_enumeration_results.tsv <==
# group	family	index	classes	partition (nonzero vectors in binary; classes separated by |)	identity stabilizer order	realizes R(G)
C2^3	at most 3 classes	1	1	001,010,011,100,101,110,111	5040	no
C2^3	at most 3 classes	2	2	001,010,011,100,101,110 | 111	48	no
C2^3	at most 3 classes	3	2	001,010,011,100,101,111 | 110	48	no
C2^3	at most 3 classes	4	2	001,010,011,100,101 | 110,111	16	no
C2^3	at most 3 classes	5	3	001,010,011,100,101 | 110 | 111	4	no
C2^3	at most 3 classes	6	2	001,010,011,100,110,111 | 101	48	no
C2^3	at most 3 classes	7	2	001,010,011,100,110 | 101,111	16	no
C2^3	at most 3 classes	8	3	001,010,011,100,110 | 101 | 111	4	no
C2^3	at most 3 classes	9	2	001,010,011,100,111 | 101,110	16	no
C2^3	at most 3 classes	10	2	001,010,011,100 | 101,110,111	6	no
C2^3	at most 3 classes	11	3	001,010,011,100 | 101,110 | 111	2	no
C2^3	at most 3 classes	12	3	001,010,011,100,111 | 101 | 110	4	no
C2^3	at most 3 classes	13	3	001,010,011,100 | 101,111 | 110	2	no
C2^3	at most 3 classes	14	3	001,010,011,100 | 101 | 110,111	2	no
C2^3	at most 3 classes	15	2	001,010,011,101,110,111 | 100	48	no
C2^3	at most 3 classes	16	2	001,010,011,101,110 | 100,111	16	no
C2^3	at most 3 classes	17	3	001,010,011,101,110 | 100 | 111	4	no
C2^3	at most 3 classes	18	2	001,010,011,101,111 | 100,110	16	no
C2^3	at most 3 classes	19	2	001,010,011,101 | 100,110,111	6	no
C2^3	at most 3 classes	20	3	001,010,011,101 | 100,110 | 111	2	no
C2^3	at most 3 classes	21	3	001,010,011,101,111 | 100 | 110	4	no
C2^3	at most 3 classes	22	3	001,010,011,101 | 100,111 | 110	2	no
C2^3	at most 3 classes	23	3	001,010,011,101 | 100 | 110,111	2	no
C2^3	at most 3 classes	24	2	001,010,011,110,111 | 100,101	16	no
C2^3	at most 3 classes	25	2	001,010,011,110 | 100,101,111	6	no
C2^3	at most 3 classes	26	3	001,010,011,110 | 100,101 | 111	2	no
C2^3	at most 3 classes	27	2	001,010,011,111 | 100,101,110	6	no
C2^3	at most 3 classes	28	2	001,010,011 | 100,101,110,111	144	no
C2^3	at most 3 classes	29	3	001,010,011 | 100,101,110 | 111	6	no
C2^3	at most 3 classes	30	3	001,010,011,111 | 100,101 | 110	2	no
C2^3	at most 3 classes	31	3	001,010,011 | 100,101,111 | 110	6	no
C2^3	at most 3 classes	32	3	001,010,011 | 100,101 | 110,111	8	no
C2^3	at most 3 classes	33	3	001,010,011,110,111 | 100 | 101	4	no
C2^3	at most 3 classes	34	3	001,010,011,110 | 100,111 | 101	2	no
C2^3	at most 3 classes	35	3	001,010,011,110 | 100 | 101,111	2	no
C2^3	at most 3 classes	36	3	001,010,011,111 | 100,110 | 101	2	no
C2^3	at most 3 classes	37	3	001,010,011 | 100,110,111 | 101	6	no
C2^3	at most 3 classes	38	3	001,010,011 | 100,110 | 101,111	8	no
C2^3	at most 3 classes	39	3	001,010,011,111 | 100 | 101,110	2	no
C2^3	at most 3 classes	40	3	001,010,011 | 100,111 | 101,110	8	no
C2^3	at most 3 classes	41	3	001,010,011 | 100 | 101,110,111	6	no
C2^3	at most 3 classes	42	2	001,010,100,101,110,111 | 011	48	no
C2^3	at most 3 classes	43	2	001,010,100,101,110 | 011,111	16	no
C2^3	at most 3 classes	44	3	001,010,100,101,110 | 011 | 111	4	no
C2^3	at most 3 classes	45	2	001,010,100,101,111 | 011,110	16	no
C2^3	at most 3 classes	46	2	001,010,100,101 | 011,110,111	6	no
C2^3	at most 3 classes	47	3	001,010,100,101 | 011,110 | 111	2	no
C2^3	at most 3 classes	48	3	001,010,100,101,111 | 011 | 110	4	no
C2^3	at most 3 classes	49	3	001,010,100,101 | 011,111 | 110	2	no
C2^3	at most 3 classes	50	3	001,010,100,101 | 011 | 110,111	2	no
C2^3	at most 3 classes	51	2	001,010,100,110,111 | 011,101	16	no
C2^3	at most 3 classes	52	2	001,010,100,110 | 011,101,111	6	no
C2^3	at most 3 classes	53	3	001,010,100,110 | 011,101 | 111	2	no
C2^3	at most 3 classes	54	2	001,010,100,111 | 011,101,110	144	no
C2^3	at most 3 classes	55	2	001,010,100 | 011,101,110,111	6	no
C2^3	at most 3 classes	56	3	001,010,100 | 011,101,110 | 111	6	no
C2^3	at most 3 classes	57	3	001,010,100,111 | 011,101 | 110	16	no
C2^3	at most 3 classes	58	3	001,010,100 | 011,101,111 | 110	2	no
C2^3	at most 3 classes	59	3	001,010,100 | 011,101 | 110,111	2	no
C2^3	at most 3 classes	60	3	001,010,100,110,111 | 011 | 101	4	no
C2^3	at most 3 classes	61	3	001,010,100,110 | 011,111 | 101	2	no
C2^3	at most 3 classes	62	3	001,010,100,110 | 011 | 101,111	2	no
C2^3	at most 3 classes	63	3	001,010,100,111 | 011,110 | 101	16	no
C2^3	at most 3 classes	64	3	001,010,100 | 011,110,111 | 101	2	no
C2^3	at most 3 classes	65	3	001,010,100 | 011,110 | 101,111	2	no
C2^3	at most 3 classes	66	3	001,010,100,111 | 011 | 101,110	16	no
C2^3	at most 3 classes	67	3	001,010,100 | 011,111 | 101,110	2	no
C2^3	at most 3 classes	68	3	001,010,100 | 011 | 101,110,111	2	no
C2^3	at most 3 classes	69	2	001,010,101,110,111 | 011,100	16	no
C2^3	at most 3 classes	70	2	001,010,101,110 | 011,100,111	144	no
C2^3	at most 3 classes	71	3	001,010,101,110 | 011,100 | 111	16	no
C2^3	at most 3 classes	72	2	001,010,101,111 | 011,100,110	6	no
C2^3	at most 3 classes	73	2	001,010,101 | 011,100,110,111	6	no
C2^3	at most 3 classes	74	3	001,010,101 | 011,100,110 | 111	2	no
C2^3	at most 3 classes	75	3	001,010,101,111 | 011,100 | 110	2	no
C2^3	at most 3 classes	76	3	001,010,101 | 011,100,111 | 110	6	no
C2^3	at most 3 classes	77	3	001,010,101 | 011,100 | 110,111	2	no
C2^3	at most 3 classes	78	2	001,010,110,111 | 011,100,101	6	no
C2^3	at most 3 classes	79	2	001,010,110 | 011,100,101,111	6	no
C2^3	at most 3 classes	80	3	001,010,110 | 011,100,101 | 111	2	no
C2^3	at most 3 classes	81	2	001,010,111 | 011,100,101,110	6	no
C2^3	at most 3 classes	82	2	001,010 | 011,100,101,110,111	16	no
C2^3	at most 3 classes	83	3	001,010 | 011,100,101,110 | 111	2	no
C2^3	at most 3 classes	84	3	001,010,111 | 011,100,101 | 110	2	no
C2^3	at most 3 classes	85	3	001,010 | 011,100,101,111 | 110	2	no
C2^3	at most 3 classes	86	3	001,010 | 011,100,101 | 110,111	2	no
C2^3	at most 3 classes	87	3	001,010,110,111 | 011,100 | 101	2	no
C2^3	at most 3 classes	88	3	001,010,110 | 011,100,111 | 101	6	no
C2^3	at most 3 classes	89	3	001,010,110 | 011,100 | 101,111	2	no
C2^3	at most 3 classes	90	3	001,010,111 | 011,100,110 | 101	2	no
C2^3	at most 3 classes	91	3	001,010 | 011,100,110,111 | 101	2	no
C2^3	at most 3 classes	92	3	001,010 | 011,100,110 | 101,111	2	no
C2^3	at most 3 classes	93	3	001,010,111 | 011,100 | 101,110	2	no
C2^3	at most 3 classes	94	3	001,010 | 011,100,111 | 101,110	8	no
C2^3	at most 3 classes	95	3	001,010 | 011,100 | 101,110,111	2	no
C2^3	at most 3 classes	96	3	001,010,101,110,111 | 011 | 100	4	no
C2^3	at most 3 classes	97	3	001,010,101,110 | 011,111 | 100	16	no
C2^3	at most 3 classes	98	3	001,010,101,110 | 011 | 100,111	16	no
C2^3	at most 3 classes	99	3	001,010,101,111 | 011,110 | 100	2	no
C2^3	at most 3 classes	100	3	001,010,101 | 011,110,111 | 100	2	no
C2^3	at most 3 classes	101	3	001,010,101 | 011,110 | 100,111	2	no
C2^3	at most 3 classes	102	3	001,010,101,111 | 011 | 100,110	2	no
C2^3	at most 3 classes	103	3	001,010,101 | 011,111 | 100,110	2	no
C2^3	at most 3 classes	104	3	001,010,101 | 011 | 100,110,111	2	no
C2^3	at most 3 classes	105	3	001,010,110,111 | 011,101 | 100	2	no
C2^3	at most 3 classes	106	3	001,010,110 | 011,101,111 | 100	2	no
C2^3	at most 3 classes	107	3	001,010,110 | 011,101 | 100,111	2	no
C2^3	at most 3 classes	108	3	001,010,111 | 011,101,110 | 100	6	no
C2^3	at most 3 classes	109	3	001,010 | 011,101,110,111 | 100	2	no
C2^3	at most 3 classes	110	3	001,010 | 011,101,110 | 100,111	8	no
C2^3	at most 3 classes	111	3	001,010,111 | 011,101 | 100,110	2	no
C2^3	at most 3 classes	112	3	001,010 | 011,101,111 | 100,110	2	no
C2^3	at most 3 classes	113	3	001,010 | 011,101 | 100,110,111	2	no
C2^3	at most 3 classes	114	3	001,010,110,111 | 011 | 100,101	2	no
C2^3	at most 3 classes	115	3	001,010,110 | 011,111 | 100,101	2	no
C2^3	at most 3 classes	116	3	001,010,110 | 011 | 100,101,111	2	no
C2^3	at most 3 classes	117	3	001,010,111 | 011,110 | 100,101	2	no
C2^3	at most 3 classes	118	3	001,010 | 011,110,111 | 100,101	2	no
C2^3	at most 3 classes	119	3	001,010 | 011,110 | 100,101,111	2	no
C2^3	at most 3 classes	120	3	001,010,111 | 011 | 100,101,110	2	no
C2^3	at most 3 classes	121	3	001,010 | 011,111 | 100,101,110	2	no
C2^3	at most 3 classes	122	3	001,010 | 011 | 100,101,110,111	16	no
C2^3	at most 3 classes	123	2	001,011,100,101,110,111 | 010	48	no
C2^3	at most 3 classes	124	2	001,011,100,101,110 | 010,111	16	no
C2^3	at most 3 classes	125	3	001,011,100,101,110 | 010 | 111	4	no
C2^3	at most 3 classes	126	2	001,011,100,101,111 | 010,110	16	no
C2^3	at most 3 classes	127	2	001,011,100,101 | 010,110,111	6	no
C2^3	at most 3 classes	128	3	001,011,100,101 | 010,110 | 111	2	no
C2^3	at most 3 classes	129	3	001,011,100,101,111 | 010 | 110	4	no
C2^3	at most 3 classes	130	3	001,011,100,101 | 010,111 | 110	2	no
C2^3	at most 3 classes	131	3	001,011,100,101 | 010 | 110,111	2	no
C2^3	at most 3 classes	132	2	001,011,100,110,111 | 010,101	16	no
C2^3	at most 3 classes	133	2	001,011,100,110 | 010,101,111	144	no
C2^3	at most 3 classes	134	3	001,011,100,110 | 010,101 | 111	16	no
C2^3	at most 3 classes	135	2	001,011,100,111 | 010,101,110	6	no
C2^3	at most 3 classes	136	2	001,011,100 | 010,101,110,111	6	no
C2^3	at most 3 classes	137	3	001,011,100 | 010,101,110 | 111	2	no
C2^3	at most 3 classes	138	3	001,011,100,111 | 010,101 | 110	2	no
C2^3	at most 3 classes	139	3	001,011,100 | 010,101,111 | 110	6	no
C2^3	at most 3 classes	140	3	001,011,100 | 010,101 | 110,111	2	no
C2^3	at most 3 classes	141	3	001,011,100,110,111 | 010 | 101	4	no
C2^3	at most 3 classes	142	3	001,011,100,110 | 010,111 | 101	16	no
C2^3	at most 3 classes	143	3	001,011,100,110 | 010 | 101,111	16	no
C2^3	at most 3 classes	144	3	001,011,100,111 | 010,110 | 101	2	no
C2^3	at most 3 classes	145	3	001,011,100 | 010,110,111 | 101	2	no
C2^3	at most 3 classes	146	3	001,011,100 | 010,110 | 101,111	2	no
C2^3	at most 3 classes	147	3	001,011,100,111 | 010 | 101,110	2	no
C2^3	at most 3 classes	148	3	001,011,100 | 010,111 | 101,110	2	no
C2^3	at most 3 classes	149	3	001,011,100 | 010 | 101,110,111	2	no
C2^3	at most 3 classes	150	2	001,011,101,110,111 | 010,100	16	no
C2^3	at most 3 classes	151	2	001,011,101,110 | 010,100,111	6	no
C2^3	at most 3 classes	152	3	001,011,101,110 | 010,100 | 111	2	no
C2^3	at most 3 classes	153	2	001,011,101,111 | 010,100,110	144	no
C2^3	at most 3 classes	154	2	001,011,101 | 010,100,110,111	6	no
C2^3	at most 3 classes	155	3	001,011,101 | 010,100,110 | 111	6	no
C2^3	at most 3 classes	156	3	001,011,101,111 | 010,100 | 110	16	no
C2^3	at most 3 classes	157	3	001,011,101 | 010,100,111 | 110	2	no
C2^3	at most 3 classes	158	3	001,011,101 | 010,100 | 110,111	2	no
C2^3	at most 3 classes	159	2	001,011,110,111 | 010,100,101	6	no
C2^3	at most 3 classes	160	2	001,011,110 | 010,100,101,111	6	no
C2^3	at most 3 classes	161	3	001,011,110 | 010,100,101 | 111	2	no
C2^3	at most 3 classes	162	2	001,011,111 | 010,100,101,110	6	no
C2^3	at most 3 classes	163	2	001,011 | 010,100,101,110,111	16	no
C2^3	at most 3 classes	164	3	001,011 | 010,100,101,110 | 111	2	no
C2^3	at most 3 classes	165	3	001,011,111 | 010,100,101 | 110	2	no
C2^3	at most 3 classes	166	3	001,011 | 010,100,101,111 | 110	2	no
C2^3	at most 3 classes	167	3	001,011 | 010,100,101 | 110,111	2	no
C2^3	at most 3 classes	168	3	001,011,110,111 | 010,100 | 101	2	no
C2^3	at most 3 classes	169	3	001,011,110 | 010,100,111 | 101	2	no
C2^3	at most 3 classes	170	3	001,011,110 | 010,100 | 101,111	2	no
C2^3	at most 3 classes	171	3	001,011,111 | 010,100,110 | 101	6	no
C2^3	at most 3 classes	172	3	001,011 | 010,100,110,111 | 101	2	no
C2^3	at most 3 classes	173	3	001,011 | 010,100,110 | 101,111	8	no
C2^3	at most 3 classes	174	3	001,011,111 | 010,100 | 101,110	2	no
C2^3	at most 3 classes	175	3	001,011 | 010,100,111 | 101,110	2	no
C2^3	at most 3 classes	176	3	001,011 | 010,100 | 101,110,111	2	no
C2^3	at most 3 classes	177	3	001,011,101,110,111 | 010 | 100	4	no
C2^3	at most 3 classes	178	3	001,011,101,110 | 010,111 | 100	2	no
C2^3	at most 3 classes	179	3	001,011,101,110 | 010 | 100,111	2	no
C2^3	at most 3 classes	180	3	001,011,101,111 | 010,110 | 100	16	no
C2^3	at most 3 classes	181	3	001,011,101 | 010,110,111 | 100	2	no
C2^3	at most 3 classes	182	3	001,011,101 | 010,110 | 100,111	2	no
C2^3	at most 3 classes	183	3	001,011,101,111 | 010 | 100,110	16	no
C2^3	at most 3 classes	184	3	001,011,101 | 010,111 | 100,110	2	no
C2^3	at most 3 classes	185	3	001,011,101 | 010 | 100,110,111	2	no
C2^3	at most 3 classes	186	3	001,011,110,111 | 010,101 | 100	2	no
C2^3	at most 3 classes	187	3	001,011,110 | 010,101,111 | 100	6	no
C2^3	at most 3 classes	188	3	001,011,110 | 010,101 | 100,111	2	no
C2^3	at most 3 classes	189	3	001,011,111 | 010,101,110 | 100	2	no
C2^3	at most 3 classes	190	3	001,011 | 010,101,110,111 | 100	2	no
C2^3	at most 3 classes	191	3	001,011 | 010,101,110 | 100,111	2	no
C2^3	at most 3 classes	192	3	001,011,111 | 010,101 | 100,110	2	no
C2^3	at most 3 classes	193	3	001,011 | 010,101,111 | 100,110	8	no
C2^3	at most 3 classes	194	3	001,011 | 010,101 | 100,110,111	2	no
C2^3	at most 3 classes	195	3	001,011,110,111 | 010 | 100,101	2	no
C2^3	at most 3 classes	196	3	001,011,110 | 010,111 | 100,101	2	no
C2^3	at most 3 classes	197	3	001,011,110 | 010 | 100,101,111	2	no
C2^3	at most 3 classes	198	3	001,011,111 | 010,110 | 100,101	2	no
C2^3	at most 3 classes	199	3	001,011 | 010,110,111 | 100,101	2	no
C2^3	at most 3 classes	200	3	001,011 | 010,110 | 100,101,111	2	no
C2^3	at most 3 classes	201	3	001,011,111 | 010 | 100,101,110	2	no
C2^3	at most 3 classes	202	3	001,011 | 010,111 | 100,101,110	2	no
C2^3	at most 3 classes	203	3	001,011 | 010 | 100,101,110,111	16	no
C2^3	at most 3 classes	204	2	001,100,101,110,111 | 010,011	16	no
C2^3	at most 3 classes	205	2	001,100,101,110 | 010,011,111	6	no
C2^3	at most 3 classes	206	3	001,100,101,110 | 010,011 | 111	2	no
C2^3	at most 3 classes	207	2	001,100,101,111 | 010,011,110	6	no
C2^3	at most 3 classes	208	2	001,100,101 | 010,011,110,111	144	no
C2^3	at most 3 classes	209	3	001,100,101 | 010,011,110 | 111	6	no
C2^3	at most 3 classes	210	3	001,100,101,111 | 010,011 | 110	2	no
C2^3	at most 3 classes	211	3	001,100,101 | 010,011,111 | 110	6	no
C2^3	at most 3 classes	212	3	001,100,101 | 010,011 | 110,111	8	no
C2^3	at most 3 classes	213	2	001,100,110,111 | 010,011,101	6	no
C2^3	at most 3 classes	214	2	001,100,110 | 010,011,101,111	6	no
C2^3	at most 3 classes	215	3	001,100,110 | 010,011,101 | 111	2	no
C2^3	at most 3 classes	216	2	001,100,111 | 010,011,101,110	6	no
C2^3	at most 3 classes	217	2	001,100 | 010,011,101,110,111	16	no
C2^3	at most 3 classes	218	3	001,100 | 010,011,101,110 | 111	2	no
C2^3	at most 3 classes	219	3	001,100,111 | 010,011,101 | 110	2	no
C2^3	at most 3 classes	220	3	001,100 | 010,011,101,111 | 110	2	no
C2^3	at most 3 classes	221	3	001,100 | 010,011,101 | 110,111	2	no
C2^3	at most 3 classes	222	3	001,100,110,111 | 010,011 | 101	2	no
C2^3	at most 3 classes	223	3	001,100,110 | 010,011,111 | 101	2	no
C2^3	at most 3 classes	224	3	001,100,110 | 010,011 | 101,111	2	no
C2^3	at most 3 classes	225	3	001,100,111 | 010,011,110 | 101	2	no
C2^3	at most 3 classes	226	3	001,100 | 010,011,110,111 | 101	16	no
C2^3	at most 3 classes	227	3	001,100 | 010,011,110 | 101,111	2	no
C2^3	at most 3 classes	228	3	001,100,111 | 010,011 | 101,110	2	no
C2^3	at most 3 classes	229	3	001,100 | 010,011,111 | 101,110	2	no
C2^3	at most 3 classes	230	3	001,100 | 010,011 | 101,110,111	2	no
C2^3	at most 3 classes	231	2	001,101,110,111 | 010,011,100	6	no
C2^3	at most 3 classes	232	2	001,101,110 | 010,011,100,111	6	no
C2^3	at most 3 classes	233	3	001,101,110 | 010,011,100 | 111	2	no
C2^3	at most 3 classes	234	2	001,101,111 | 010,011,100,110	6	no
C2^3	at most 3 classes	235	2	001,101 | 010,011,100,110,111	16	no
C2^3	at most 3 classes	236	3	001,101 | 010,011,100,110 | 111	2	no
C2^3	at most 3 classes	237	3	001,101,111 | 010,011,100 | 110	2	no
C2^3	at most 3 classes	238	3	001,101 | 010,011,100,111 | 110	2	no
C2^3	at most 3 classes	239	3	001,101 | 010,011,100 | 110,111	2	no
C2^3	at most 3 classes	240	2	001,110,111 | 010,011,100,101	144	no
C2^3	at most 3 classes	241	2	001,110 | 010,011,100,101,111	16	no
C2^3	at most 3 classes	242	3	001,110 | 010,011,100,101 | 111	16	no
C2^3	at most 3 classes	243	2	001,111 | 010,011,100,101,110	16	no
C2^3	at most 3 classes	244	2	001 | 010,011,100,101,110,111	48	no
C2^3	at most 3 classes	245	3	001 | 010,011,100,101,110 | 111	4	no
C2^3	at most 3 classes	246	3	001,111 | 010,011,100,101 | 110	16	no
C2^3	at most 3 classes	247	3	001 | 010,011,100,101,111 | 110	4	no
C2^3	at most 3 classes	248	3	001 | 010,011,100,101 | 110,111	16	no
C2^3	at most 3 classes	249	3	001,110,111 | 010,011,100 | 101	6	no
C2^3	at most 3 classes	250	3	001,110 | 010,011,100,111 | 101	2	no
C2^3	at most 3 classes	251	3	001,110 | 010,011,100 | 101,111	2	no
C2^3	at most 3 classes	252	3	001,111 | 010,011,100,110 | 101	2	no
C2^3	at most 3 classes	253	3	001 | 010,011,100,110,111 | 101	4	no
C2^3	at most 3 classes	254	3	001 | 010,011,100,110 | 101,111	2	no
C2^3	at most 3 classes	255	3	001,111 | 010,011,100 | 101,110	2	no
C2^3	at most 3 classes	256	3	001 | 010,011,100,111 | 101,110	2	no
C2^3	at most 3 classes	257	3	001 | 010,011,100 | 101,110,111	2	no
C2^3	at most 3 classes	258	3	001,101,110,111 | 010,011 | 100	2	no
C2^3	at most 3 classes	259	3	001,101,110 | 010,011,111 | 100	2	no
C2^3	at most 3 classes	260	3	001,101,110 | 010,011 | 100,111	2	no
C2^3	at most 3 classes	261	3	001,101,111 | 010,011,110 | 100	2	no
C2^3	at most 3 classes	262	3	001,101 | 010,011,110,111 | 100	16	no
C2^3	at most 3 classes	263	3	001,101 | 010,011,110 | 100,111	2	no
C2^3	at most 3 classes	264	3	001,101,111 | 010,011 | 100,110	2	no
C2^3	at most 3 classes	265	3	001,101 | 010,011,111 | 100,110	2	no
C2^3	at most 3 classes	266	3	001,101 | 010,011 | 100,110,111	2	no
C2^3	at most 3 classes	267	3	001,110,111 | 010,011,101 | 100	6	no
C2^3	at most 3 classes	268	3	001,110 | 010,011,101,111 | 100	2	no
C2^3	at most 3 classes	269	3	001,110 | 010,011,101 | 100,111	2	no
C2^3	at most 3 classes	270	3	001,111 | 010,011,101,110 | 100	2	no
C2^3	at most 3 classes	271	3	001 | 010,011,101,110,111 | 100	4	no
C2^3	at most 3 classes	272	3	001 | 010,011,101,110 | 100,111	2	no
C2^3	at most 3 classes	273	3	001,111 | 010,011,101 | 100,110	2	no
C2^3	at most 3 classes	274	3	001 | 010,011,101,111 | 100,110	2	no
C2^3	at most 3 classes	275	3	001 | 010,011,101 | 100,110,111	2	no
C2^3	at most 3 classes	276	3	001,110,111 | 010,011 | 100,101	8	no
C2^3	at most 3 classes	277	3	001,110 | 010,011,111 | 100,101	2	no
C2^3	at most 3 classes	278	3	001,110 | 010,011 | 100,101,111	2	no
C2^3	at most 3 classes	279	3	001,111 | 010,011,110 | 100,101	2	no
C2^3	at most 3 classes	280	3	001 | 010,011,110,111 | 100,101	16	no
C2^3	at most 3 classes	281	3	001 | 010,011,110 | 100,101,111	2	no
C2^3	at most 3 classes	282	3	001,111 | 010,011 | 100,101,110	2	no
C2^3	at most 3 classes	283	3	001 | 010,011,111 | 100,101,110	2	no
C2^3	at most 3 classes	284	3	001 | 010,011 | 100,101,110,111	16	no
C2^3	at most 3 classes	285	3	001,100,101,110,111 | 010 | 011	4	no
C2^3	at most 3 classes	286	3	001,100,101,110 | 010,111 | 011	2	no
C2^3	at most 3 classes	287	3	001,100,101,110 | 010 | 011,111	2	no
C2^3	at most 3 classes	288	3	001,100,101,111 | 010,110 | 011	2	no
C2^3	at most 3 classes	289	3	001,100,101 | 010,110,111 | 011	6	no
C2^3	at most 3 classes	290	3	001,100,101 | 010,110 | 011,111	8	no
C2^3	at most 3 classes	291	3	001,100,101,111 | 010 | 011,110	2	no
C2^3	at most 3 classes	292	3	001,100,101 | 010,111 | 011,110	8	no
C2^3	at most 3 classes	293	3	001,100,101 | 010 | 011,110,111	6	no
C2^3	at most 3 classes	294	3	001,100,110,111 | 010,101 | 011	2	no
C2^3	at most 3 classes	295	3	001,100,110 | 010,101,111 | 011	6	no
C2^3	at most 3 classes	296	3	001,100,110 | 010,101 | 011,111	2	no
C2^3	at most 3 classes	297	3	001,100,111 | 010,101,110 | 011	2	no
C2^3	at most 3 classes	298	3	001,100 | 010,101,110,111 | 011	2	no
C2^3	at most 3 classes	299	3	001,100 | 010,101,110 | 011,111	2	no
C2^3	at most 3 classes	300	3	001,100,111 | 010,101 | 011,110	2	no
C2^3	at most 3 classes	301	3	001,100 | 010,101,111 | 011,110	8	no
C2^3	at most 3 classes	302	3	001,100 | 010,101 | 011,110,111	2	no
C2^3	at most 3 classes	303	3	001,100,110,111 | 010 | 011,101	2	no
C2^3	at most 3 classes	304	3	001,100,110 | 010,111 | 011,101	2	no
C2^3	at most 3 classes	305	3	001,100,110 | 010 | 011,101,111	2	no
C2^3	at most 3 classes	306	3	001,100,111 | 010,110 | 011,101	2	no
C2^3	at most 3 classes	307	3	001,100 | 010,110,111 | 011,101	2	no
C2^3	at most 3 classes	308	3	001,100 | 010,110 | 011,101,111	2	no
C2^3	at most 3 classes	309	3	001,100,111 | 010 | 011,101,110	6	no
C2^3	at most 3 classes	310	3	001,100 | 010,111 | 011,101,110	8	no
C2^3	at most 3 classes	311	3	001,100 | 010 | 011,101,110,111	2	no
C2^3	at most 3 classes	312	3	001,101,110,111 | 010,100 | 011	2	no
C2^3	at most 3 classes	313	3	001,101,110 | 010,100,111 | 011	2	no
C2^3	at most 3 classes	314	3	001,101,110 | 010,100 | 011,111	2	no
C2^3	at most 3 classes	315	3	001,101,111 | 010,100,110 | 011	6	no
C2^3	at most 3 classes	316	3	001,101 | 010,100,110,111 | 011	2	no
C2^3	at most 3 classes	317	3	001,101 | 010,100,110 | 011,111	8	no
C2^3	at most 3 classes	318	3	001,101,111 | 010,100 | 011,110	2	no
C2^3	at most 3 classes	319	3	001,101 | 010,100,111 | 011,110	2	no
C2^3	at most 3 classes	320	3	001,101 | 010,100 | 011,110,111	2	no
C2^3	at most 3 classes	321	3	001,110,111 | 010,100,101 | 011	6	no
C2^3	at most 3 classes	322	3	001,110 | 010,100,101,111 | 011	2	no
C2^3	at most 3 classes	323	3	001,110 | 010,100,101 | 011,111	2	no
C2^3	at most 3 classes	324	3	001,111 | 010,100,101,110 | 011	2	no
C2^3	at most 3 classes	325	3	001 | 010,100,101,110,111 | 011	4	no
C2^3	at most 3 classes	326	3	001 | 010,100,101,110 | 011,111	2	no
C2^3	at most 3 classes	327	3	001,111 | 010,100,101 | 011,110	2	no
C2^3	at most 3 classes	328	3	001 | 010,100,101,111 | 011,110	2	no
C2^3	at most 3 classes	329	3	001 | 010,100,101 | 011,110,111	2	no
C2^3	at most 3 classes	330	3	001,110,111 | 010,100 | 011,101	8	no
C2^3	at most 3 classes	331	3	001,110 | 010,100,111 | 011,101	2	no
C2^3	at most 3 classes	332	3	001,110 | 010,100 | 011,101,111	2	no
C2^3	at most 3 classes	333	3	001,111 | 010,100,110 | 011,101	8	no
C2^3	at most 3 classes	334	3	001 | 010,100,110,111 | 011,101	2	no
C2^3	at most 3 classes	335	3	001 | 010,100,110 | 011,101,111	6	no
C2^3	at most 3 classes	336	3	001,111 | 010,100 | 011,101,110	8	no
C2^3	at most 3 classes	337	3	001 | 010,100,111 | 011,101,110	6	no
C2^3	at most 3 classes	338	3	001 | 010,100 | 011,101,110,111	2	no
C2^3	at most 3 classes	339	3	001,101,110,111 | 010 | 011,100	2	no
C2^3	at most 3 classes	340	3	001,101,110 | 010,111 | 011,100	2	no
C2^3	at most 3 classes	341	3	001,101,110 | 010 | 011,100,111	6	no
C2^3	at most 3 classes	342	3	001,101,111 | 010,110 | 011,100	2	no
C2^3	at most 3 classes	343	3	001,101 | 010,110,111 | 011,100	2	no
C2^3	at most 3 classes	344	3	001,101 | 010,110 | 011,100,111	8	no
C2^3	at most 3 classes	345	3	001,101,111 | 010 | 011,100,110	2	no
C2^3	at most 3 classes	346	3	001,101 | 010,111 | 011,100,110	2	no
C2^3	at most 3 classes	347	3	001,101 | 010 | 011,100,110,111	2	no
C2^3	at most 3 classes	348	3	001,110,111 | 010,101 | 011,100	8	no
C2^3	at most 3 classes	349	3	001,110 | 010,101,111 | 011,100	8	no
C2^3	at most 3 classes	350	3	001,110 | 010,101 | 011,100,111	8	no
C2^3	at most 3 classes	351	3	001,111 | 010,101,110 | 011,100	2	no
C2^3	at most 3 classes	352	3	001 | 010,101,110,111 | 011,100	2	no
C2^3	at most 3 classes	353	3	001 | 010,101,110 | 011,100,111	6	no
C2^3	at most 3 classes	354	3	001,111 | 010,101 | 011,100,110	2	no
C2^3	at most 3 classes	355	3	001 | 010,101,111 | 011,100,110	6	no
C2^3	at most 3 classes	356	3	001 | 010,101 | 011,100,110,111	2	no
C2^3	at most 3 classes	357	3	001,110,111 | 010 | 011,100,101	6	no
C2^3	at most 3 classes	358	3	001,110 | 010,111 | 011,100,101	2	no
C2^3	at most 3 classes	359	3	001,110 | 010 | 011,100,101,111	2	no
C2^3	at most 3 classes	360	3	001,111 | 010,110 | 011,100,101	2	no
C2^3	at most 3 classes	361	3	001 | 010,110,111 | 011,100,101	2	no
C2^3	at most 3 classes	362	3	001 | 010,110 | 011,100,101,111	2	no
C2^3	at most 3 classes	363	3	001,111 | 010 | 011,100,101,110	2	no
C2^3	at most 3 classes	364	3	001 | 010,111 | 011,100,101,110	2	no
C2^3	at most 3 classes	365	3	001 | 010 | 011,100,101,110,111	4	no
C2^3	exactly 4 classes	1	4	001,010,011,100 | 101 | 110 | 111	1	yes
C2^3	exactly 4 classes	2	4	001,010,011,101 | 100 | 110 | 111	1	yes
C2^3	exactly 4 classes	3	4	001,010,011 | 100,101 | 110 | 111	2	no
C2^3	exactly 4 classes	4	4	001,010,011,110 | 100 | 101 | 111	1	yes
C2^3	exactly 4 classes	5	4	001,010,011 | 100,110 | 101 | 111	2	no
C2^3	exactly 4 classes	6	4	001,010,011 | 100 | 101,110 | 111	2	no
C2^3	exactly 4 classes	7	4	001,010,011,111 | 100 | 101 | 110	1	yes
C2^3	exactly 4 classes	8	4	001,010,011 | 100,111 | 101 | 110	2	no
C2^3	exactly 4 classes	9	4	001,010,011 | 100 | 101,111 | 110	2	no
C2^3	exactly 4 classes	10	4	001,010,011 | 100 | 101 | 110,111	2	no
C2^3	exactly 4 classes	11	4	001,010,100,101 | 011 | 110 | 111	1	yes
C2^3	exactly 4 classes	12	4	001,010,100 | 011,101 | 110 | 111	2	no
C2^3	exactly 4 classes	13	4	001,010,100,110 | 011 | 101 | 111	1	yes
C2^3	exactly 4 classes	14	4	001,010,100 | 011,110 | 101 | 111	2	no
C2^3	exactly 4 classes	15	4	001,010,100 | 011 | 101,110 | 111	2	no
C2^3	exactly 4 classes	16	4	001,010,100,111 | 011 | 101 | 110	4	no
C2^3	exactly 4 classes	17	4	001,010,100 | 011,111 | 101 | 110	1	yes
C2^3	exactly 4 classes	18	4	001,010,100 | 011 | 101,111 | 110	1	yes
C2^3	exactly 4 classes	19	4	001,010,100 | 011 | 101 | 110,111	1	yes
C2^3	exactly 4 classes	20	4	001,010,101 | 011,100 | 110 | 111	2	no
C2^3	exactly 4 classes	21	4	001,010 | 011,100,101 | 110 | 111	1	yes
C2^3	exactly 4 classes	22	4	001,010,110 | 011,100 | 101 | 111	2	no
C2^3	exactly 4 classes	23	4	001,010 | 011,100,110 | 101 | 111	1	yes
C2^3	exactly 4 classes	24	4	001,010 | 011,100 | 101,110 | 111	2	no
C2^3	exactly 4 classes	25	4	001,010,111 | 011,100 | 101 | 110	1	yes
C2^3	exactly 4 classes	26	4	001,010 | 011,100,111 | 101 | 110	2	no
C2^3	exactly 4 classes	27	4	001,010 | 011,100 | 101,111 | 110	1	yes
C2^3	exactly 4 classes	28	4	001,010 | 011,100 | 101 | 110,111	1	yes
C2^3	exactly 4 classes	29	4	001,010,101,110 | 011 | 100 | 111	4	no
C2^3	exactly 4 classes	30	4	001,010,101 | 011,110 | 100 | 111	1	yes
C2^3	exactly 4 classes	31	4	001,010,101 | 011 | 100,110 | 111	1	yes
C2^3	exactly 4 classes	32	4	001,010,101,111 | 011 | 100 | 110	1	yes
C2^3	exactly 4 classes	33	4	001,010,101 | 011,111 | 100 | 110	2	no
C2^3	exactly 4 classes	34	4	001,010,101 | 011 | 100,111 | 110	2	no
C2^3	exactly 4 classes	35	4	001,010,101 | 011 | 100 | 110,111	1	yes
C2^3	exactly 4 classes	36	4	001,010,110 | 011,101 | 100 | 111	1	yes
C2^3	exactly 4 classes	37	4	001,010 | 011,101,110 | 100 | 111	2	no
C2^3	exactly 4 classes	38	4	001,010 | 011,101 | 100,110 | 111	1	yes
C2^3	exactly 4 classes	39	4	001,010,111 | 011,101 | 100 | 110	2	no
C2^3	exactly 4 classes	40	4	001,010 | 011,101,111 | 100 | 110	1	yes
C2^3	exactly 4 classes	41	4	001,010 | 011,101 | 100,111 | 110	2	no
C2^3	exactly 4 classes	42	4	001,010 | 011,101 | 100 | 110,111	1	yes
C2^3	exactly 4 classes	43	4	001,010,110 | 011 | 100,101 | 111	1	yes
C2^3	exactly 4 classes	44	4	001,010 | 011,110 | 100,101 | 111	1	yes
C2^3	exactly 4 classes	45	4	001,010 | 011 | 100,101,110 | 111	2	no
C2^3	exactly 4 classes	46	4	001,010,111 | 011 | 100,101 | 110	1	yes
C2^3	exactly 4 classes	47	4	001,010 | 011,111 | 100,101 | 110	1	yes
C2^3	exactly 4 classes	48	4	001,010 | 011 | 100,101,111 | 110	2	no
C2^3	exactly 4 classes	49	4	001,010 | 011 | 100,101 | 110,111	2	no
C2^3	exactly 4 classes	50	4	001,010,110,111 | 011 | 100 | 101	1	yes
C2^3	exactly 4 classes	51	4	001,010,110 | 011,111 | 100 | 101	2	no
C2^3	exactly 4 classes	52	4	001,010,110 | 011 | 100,111 | 101	2	no
C2^3	exactly 4 classes	53	4	001,010,110 | 011 | 100 | 101,111	1	yes
C2^3	exactly 4 classes	54	4	001,010,111 | 011,110 | 100 | 101	2	no
C2^3	exactly 4 classes	55	4	001,010 | 011,110,111 | 100 | 101	1	yes
C2^3	exactly 4 classes	56	4	001,010 | 011,110 | 100,111 | 101	2	no
C2^3	exactly 4 classes	57	4	001,010 | 011,110 | 100 | 101,111	1	yes
C2^3	exactly 4 classes	58	4	001,010,111 | 011 | 100,110 | 101	1	yes
C2^3	exactly 4 classes	59	4	001,010 | 011,111 | 100,110 | 101	1	yes
C2^3	exactly 4 classes	60	4	001,010 | 011 | 100,110,111 | 101	2	no
C2^3	exactly 4 classes	61	4	001,010 | 011 | 100,110 | 101,111	2	no
C2^3	exactly 4 classes	62	4	001,010,111 | 011 | 100 | 101,110	2	no
C2^3	exactly 4 classes	63	4	001,010 | 011,111 | 100 | 101,110	2	no
C2^3	exactly 4 classes	64	4	001,010 | 011 | 100,111 | 101,110	8	no
C2^3	exactly 4 classes	65	4	001,010 | 011 | 100 | 101,110,111	2	no
C2^3	exactly 4 classes	66	4	001,011,100,101 | 010 | 110 | 111	1	yes
C2^3	exactly 4 classes	67	4	001,011,100 | 010,101 | 110 | 111	2	no
C2^3	exactly 4 classes	68	4	001,011,100,110 | 010 | 101 | 111	4	no
C2^3	exactly 4 classes	69	4	001,011,100 | 010,110 | 101 | 111	1	yes
C2^3	exactly 4 classes	70	4	001,011,100 | 010 | 101,110 | 111	1	yes
C2^3	exactly 4 classes	71	4	001,011,100,111 | 010 | 101 | 110	1	yes
C2^3	exactly 4 classes	72	4	001,011,100 | 010,111 | 101 | 110	2	no
C2^3	exactly 4 classes	73	4	001,011,100 | 010 | 101,111 | 110	2	no
C2^3	exactly 4 classes	74	4	001,011,100 | 010 | 101 | 110,111	1	yes
C2^3	exactly 4 classes	75	4	001,011,101 | 010,100 | 110 | 111	2	no
C2^3	exactly 4 classes	76	4	001,011 | 010,100,101 | 110 | 111	1	yes
C2^3	exactly 4 classes	77	4	001,011,110 | 010,100 | 101 | 111	1	yes
C2^3	exactly 4 classes	78	4	001,011 | 010,100,110 | 101 | 111	2	no
C2^3	exactly 4 classes	79	4	001,011 | 010,100 | 101,110 | 111	1	yes
C2^3	exactly 4 classes	80	4	001,011,111 | 010,100 | 101 | 110	2	no
C2^3	exactly 4 classes	81	4	001,011 | 010,100,111 | 101 | 110	1	yes
C2^3	exactly 4 classes	82	4	001,011 | 010,100 | 101,111 | 110	2	no
C2^3	exactly 4 classes	83	4	001,011 | 010,100 | 101 | 110,111	1	yes
C2^3	exactly 4 classes	84	4	001,011,101,110 | 010 | 100 | 111	1	yes
C2^3	exactly 4 classes	85	4	001,011,101 | 010,110 | 100 | 111	2	no
C2^3	exactly 4 classes	86	4	001,011,101 | 010 | 100,110 | 111	2	no
C2^3	exactly 4 classes	87	4	001,011,101,111 | 010 | 100 | 110	4	no
C2^3	exactly 4 classes	88	4	001,011,101 | 010,111 | 100 | 110	1	yes
C2^3	exactly 4 classes	89	4	001,011,101 | 010 | 100,111 | 110	1	yes
C2^3	exactly 4 classes	90	4	001,011,101 | 010 | 100 | 110,111	1	yes
C2^3	exactly 4 classes	91	4	001,011,110 | 010,101 | 100 | 111	2	no
C2^3	exactly 4 classes	92	4	001,011 | 010,101,110 | 100 | 111	1	yes
C2^3	exactly 4 classes	93	4	001,011 | 010,101 | 100,110 | 111	2	no
C2^3	exactly 4 classes	94	4	001,011,111 | 010,101 | 100 | 110	1	yes
C2^3	exactly 4 classes	95	4	001,011 | 010,101,111 | 100 | 110	2	no
C2^3	exactly 4 classes	96	4	001,011 | 010,101 | 100,111 | 110	1	yes
C2^3	exactly 4 classes	97	4	001,011 | 010,101 | 100 | 110,111	1	yes
C2^3	exactly 4 classes	98	4	001,011,110 | 010 | 100,101 | 111	1	yes
C2^3	exactly 4 classes	99	4	001,011 | 010,110 | 100,101 | 111	1	yes
C2^3	exactly 4 classes	100	4	001,011 | 010 | 100,101,110 | 111	2	no
C2^3	exactly 4 classes	101	4	001,011,111 | 010 | 100,101 | 110	1	yes
C2^3	exactly 4 classes	102	4	001,011 | 010,111 | 100,101 | 110	1	yes
C2^3	exactly 4 classes	103	4	001,011 | 010 | 100,101,111 | 110	2	no
C2^3	exactly 4 classes	104	4	001,011 | 010 | 100,101 | 110,111	2	no
C2^3	exactly 4 classes	105	4	001,011,110,111 | 010 | 100 | 101	1	yes
C2^3	exactly 4 classes	106	4	001,011,110 | 010,111 | 100 | 101	2	no
C2^3	exactly 4 classes	107	4	001,011,110 | 010 | 100,111 | 101	1	yes
C2^3	exactly 4 classes	108	4	001,011,110 | 010 | 100 | 101,111	2	no
C2^3	exactly 4 classes	109	4	001,011,111 | 010,110 | 100 | 101	2	no
C2^3	exactly 4 classes	110	4	001,011 | 010,110,111 | 100 | 101	1	yes
C2^3	exactly 4 classes	111	4	001,011 | 010,110 | 100,111 | 101	1	yes
C2^3	exactly 4 classes	112	4	001,011 | 010,110 | 100 | 101,111	2	no
C2^3	exactly 4 classes	113	4	001,011,111 | 010 | 100,110 | 101	2	no
C2^3	exactly 4 classes	114	4	001,011 | 010,111 | 100,110 | 101	2	no
C2^3	exactly 4 classes	115	4	001,011 | 010 | 100,110,111 | 101	2	no
C2^3	exactly 4 classes	116	4	001,011 | 010 | 100,110 | 101,111	8	no
C2^3	exactly 4 classes	117	4	001,011,111 | 010 | 100 | 101,110	1	yes
C2^3	exactly 4 classes	118	4	001,011 | 010,111 | 100 | 101,110	1	yes
C2^3	exactly 4 classes	119	4	001,011 | 010 | 100,111 | 101,110	2	no
C2^3	exactly 4 classes	120	4	001,011 | 010 | 100 | 101,110,111	2	no
C2^3	exactly 4 classes	121	4	001,100,101 | 010,011 | 110 | 111	2	no
C2^3	exactly 4 classes	122	4	001,100 | 010,011,101 | 110 | 111	1	yes
C2^3	exactly 4 classes	123	4	001,100,110 | 010,011 | 101 | 111	1	yes
C2^3	exactly 4 classes	124	4	001,100 | 010,011,110 | 101 | 111	2	no
C2^3	exactly 4 classes	125	4	001,100 | 010,011 | 101,110 | 111	1	yes
C2^3	exactly 4 classes	126	4	001,100,111 | 010,011 | 101 | 110	1	yes
C2^3	exactly 4 classes	127	4	001,100 | 010,011,111 | 101 | 110	2	no
C2^3	exactly 4 classes	128	4	001,100 | 010,011 | 101,111 | 110	1	yes
C2^3	exactly 4 classes	129	4	001,100 | 010,011 | 101 | 110,111	2	no
C2^3	exactly 4 classes	130	4	001,101 | 010,011,100 | 110 | 111	1	yes
C2^3	exactly 4 classes	131	4	001 | 010,011,100,101 | 110 | 111	4	no
C2^3	exactly 4 classes	132	4	001,110 | 010,011,100 | 101 | 111	2	no
C2^3	exactly 4 classes	133	4	001 | 010,011,100,110 | 101 | 111	1	yes
C2^3	exactly 4 classes	134	4	001 | 010,011,100 | 101,110 | 111	1	yes
C2^3	exactly 4 classes	135	4	001,111 | 010,011,100 | 101 | 110	2	no
C2^3	exactly 4 classes	136	4	001 | 010,011,100,111 | 101 | 110	1	yes
C2^3	exactly 4 classes	137	4	001 | 010,011,100 | 101,111 | 110	1	yes
C2^3	exactly 4 classes	138	4	001 | 010,011,100 | 101 | 110,111	2	no
C2^3	exactly 4 classes	139	4	001,101,110 | 010,011 | 100 | 111	1	yes
C2^3	exactly 4 classes	140	4	001,101 | 010,011,110 | 100 | 111	2	no
C2^3	exactly 4 classes	141	4	001,101 | 010,011 | 100,110 | 111	1	yes
C2^3	exactly 4 classes	142	4	001,101,111 | 010,011 | 100 | 110	1	yes
C2^3	exactly 4 classes	143	4	001,101 | 010,011,111 | 100 | 110	2	no
C2^3	exactly 4 classes	144	4	001,101 | 010,011 | 100,111 | 110	1	yes
C2^3	exactly 4 classes	145	4	001,101 | 010,011 | 100 | 110,111	2	no
C2^3	exactly 4 classes	146	4	001,110 | 010,011,101 | 100 | 111	2	no
C2^3	exactly 4 classes	147	4	001 | 010,011,101,110 | 100 | 111	1	yes
C2^3	exactly 4 classes	148	4	001 | 010,011,101 | 100,110 | 111	1	yes
C2^3	exactly 4 classes	149	4	001,111 | 010,011,101 | 100 | 110	2	no
C2^3	exactly 4 classes	150	4	001 | 010,011,101,111 | 100 | 110	1	yes
C2^3	exactly 4 classes	151	4	001 | 010,011,101 | 100,111 | 110	1	yes
C2^3	exactly 4 classes	152	4	001 | 010,011,101 | 100 | 110,111	2	no
C2^3	exactly 4 classes	153	4	001,110 | 010,011 | 100,101 | 111	2	no
C2^3	exactly 4 classes	154	4	001 | 010,011,110 | 100,101 | 111	2	no
C2^3	exactly 4 classes	155	4	001 | 010,011 | 100,101,110 | 111	2	no
C2^3	exactly 4 classes	156	4	001,111 | 010,011 | 100,101 | 110	2	no
C2^3	exactly 4 classes	157	4	001 | 010,011,111 | 100,101 | 110	2	no
C2^3	exactly 4 classes	158	4	001 | 010,011 | 100,101,111 | 110	2	no
C2^3	exactly 4 classes	159	4	001 | 010,011 | 100,101 | 110,111	8	no
C2^3	exactly 4 classes	160	4	001,110,111 | 010,011 | 100 | 101	2	no
C2^3	exactly 4 classes	161	4	001,110 | 010,011,111 | 100 | 101	1	yes
C2^3	exactly 4 classes	162	4	001,110 | 010,011 | 100,111 | 101	1	yes
C2^3	exactly 4 classes	163	4	001,110 | 010,011 | 100 | 101,111	1	yes
C2^3	exactly 4 classes	164	4	001,111 | 010,011,110 | 100 | 101	1	yes
C2^3	exactly 4 classes	165	4	001 | 010,011,110,111 | 100 | 101	4	no
C2^3	exactly 4 classes	166	4	001 | 010,011,110 | 100,111 | 101	1	yes
C2^3	exactly 4 classes	167	4	001 | 010,011,110 | 100 | 101,111	1	yes
C2^3	exactly 4 classes	168	4	001,111 | 010,011 | 100,110 | 101	1	yes
C2^3	exactly 4 classes	169	4	001 | 010,011,111 | 100,110 | 101	1	yes
C2^3	exactly 4 classes	170	4	001 | 010,011 | 100,110,111 | 101	2	no
C2^3	exactly 4 classes	171	4	001 | 010,011 | 100,110 | 101,111	2	no
C2^3	exactly 4 classes	172	4	001,111 | 010,011 | 100 | 101,110	1	yes
C2^3	exactly 4 classes	173	4	001 | 010,011,111 | 100 | 101,110	1	yes
C2^3	exactly 4 classes	174	4	001 | 010,011 | 100,111 | 101,110	2	no
C2^3	exactly 4 classes	175	4	001 | 010,011 | 100 | 101,110,111	2	no
C2^3	exactly 4 classes	176	4	001,100,101,110 | 010 | 011 | 111	1	yes
C2^3	exactly 4 classes	177	4	001,100,101 | 010,110 | 011 | 111	2	no
C2^3	exactly 4 classes	178	4	001,100,101 | 010 | 011,110 | 111	2	no
C2^3	exactly 4 classes	179	4	001,100,101,111 | 010 | 011 | 110	1	yes
C2^3	exactly 4 classes	180	4	001,100,101 | 010,111 | 011 | 110	2	no
C2^3	exactly 4 classes	181	4	001,100,101 | 010 | 011,111 | 110	2	no
C2^3	exactly 4 classes	182	4	001,100,101 | 010 | 011 | 110,111	2	no
C2^3	exactly 4 classes	183	4	001,100,110 | 010,101 | 011 | 111	2	no
C2^3	exactly 4 classes	184	4	001,100 | 010,101,110 | 011 | 111	1	yes
C2^3	exactly 4 classes	185	4	001,100 | 010,101 | 011,110 | 111	2	no
C2^3	exactly 4 classes	186	4	001,100,111 | 010,101 | 011 | 110	1	yes
C2^3	exactly 4 classes	187	4	001,100 | 010,101,111 | 011 | 110	2	no
C2^3	exactly 4 classes	188	4	001,100 | 010,101 | 011,111 | 110	1	yes
C2^3	exactly 4 classes	189	4	001,100 | 010,101 | 011 | 110,111	1	yes
C2^3	exactly 4 classes	190	4	001,100,110 | 010 | 011,101 | 111	1	yes
C2^3	exactly 4 classes	191	4	001,100 | 010,110 | 011,101 | 111	1	yes
C2^3	exactly 4 classes	192	4	001,100 | 010 | 011,101,110 | 111	2	no
C2^3	exactly 4 classes	193	4	001,100,111 | 010 | 011,101 | 110	2	no
C2^3	exactly 4 classes	194	4	001,100 | 010,111 | 011,101 | 110	2	no
C2^3	exactly 4 classes	195	4	001,100 | 010 | 011,101,111 | 110	1	yes
C2^3	exactly 4 classes	196	4	001,100 | 010 | 011,101 | 110,111	1	yes
C2^3	exactly 4 classes	197	4	001,100,110,111 | 010 | 011 | 101	1	yes
C2^3	exactly 4 classes	198	4	001,100,110 | 010,111 | 011 | 101	2	no
C2^3	exactly 4 classes	199	4	001,100,110 | 010 | 011,111 | 101	1	yes
C2^3	exactly 4 classes	200	4	001,100,110 | 010 | 011 | 101,111	2	no
C2^3	exactly 4 classes	201	4	001,100,111 | 010,110 | 011 | 101	1	yes
C2^3	exactly 4 classes	202	4	001,100 | 010,110,111 | 011 | 101	2	no
C2^3	exactly 4 classes	203	4	001,100 | 010,110 | 011,111 | 101	2	no
C2^3	exactly 4 classes	204	4	001,100 | 010,110 | 011 | 101,111	1	yes
C2^3	exactly 4 classes	205	4	001,100,111 | 010 | 011,110 | 101	2	no
C2^3	exactly 4 classes	206	4	001,100 | 010,111 | 011,110 | 101	8	no
C2^3	exactly 4 classes	207	4	001,100 | 010 | 011,110,111 | 101	2	no
C2^3	exactly 4 classes	208	4	001,100 | 010 | 011,110 | 101,111	2	no
C2^3	exactly 4 classes	209	4	001,100,111 | 010 | 011 | 101,110	2	no
C2^3	exactly 4 classes	210	4	001,100 | 010,111 | 011 | 101,110	2	no
C2^3	exactly 4 classes	211	4	001,100 | 010 | 011,111 | 101,110	1	yes
C2^3	exactly 4 classes	212	4	001,100 | 010 | 011 | 101,110,111	1	yes
C2^3	exactly 4 classes	213	4	001,101,110 | 010,100 | 011 | 111	1	yes
C2^3	exactly 4 classes	214	4	001,101 | 010,100,110 | 011 | 111	2	no
C2^3	exactly 4 classes	215	4	001,101 | 010,100 | 011,110 | 111	1	yes
C2^3	exactly 4 classes	216	4	001,101,111 | 010,100 | 011 | 110	2	no
C2^3	exactly 4 classes	217	4	001,101 | 010,100,111 | 011 | 110	1	yes
C2^3	exactly 4 classes	218	4	001,101 | 010,100 | 011,111 | 110	2	no
C2^3	exactly 4 classes	219	4	001,101 | 010,100 | 011 | 110,111	1	yes
C2^3	exactly 4 classes	220	4	001,110 | 010,100,101 | 011 | 111	2	no
C2^3	exactly 4 classes	221	4	001 | 010,100,101,110 | 011 | 111	1	yes
C2^3	exactly 4 classes	222	4	001 | 010,100,101 | 011,110 | 111	1	yes
C2^3	exactly 4 classes	223	4	001,111 | 010,100,101 | 011 | 110	2	no
C2^3	exactly 4 classes	224	4	001 | 010,100,101,111 | 011 | 110	1	yes
C2^3	exactly 4 classes	225	4	001 | 010,100,101 | 011,111 | 110	1	yes
C2^3	exactly 4 classes	226	4	001 | 010,100,101 | 011 | 110,111	2	no
C2^3	exactly 4 classes	227	4	001,110 | 010,100 | 011,101 | 111	2	no
C2^3	exactly 4 classes	228	4	001 | 010,100,110 | 011,101 | 111	2	no
C2^3	exactly 4 classes	229	4	001 | 010,100 | 011,101,110 | 111	2	no
C2^3	exactly 4 classes	230	4	001,111 | 010,100 | 011,101 | 110	8	no
C2^3	exactly 4 classes	231	4	001 | 010,100,111 | 011,101 | 110	2	no
C2^3	exactly 4 classes	232	4	001 | 010,100 | 011,101,111 | 110	2	no
C2^3	exactly 4 classes	233	4	001 | 010,100 | 011,101 | 110,111	2	no
C2^3	exactly 4 classes	234	4	001,110,111 | 010,100 | 011 | 101	2	no
C2^3	exactly 4 classes	235	4	001,110 | 010,100,111 | 011 | 101	1	yes
C2^3	exactly 4 classes	236	4	001,110 | 010,100 | 011,111 | 101	1	yes
C2^3	exactly 4 classes	237	4	001,110 | 010,100 | 011 | 101,111	1	yes
C2^3	exactly 4 classes	238	4	001,111 | 010,100,110 | 011 | 101	2	no
C2^3	exactly 4 classes	239	4	001 | 010,100,110,111 | 011 | 101	1	yes
C2^3	exactly 4 classes	240	4	001 | 010,100,110 | 011,111 | 101	2	no
C2^3	exactly 4 classes	241	4	001 | 010,100,110 | 011 | 101,111	2	no
C2^3	exactly 4 classes	242	4	001,111 | 010,100 | 011,110 | 101	2	no
C2^3	exactly 4 classes	243	4	001 | 010,100,111 | 011,110 | 101	2	no
C2^3	exactly 4 classes	244	4	001 | 010,100 | 011,110,111 | 101	1	yes
C2^3	exactly 4 classes	245	4	001 | 010,100 | 011,110 | 101,111	1	yes
C2^3	exactly 4 classes	246	4	001,111 | 010,100 | 011 | 101,110	2	no
C2^3	exactly 4 classes	247	4	001 | 010,100,111 | 011 | 101,110	2	no
C2^3	exactly 4 classes	248	4	001 | 010,100 | 011,111 | 101,110	1	yes
C2^3	exactly 4 classes	249	4	001 | 010,100 | 011 | 101,110,111	1	yes
C2^3	exactly 4 classes	250	4	001,101,110 | 010 | 011,100 | 111	2	no
C2^3	exactly 4 classes	251	4	001,101 | 010,110 | 011,100 | 111	2	no
C2^3	exactly 4 classes	252	4	001,101 | 010 | 011,100,110 | 111	1	yes
C2^3	exactly 4 classes	253	4	001,101,111 | 010 | 011,100 | 110	1	yes
C2^3	exactly 4 classes	254	4	001,101 | 010,111 | 011,100 | 110	1	yes
C2^3	exactly 4 classes	255	4	001,101 | 010 | 011,100,111 | 110	2	no
C2^3	exactly 4 classes	256	4	001,101 | 010 | 011,100 | 110,111	1	yes
C2^3	exactly 4 classes	257	4	001,110 | 010,101 | 011,100 | 111	8	no
C2^3	exactly 4 classes	258	4	001 | 010,101,110 | 011,100 | 111	2	no
C2^3	exactly 4 classes	259	4	001 | 010,101 | 011,100,110 | 111	2	no
C2^3	exactly 4 classes	260	4	001,111 | 010,101 | 011,100 | 110	2	no
C2^3	exactly 4 classes	261	4	001 | 010,101,111 | 011,100 | 110	2	no
C2^3	exactly 4 classes	262	4	001 | 010,101 | 011,100,111 | 110	2	no
C2^3	exactly 4 classes	263	4	001 | 010,101 | 011,100 | 110,111	2	no
C2^3	exactly 4 classes	264	4	001,110 | 010 | 011,100,101 | 111	2	no
C2^3	exactly 4 classes	265	4	001 | 010,110 | 011,100,101 | 111	1	yes
C2^3	exactly 4 classes	266	4	001 | 010 | 011,100,101,110 | 111	1	yes
C2^3	exactly 4 classes	267	4	001,111 | 010 | 011,100,101 | 110	2	no
C2^3	exactly 4 classes	268	4	001 | 010,111 | 011,100,101 | 110	1	yes
C2^3	exactly 4 classes	269	4	001 | 010 | 011,100,101,111 | 110	1	yes
C2^3	exactly 4 classes	270	4	001 | 010 | 011,100,101 | 110,111	2	no
C2^3	exactly 4 classes	271	4	001,110,111 | 010 | 011,100 | 101	2	no
C2^3	exactly 4 classes	272	4	001,110 | 010,111 | 011,100 | 101	2	no
C2^3	exactly 4 classes	273	4	001,110 | 010 | 011,100,111 | 101	2	no
C2^3	exactly 4 classes	274	4	001,110 | 010 | 011,100 | 101,111	2	no
C2^3	exactly 4 classes	275	4	001,111 | 010,110 | 011,100 | 101	1	yes
C2^3	exactly 4 classes	276	4	001 | 010,110,111 | 011,100 | 101	1	yes
C2^3	exactly 4 classes	277	4	001 | 010,110 | 011,100,111 | 101	2	no
C2^3	exactly 4 classes	278	4	001 | 010,110 | 011,100 | 101,111	1	yes
C2^3	exactly 4 classes	279	4	001,111 | 010 | 011,100,110 | 101	1	yes
C2^3	exactly 4 classes	280	4	001 | 010,111 | 011,100,110 | 101	2	no
C2^3	exactly 4 classes	281	4	001 | 010 | 011,100,110,111 | 101	1	yes
C2^3	exactly 4 classes	282	4	001 | 010 | 011,100,110 | 101,111	2	no
C2^3	exactly 4 classes	283	4	001,111 | 010 | 011,100 | 101,110	1	yes
C2^3	exactly 4 classes	284	4	001 | 010,111 | 011,100 | 101,110	1	yes
C2^3	exactly 4 classes	285	4	001 | 010 | 011,100,111 | 101,110	2	no
C2^3	exactly 4 classes	286	4	001 | 010 | 011,100 | 101,110,111	1	yes
C2^3	exactly 4 classes	287	4	001,101,110,111 | 010 | 011 | 100	1	yes
C2^3	exactly 4 classes	288	4	001,101,110 | 010,111 | 011 | 100	1	yes
C2^3	exactly 4 classes	289	4	001,101,110 | 010 | 011,111 | 100	2	no
C2^3	exactly 4 classes	290	4	001,101,110 | 010 | 011 | 100,111	2	no
C2^3	exactly 4 classes	291	4	001,101,111 | 010,110 | 011 | 100	2	no
C2^3	exactly 4 classes	292	4	001,101 | 010,110,111 | 011 | 100	2	no
C2^3	exactly 4 classes	293	4	001,101 | 010,110 | 011,111 | 100	8	no
C2^3	exactly 4 classes	294	4	001,101 | 010,110 | 011 | 100,111	2	no
C2^3	exactly 4 classes	295	4	001,101,111 | 010 | 011,110 | 100	1	yes
C2^3	exactly 4 classes	296	4	001,101 | 010,111 | 011,110 | 100	2	no
C2^3	exactly 4 classes	297	4	001,101 | 010 | 011,110,111 | 100	2	no
C2^3	exactly 4 classes	298	4	001,101 | 010 | 011,110 | 100,111	1	yes
C2^3	exactly 4 classes	299	4	001,101,111 | 010 | 011 | 100,110	2	no
C2^3	exactly 4 classes	300	4	001,101 | 010,111 | 011 | 100,110	1	yes
C2^3	exactly 4 classes	301	4	001,101 | 010 | 011,111 | 100,110	2	no
C2^3	exactly 4 classes	302	4	001,101 | 010 | 011 | 100,110,111	1	yes
C2^3	exactly 4 classes	303	4	001,110,111 | 010,101 | 011 | 100	2	no
C2^3	exactly 4 classes	304	4	001,110 | 010,101,111 | 011 | 100	2	no
C2^3	exactly 4 classes	305	4	001,110 | 010,101 | 011,111 | 100	2	no
C2^3	exactly 4 classes	306	4	001,110 | 010,101 | 011 | 100,111	2	no
C2^3	exactly 4 classes	307	4	001,111 | 010,101,110 | 011 | 100	1	yes
C2^3	exactly 4 classes	308	4	001 | 010,101,110,111 | 011 | 100	1	yes
C2^3	exactly 4 classes	309	4	001 | 010,101,110 | 011,111 | 100	2	no
C2^3	exactly 4 classes	310	4	001 | 010,101,110 | 011 | 100,111	2	no
C2^3	exactly 4 classes	311	4	001,111 | 010,101 | 011,110 | 100	1	yes
C2^3	exactly 4 classes	312	4	001 | 010,101,111 | 011,110 | 100	2	no
C2^3	exactly 4 classes	313	4	001 | 010,101 | 011,110,111 | 100	1	yes
C2^3	exactly 4 classes	314	4	001 | 010,101 | 011,110 | 100,111	1	yes
C2^3	exactly 4 classes	315	4	001,111 | 010,101 | 011 | 100,110	1	yes
C2^3	exactly 4 classes	316	4	001 | 010,101,111 | 011 | 100,110	2	no
C2^3	exactly 4 classes	317	4	001 | 010,101 | 011,111 | 100,110	1	yes
C2^3	exactly 4 classes	318	4	001 | 010,101 | 011 | 100,110,111	1	yes
C2^3	exactly 4 classes	319	4	001,110,111 | 010 | 011,101 | 100	2	no
C2^3	exactly 4 classes	320	4	001,110 | 010,111 | 011,101 | 100	1	yes
C2^3	exactly 4 classes	321	4	001,110 | 010 | 011,101,111 | 100	1	yes
C2^3	exactly 4 classes	322	4	001,110 | 010 | 011,101 | 100,111	1	yes
C2^3	exactly 4 classes	323	4	001,111 | 010,110 | 011,101 | 100	2	no
C2^3	exactly 4 classes	324	4	001 | 010,110,111 | 011,101 | 100	1	yes
C2^3	exactly 4 classes	325	4	001 | 010,110 | 011,101,111 | 100	2	no
C2^3	exactly 4 classes	326	4	001 | 010,110 | 011,101 | 100,111	1	yes
C2^3	exactly 4 classes	327	4	001,111 | 010 | 011,101,110 | 100	2	no
C2^3	exactly 4 classes	328	4	001 | 010,111 | 011,101,110 | 100	2	no
C2^3	exactly 4 classes	329	4	001 | 010 | 011,101,110,111 | 100	1	yes
C2^3	exactly 4 classes	330	4	001 | 010 | 011,101,110 | 100,111	2	no
C2^3	exactly 4 classes	331	4	001,111 | 010 | 011,101 | 100,110	2	no
C2^3	exactly 4 classes	332	4	001 | 010,111 | 011,101 | 100,110	1	yes
C2^3	exactly 4 classes	333	4	001 | 010 | 011,101,111 | 100,110	2	no
C2^3	exactly 4 classes	334	4	001 | 010 | 011,101 | 100,110,111	1	yes
C2^3	exactly 4 classes	335	4	001,110,111 | 010 | 011 | 100,101	2	no
C2^3	exactly 4 classes	336	4	001,110 | 010,111 | 011 | 100,101	1	yes
C2^3	exactly 4 classes	337	4	001,110 | 010 | 011,111 | 100,101	1	yes
C2^3	exactly 4 classes	338	4	001,110 | 010 | 011 | 100,101,111	1	yes
C2^3	exactly 4 classes	339	4	001,111 | 010,110 | 011 | 100,101	1	yes
C2^3	exactly 4 classes	340	4	001 | 010,110,111 | 011 | 100,101	2	no
C2^3	exactly 4 classes	341	4	001 | 010,110 | 011,111 | 100,101	2	no
C2^3	exactly 4 classes	342	4	001 | 010,110 | 011 | 100,101,111	1	yes
C2^3	exactly 4 classes	343	4	001,111 | 010 | 011,110 | 100,101	1	yes
C2^3	exactly 4 classes	344	4	001 | 010,111 | 011,110 | 100,101	2	no
C2^3	exactly 4 classes	345	4	001 | 010 | 011,110,111 | 100,101	2	no
C2^3	exactly 4 classes	346	4	001 | 010 | 011,110 | 100,101,111	1	yes
C2^3	exactly 4 classes	347	4	001,111 | 010 | 011 | 100,101,110	1	yes
C2^3	exactly 4 classes	348	4	001 | 010,111 | 011 | 100,101,110	1	yes
C2^3	exactly 4 classes	349	4	001 | 010 | 011,111 | 100,101,110	1	yes
C2^3	exactly 4 classes	350	4	001 | 010 | 011 | 100,101,110,111	4	no
C2^2	at most 2 classes	1	1	01,10,11	6	no
C2^2	at most 2 classes	2	2	01,10 | 11	2	no
C2^2	at most 2 classes	3	2	01,11 | 10	2	no
C2^2	at most 2 classes	4	2	01 | 10,11	2	no
C2^2	exactly 3 classes	1	3	01 | 10 | 11	1	yes
C2^4	Proposition 6.6 metric	1	4	0001,0100 | 0010,1000 | 0101,0110,0111,1011,1101,1110,1111 | 0011,1001,1010,1100	1	yes

